New Tool to Detect Inhomogeneous Chiral Symmetry Breaking

In this letter, we discuss a novel method to search for inhomogeneous chiral symmetry breaking in theories with fermions. The prime application we have in mind is QCD, but the method is also applicable for other theories, including solid-state applications. It is based on an extension of the chiral susceptibility to inhomogeneous phases and it works as a stability analysis. Our method allows us to determine when homogeneous solutions have the tendency to create spatially modulated condensates. As proof of principle, we apply this technique to a rainbow-ladder QCD model and find that its phase diagram contains an inhomogeneous region.

==> anc/1stpt.dat <==
344.0,	30.0
324.0,	40.0
300.0,	52.0
296.0,	54.0
282.0,	60.0
278.0,	62.0
258.2089552238806, 69.73913043478261
248.0099502487562, 74
236.06965174129354, 77.91304347826087
223.6318407960199, 82
211.44278606965176, 85.3913043478261
201.24378109452738, 88
189.80099502487562, 90.95652173913044
177.61194029850748, 94.08695652173913
164.17910447761196, 97.47826086956522
150.99502487562188, 100.86956521739131
130.34825870646767, 106


==> anc/README <==
FIG 1:
	njl_PD1.dat 		-> background contour plot
	nickel.dat		-> 2nd order + left spinodal
	nickel_1st.dat		-> 1st order
	nickel_right.dat	-> right spinodal
	nickel_q.dat		-> inhomogeneous

FIG 2:
	njl_PD2.dat		-> left contour plot
	njl_PD3.dat		-> middle contour plot
	njl_PD4.dat		-> right contour plot
	
FIG 3:
	1stpt.dat		-> 1st order
	dse_q0.dat		-> chi at q=0
	dse_q100.dat		-> chi at q=100
	dse_q150.dat		-> chi at q=150
	dse_q200.dat		-> chi at q=200
	
For all 2d plots, the left and right column represent respectively the x and y axis.

Contour plots in njl are calculated on the following grid
Temperature from 5MeV to 110MeV in steps of 1MeV
Chemical potential from 250MeV to 400MeV in steps of 1MeV


==> anc/dse_q0.dat <==
10.0	125.33333333333333
20.0	124.5
30.0	123.66666666666666
40.0	122.83333333333333
50.0	122.0
60.0	120.46153846153847
70.0	118.92307692307692
80.0	117.27272727272725
90.0	115.45454545454547
100.0	113.5
110.0	111.0
120.0	108.28571428571428
130.0	105.42857142857143
140.0	102.57142857142858
150.0	99.33333333333334
160.0	95.6
170.0	91.6
180.0	87.6
190.0	83.0
200.0	78.0
210.0	70.85714285714286
220.0	63.0
230.0	55.142857142857146
240.0	43.75
250.0	30.0
260.0	16.25
270.0	2.5
280.0	-11.25
290.0	-25.0
300.0	-38.75
310.0	-52.5
320.0	-66.25
330.0	-80.0
340.0	-93.75
350.0	-107.5


==> anc/dse_q100.dat <==
2.0	120.20333919728515
4.0	120.13649666851124
6.0	120.06313762009597
8.0	119.98326205203935
10.0	119.89686996434139
12.0	119.80396135700207
14.0	119.70453623002139
16.0	119.59859458339935
18.0	119.48613641713597
20.0	119.36716173123122
22.0	119.24167052568514
24.0	119.10966280049769
26.0	118.97113855566889
28.0	118.82609779119873
30.0	118.67454050708723
32.0	118.51646670333436
34.0	118.35187637994014
36.0	118.18076953690458
38.0	117.99999999999997
40.0	117.83933714657194
42.0	117.6679698943267
44.0	117.48617334142224
46.0	117.29422258601653
48.0	117.09239272626753
50.0	116.88095886033322
52.0	116.6601960863715
54.0	116.43037950254039
56.0	116.1917842069978
58.0	115.94468529790171
60.0	115.68935787341007
62.0	115.42607703168089
64.0	115.15511787087209
66.0	114.87675548914164
68.0	114.5912649846475
70.0	114.29892145554766
72.0	114.0
74.0	113.69477571616255
76.0	113.38352370219329
78.0	113.06651905625009
80.0	112.74403687649097
82.0	112.41635226107391
84.0	112.08374030815682
86.0	111.74647611589768
88.0	111.40483478245446
90.0	111.05909140598513
92.0	110.70952108464765
94.0	110.35639891659993
96.0	110.0
98.0	109.64028312174742
100.0	109.27594182370822
102.0	108.90535333649015
104.0	108.52689489070085
106.0	108.13894371694799
108.0	107.73987704583932
110.0	107.3280721079825
112.0	106.90190613398521
114.0	106.45975635445517
116.0	106.0
118.0	105.52200379314156
120.0	105.02909242405804
122.0	104.52558007484177
124.0	104.01578092758504
126.0	103.5040091643802
128.0	102.99457896731951
130.0	102.49180451849534
132.0	102.0
134.0	101.52156907987315
136.0	101.05127336994389
138.0	100.5819639679887
140.0	100.10649197178404
142.0	99.61770847910638
144.0	99.10846458773219
146.0	98.5716113954379
148.0	98.0
150.0	97.38907376383925
152.0	96.74464510795339
154.0	96.07511871798444
156.0	95.38889927957455
158.0	94.6943914783657
160.0	94.0
162.0	93.31270936203859
164.0	92.63382340971923
166.0	91.9632258201988
168.0	91.30080027063417
170.0	90.64643043818228
172.0	89.99999999999999
174.0	89.36008878800641
176.0	88.72006125316973
178.0	88.07197800122034
180.0	87.40789963788865
182.0	86.71988676890508
184.0	86.00000000000001
186.0	85.24314330604615
188.0	84.4555941384852
190.0	83.6464733179012
192.0	82.82490166487811
194.0	82.0
196.0	81.17973098210506
198.0	80.36742462304832
200.0	79.56525277293909
202.0	78.77538728188654
204.0	78.0
206.0	77.23793276553369
208.0	76.47470736932156
210.0	75.6925155903426
212.0	74.87354920757575
214.0	74.0
216.0	73.06025020751322
218.0	72.06744391368919
220.0	71.04091566302057
222.0	70.00000000000003
224.0	68.96279468608508
226.0	67.94245035059241
228.0	66.95088083980355
230.0	66.0
232.0	65.08857104814659
234.0	64.16275468394126
236.0	63.155560977765305
238.0	62.0
240.0	60.66711092691622
242.0	59.28004935834326
244.0	58.00000000000001
246.0	56.93855976411628
248.0	56.00897438896549
250.0	55.074901819331956
252.0	54.0
254.0	52.70100470939627
256.0	51.306963060516814
258.0	50.0
260.0	48.910905590510374
262.0	47.965130358817
264.0	47.036789947715135
266.0	46.0
268.0	44.766650626425076
270.0	43.39972980957684
272.0	42.00000000000001
274.0	40.645572495633914
276.0	39.32395398399642
278.0	38.0
280.0	36.65105939103929
282.0	35.3044542544375
284.0	34.0
286.0	32.77751203753214
288.0	31.676805776839277
290.0	30.737696627726777


==> anc/dse_q200.dat <==
2.0	102.56288860155581
4.0	102.54332764685772
6.0	102.51868840896098
8.0	102.48897088786562
10.0	102.45417508357163
12.0	102.41430099607898
14.0	102.36934862538772
16.0	102.31931797149781
18.0	102.26420903440926
20.0	102.2040218141221
22.0	102.13875631063628
24.0	102.06841252395184
26.0	102.0
28.0	101.8896849087524
30.0	101.7775471182448
32.0	101.66345612417078
34.0	101.5472814222241
36.0	101.42889250809837
38.0	101.30815887748726
40.0	101.18495002608441
42.0	101.05913544958352
44.0	100.93058464367819
46.0	100.79916710406212
48.0	100.66475232642897
50.0	100.52720980647238
52.0	100.38640903988602
54.0	100.24221952236354
56.0	100.09451074959863
58.0	99.94315221728489
60.0	99.78801342111605
62.0	99.62896385678572
64.0	99.46587301998755
66.0	99.29861040641525
68.0	99.12704551176245
70.0	98.95104783172278
72.0	98.77048686198995
74.0	98.58523209825758
76.0	98.39515303621938
78.0	98.20011917156896
80.0	97.99999999999999
82.0	97.79466501720611
84.0	97.58398371888104
86.0	97.36782560071839
88.0	97.14606015841183
90.0	96.918556887655
92.0	96.68518528414161
94.0	96.44581484356527
96.0	96.20031506161966
98.0	95.94855543399842
100.0	95.69040545639525
102.0	95.42573462450378
104.0	95.15441243401766
106.0	94.87630838063058
108.0	94.59129196003617
110.0	94.29923266792808
112.0	94.0
114.0	93.6935779304737
116.0	93.38040834768348
118.0	93.06104761849181
120.0	92.73605210976105
122.0	92.40597818835364
124.0	92.07138222113204
126.0	91.73282057495867
128.0	91.39084961669593
130.0	91.04602571320628
132.0	90.6989052313521
134.0	90.35004453799588
136.0	90.0
138.0	89.64915480822505
140.0	89.2971994495241
142.0	88.94365123474839
144.0	88.58802747474918
146.0	88.22984548037768
148.0	87.86862256248514
150.0	87.50387603192279
152.0	87.13512319954188
154.0	86.7618813761936
156.0	86.38366787272925
158.0	86.00000000000001
160.0	85.61063792950672
162.0	85.21631327534858
164.0	84.81800051227435
166.0	84.41667411503273
168.0	84.01330855837257
170.0	83.60887831704261
172.0	83.20435786579161
174.0	82.80072167936831
176.0	82.39894423252152
178.0	82.00000000000001
180.0	81.6044826876451
182.0	81.21146292566857
184.0	80.81963057537477
186.0	80.42767549806806
188.0	80.03428755505274
190.0	79.63815660763323
192.0	79.23797251711386
194.0	78.83242514479895
196.0	78.42020435199287
198.0	78.0
200.0	77.57099203546913
202.0	77.13432074642702
204.0	76.69161650624491
206.0	76.24450968829396
208.0	75.79463066594543
210.0	75.34360981257056
212.0	74.89307750154055
214.0	74.44466410622663
216.0	73.99999999999999
218.0	73.56011781595872
220.0	73.12365922610819
222.0	72.68866816218056
224.0	72.25318855590808
226.0	71.81526433902297
228.0	71.3729394432574
230.0	70.92425780034357
232.0	70.4672633420137
234.0	70.00000000000001
236.0	69.52118068013793
238.0	69.03219418467592
240.0	68.53509828996567
242.0	68.03195077235887
244.0	67.5248094082072
246.0	67.01573197386237
248.0	66.50677624567608
250.0	66.0
252.0	65.4969313558281
254.0	64.99697980272336
256.0	64.49902517289107
258.0	64.00194729853646
260.0	63.50462601186479
262.0	63.0059411450813
264.0	62.5047725303913
266.0	61.99999999999999
268.0	61.491093896549664
270.0	60.97988660443059
272.0	60.46880101847005
274.0	59.960260033495295
276.0	59.45668654433366
278.0	58.96050344581237
280.0	58.47413363275872
282.0	58.0
284.0	57.53958826394793
286.0	57.090635427351955
288.0	56.64994131454603
290.0	56.21430574986404
292.0	55.7805285576399
294.0	55.34540956220749
296.0	54.90574858790077
298.0	54.45834545905364
300.0	54.0
302.0	53.52838060663586
304.0	53.044629961105635
306.0	52.550759317115805
308.0	52.04877992837286
310.0	51.540703048583325
312.0	51.02853993145366
314.0	50.51430183069039
316.0	49.99999999999999
318.0	49.48740225261654
320.0	48.977302639884435
322.0	48.47025177267563
324.0	47.966800261862105
326.0	47.46749871831582
328.0	46.97289775290872
330.0	46.483547976512796
332.0	45.99999999999999
334.0	45.5228044342423
336.0	45.05251189011167
338.0	44.58967297848005
340.0	44.134838310219436
342.0	43.68855849620177
344.0	43.251384147299035
346.0	42.82386587438318
348.0	42.40655428832618
350.0	42.0


==> anc/dse_q250.dat <==
2.0	71.67839275626028
4.0	71.78861514216935
6.0	71.89603579778864
8.0	72.00065472311817
10.0	72.10247191815793
12.0	72.20148738290791
14.0	72.29770111736813
16.0	72.3911131215386
18.0	72.48172339541927
20.0	72.56953193901018
22.0	72.65453875231132
24.0	72.7367438353227
26.0	72.8161471880443
28.0	72.89274881047614
30.0	72.9665487026182
32.0	73.03754686447049
34.0	73.10574329603301
36.0	73.17113799730576
38.0	73.23373096828875
40.0	73.29352220898197
42.0	73.35051171938542
44.0	73.40469949949909
46.0	73.456085549323
48.0	73.50466986885714
50.0	73.5504524581015
52.0	73.59343331705611
54.0	73.63361244572093
56.0	73.67098984409598
58.0	73.70556551218128
60.0	73.7373394499768
62.0	73.76631165748255
64.0	73.79248213469853
66.0	73.81585088162474
68.0	73.83641789826119
70.0	73.85418318460786
72.0	73.86914674066476
74.0	73.8813085664319
76.0	73.89066866190926
78.0	73.89722702709685
80.0	73.90098366199467
82.0	73.90193856660272
84.0	73.90009174092101
86.0	73.89544318494953
88.0	73.88799289868828
90.0	73.87774088213725
92.0	73.86468713529646
94.0	73.84883165816589
96.0	73.83017445074556
98.0	73.80871551303547
100.0	73.7844548450356
102.0	73.75739244674595
104.0	73.72752831816653
106.0	73.69486245929735
108.0	73.65939487013841
110.0	73.6211255506897
112.0	73.5800545009512
114.0	73.53618172092294
116.0	73.48950721060491
118.0	73.44003096999712
120.0	73.38775299909955
122.0	73.33267329791221
124.0	73.27479186643511
126.0	73.21410870466823
128.0	73.15062381261158
130.0	73.08433719026517
132.0	73.01524883762899
134.0	72.94335875470303
136.0	72.8686669414873
138.0	72.79117339798182
140.0	72.71087812418655
142.0	72.62778112010152
144.0	72.54188238572672
146.0	72.45318192106215
148.0	72.36167972610781
150.0	72.26737580086369
152.0	72.17027014532981
154.0	72.07036275950617
156.0	71.96765364339275
158.0	71.86214279698956
160.0	71.75383022029659
162.0	71.64271591331386
164.0	71.52879987604138
166.0	71.41208210847911
168.0	71.29256261062707
170.0	71.17024138248526
172.0	71.04511842405368
174.0	70.91719373533235
176.0	70.78646731632122
178.0	70.65293916702034
180.0	70.51660928742969
182.0	70.37747767754927
184.0	70.23554433737907
186.0	70.09080926691911
188.0	70.0
190.0	69.76538696454712
192.0	69.53782627063046
194.0	69.31690128819129
196.0	69.10219538717091
198.0	68.89329193751058
200.0	68.68977430915162
202.0	68.49122587203524
204.0	68.29722999610281
206.0	68.10737005129553
208.0	67.92122940755476
210.0	67.73839143482174
212.0	67.55843950303773
214.0	67.38095698214408
216.0	67.205527242082
218.0	67.03173365279281
220.0	66.85915958421778
222.0	66.68738840629821
224.0	66.51600348897533
226.0	66.3445882021905
228.0	66.17272591588497
230.0	65.99999999999999
232.0	65.82599382447687
234.0	65.65029075925689
236.0	65.47247417428134
238.0	65.2921274394915
240.0	65.10883392482864
242.0	64.92217700023403
244.0	64.731740035649
246.0	64.53710640101477
248.0	64.33785946627268
250.0	64.13358260136397
252.0	63.92385917622994
254.0	63.70827256081188
256.0	63.48640612505106
258.0	63.257843238888746
260.0	63.022167272266266
262.0	62.77896159512487
264.0	62.52780957740585
266.0	62.26829458905047
268.0	62.00000000000001
270.0	61.72272599403177
272.0	61.43714001026681
274.0	61.14412630166227
276.0	60.84456912117523
278.0	60.53935272176278
280.0	60.229361356382036
282.0	59.91547927799007
284.0	59.59859073954397
286.0	59.279579994000855
288.0	58.9593312943178
290.0	58.63872889345192
292.0	58.31865704436028
294.0	58.0
296.0	57.68346516273675
298.0	57.36905253257052
300.0	57.056585258909905
302.0	56.745886491163496
304.0	56.43677937873982
306.0	56.129087071047515
308.0	55.82263271749514
310.0	55.51723946749128
312.0	55.2127304704445
314.0	54.90892887576342
316.0	54.60565783285659
318.0	54.302740491132596
320.0	54.0
322.0	53.69725950886743
324.0	53.394342167143435
326.0	53.09107112423659
328.0	52.7872695295555
330.0	52.482760532508735
332.0	52.177367282504875
334.0	51.8709129289525
336.0	51.563220621260186
338.0	51.25411350883654
340.0	50.9434147410901
342.0	50.63094746742948
344.0	50.316534837263255
346.0	50.0
348.0	49.692307692307686
350.0	49.38461538461538


==> anc/nickel.dat <==
250.53007135575942, 91.0377358490566
260.203873598369, 82.38993710691824
269.08256880733944, 73.42767295597484
275.84097859327215, 64.62264150943396
280.4791029561672, 58.17610062893082
287.76758409785936, 46.54088050314465
293.59836901121304, 34.11949685534591
297.97145769622836, 20.91194968553459
300.0917431192661, 6.918238993710691
300.4892966360856, 0.15723270440251572


==> anc/nickel_1st.dat <==
270.0611888111888, 72.47278382581648
277.7972027972028, 63.763608087091754
286.8444055944056, 52.72161741835148
297.72727272727275, 37.947122861586315
304.02097902097904, 27.371695178849144
309.00349650349654, 16.329704510108865
311.2325174825175, 6.2208398133748055
311.756993006993, 0
310.4458041958042, 11.19751166407465
306.3811188811189, 22.23950233281493
306.3811188811189, 22.23950233281493
300.87412587412587, 32.97045101088647
293.7937062937063, 43.701399688958006
293.7937062937063, 43.701399688958006


==> anc/nickel_q.dat <==
268.4199796126402, 74.52830188679245
273.0581039755352, 69.49685534591195
277.9612640163099, 64.15094339622641
283.39449541284404, 58.64779874213836
290.15290519877675, 52.51572327044025
297.70642201834863, 46.069182389937104
304.06727828746176, 40.72327044025157
311.3557594291539, 34.90566037735849
317.3190621814475, 30.031446540880502
324.8725790010194, 24.21383647798742
330.17329255861364, 19.968553459119494
334.94393476044854, 15.723270440251572
339.184505606524, 11.477987421383647
342.36493374108056, 7.0754716981132075
344.3527013251784, 2.6729559748427674
344.8827726809378, -0.31446540880503143


==> anc/nickel_right.dat <==
318.1818181818182, 0.3110419906687403
318.1818181818182, 0.3110419906687403
317.13286713286715, 7.309486780715396
315.8216783216783, 12.597200622083982
315.8216783216783, 12.597200622083982
312.5437062937063, 19.906687402799378
309.3968531468531, 25.66096423017107
305.4632867132867, 31.104199066874028
301.52972027972027, 36.39191290824261
297.3339160839161, 41.524105754276825
293.1381118881119, 46.65629860031104
288.54895104895104, 51.788491446345255
284.4842657342657, 56.7651632970451
279.763986013986, 61.897356143079314
276.2237762237762, 65.78538102643857


==> anc/njl_PD1.dat <==
-0.05693152089546081	-0.05700237550667433	-0.0570936095773458	-0.05719411048671461	-0.05731471412421349	-0.057441106974625455	-0.05758551316032447	-0.05774541482163234	-0.05792269961620445	-0.058111126008235134	-0.05832673977704749	-0.058538929367949466	-0.05877589066925071	-0.05902977712413845	-0.05930175348602742	-0.059590390912115286	-0.05989716422454341	-0.060220664850001	-0.06056109095530697	-0.06092440468628117	-0.061312929915013324	-0.06171078203477747	-0.06213418089015921	-0.06258510491216973	-0.06306201322136619	-0.06354891725102403	-0.06406819066497838	-0.0646137165164408	-0.06518650937684646	-0.06578891991877064	-0.0664264850665371	-0.06707801144324757	-0.06777135224781752	-0.06850476742396841	-0.06927511626039445	-0.07007088249389494	-0.07091275870299517	-0.07179025396005173	-0.07272207787049048	-0.07369115732843419	-0.07477445695310075	-0.07579153297503874	-0.07693150787781303	-0.0781173787988332	-0.0793824095390946	-0.08069869159511764	-0.08208745991721877	-0.08357120676309902	-0.08512078860072132	-0.0867590762796198	-0.08851486490630532	-0.09035268498653672	-0.09230362992398757	-0.09440174146001802	-0.09662167427853166	-0.0989698698787209	-0.1014561520493701	-0.10412167861241747	-0.1070307576283133	-0.11010431070915809	-0.11340683894738751	-0.11700938759050852	-0.12084871442690712	-0.1250054405389608	-0.12951760658472028	-0.13443030800441705	-0.1398623240340315	-0.14574570236013518	-0.15233074146980377	-0.15938606617142104	-0.16733839330757044	-0.17621864103054122	-0.186321722327334	-0.19760532006317127	-0.21045703399161278	-0.22521809950974497	-0.2423322862157705	-0.26239417787634095	-0.2861937668606975	-0.3152223201223906	-0.35031109821035694	-0.39406104963420147	-0.4497734520390671	-0.5222833858887964	-0.6182894490721131	-0.7445122338887715	-0.8953228387831764	-0.9941871941663146	1.0	0.9922967165031891	0.885259326660146	0.7323015680763839	0.6040215206445434	0.5069897843546076	0.4338515366246532	0.3777320776662488	0.33315336805881784	0.2979698131324989	0.26921057052702174	0.24531178566537393	0.2251652638223408	0.2079700664830954	0.19313373842392503	0.18020949899320932	0.16885616196156433	0.15884329073058953
-0.057979610365517645	-0.05805669685036113	-0.05815000900475042	-0.05825578701759137	-0.05837577562835262	-0.05851199517892477	-0.058661859959634036	-0.05882767043777122	-0.05901181775507174	-0.05920786716566052	-0.059419907958669346	-0.05965140136254861	-0.05989776122021247	-0.06016082209375435	-0.060443327983098115	-0.06074357450020218	-0.061062455101933574	-0.06139864545182751	-0.061753099385129316	-0.06213067085364065	-0.0625340649464396	-0.06294785408267631	-0.06339386047139475	-0.06385819203398987	-0.06434579488169483	-0.06486194527799703	-0.065402786650031	-0.06597144581192327	-0.06656861097460252	-0.06719692505992776	-0.06786216672904602	-0.06854203741030067	-0.06926631394861858	-0.07003259046657255	-0.0708378976678801	-0.0716698737799786	-0.0725508635787806	-0.07346919982586858	-0.07444573679546665	-0.07546154018347125	-0.07654217238042563	-0.07766531262066201	-0.07886268273744086	-0.08010894502168929	-0.08143984166949497	-0.08282565778658534	-0.08428900195291836	-0.08585388156469453	-0.0874897928307935	-0.08922106223539722	-0.09107875201205924	-0.09302511104497463	-0.09509315943337471	-0.09732162417316263	-0.09968210181262316	-0.10218236587535598	-0.10483381695485233	-0.10768106464217121	-0.1107940879312035	-0.11408948440250796	-0.11763712032503901	-0.12151579315145372	-0.12565911072664185	-0.1301563169565595	-0.13505137908948386	-0.14039696558104783	-0.14632697147865162	-0.15277222039469077	-0.15989606204626933	-0.16780786763339162	-0.17663257646106384	-0.18653862312462804	-0.1978751319788493	-0.2106195826148055	-0.22524214251066105	-0.24217723314165798	-0.2619988081323936	-0.28548709949968465	-0.3136998099508043	-0.34860957834323547	-0.3915049335598798	-0.4459691183510558	-0.5166374746448166	-0.6099807421250466	-0.7327907751113862	-0.880117538150408	-0.9902053290069966	-1.0	0.9960599930315901	0.902492339834319	0.7501957013011401	0.6186486240726408	0.5183960145447768	0.4428960924705719	0.3850163712859421	0.33967542495736097	0.30294099489692083	0.2734366027010529	0.24895335662067491	0.2283409815782526	0.21076690126539271	0.1956185566204048	0.18243476422019375	0.170862176445011	0.1606272215832723	0.15154619609814948
-0.0590752228435497	-0.05915534668949947	-0.05925288110821972	-0.05936203634798162	-0.05948652734419138	-0.05962799458077691	-0.05978361953159698	-0.05995579631683145	-0.06014719286589433	-0.06034963395033652	-0.06057092868035887	-0.060811890788616256	-0.06106795834315726	-0.06134144976413886	-0.06163513726437127	-0.06194720659790849	-0.062278754496601994	-0.06262829066776365	-0.06299736658725419	-0.0633905140495389	-0.0638101456694083	-0.06424118433393755	-0.06470566228691804	-0.06518948772749303	-0.0656992131474354	-0.06623579113810732	-0.06679985500218842	-0.06739309672903414	-0.0680164894787874	-0.06867241125326419	-0.06936726817587463	-0.07007760142626504	-0.07083508290390408	-0.07163651606391871	-0.07247936955126096	-0.07335049278119522	-0.07427345459487636	-0.07523603168626485	-0.07626022031097512	-0.07732649810969465	-0.07846135936021631	-0.07964184498139418	-0.08090131953747602	-0.08221320349160408	-0.08361541267844981	-0.08507655423652642	-0.08662108279731365	-0.08827428108070441	-0.09000430000358901	-0.09183731413069225	-0.09380579930138146	-0.09587155454167168	-0.09806894847815012	-0.10043918610420885	-0.10295621895790917	-0.10562365670529368	-0.1084580990570294	-0.11150559681547861	-0.1148470110509099	-0.11839003360201533	-0.12221241272189358	-0.12640138348916263	-0.13088755485758963	-0.13577029146090383	-0.14110070918021775	-0.14694045030423752	-0.15344227625581813	-0.1605413476938773	-0.16841124880883482	-0.17719805695962562	-0.1870506804300456	-0.19817356075180256	-0.21098714183735542	-0.2254985240096069	-0.24228681340169078	-0.2619140226209129	-0.28513503607398455	-0.3129932486704097	-0.3469303788909148	-0.3896171052794082	-0.4430260410218997	-0.5121242963590821	-0.6031496574998663	-0.7229360831826837	-0.8684031058927333	-0.9847314960925433	-0.9999999999999887	0.9981490884498336	0.9174458165996563	0.7668368459137735	0.6324770304319184	0.5293488379460337	0.4515320410387315	0.39201278724115474	0.3454339629357348	0.30821391691304445	0.2775158608260486	0.25247465101120686	0.2314149382862656	0.21347817557260743	0.19803052987448588	0.1845963781353391	0.17281287657909766	0.16239800302545604	0.15313002036768916	0.14486151393942412
-0.06021782920895304	-0.060301571153931074	-0.06040126940227979	-0.06051766432599558	-0.06064515040283147	-0.06079202383631329	-0.06095372590692846	-0.061134136736068025	-0.06133169054892995	-0.06154321268142436	-0.0617726547936709	-0.06200366182902994	-0.062289340266607394	-0.06257388698422958	-0.06287968690116277	-0.06320418733974874	-0.06354947617191693	-0.06391335989482574	-0.0642979431576797	-0.0647143657126747	-0.06514474391131372	-0.06559411483707558	-0.06607892868914635	-0.06658301925307455	-0.06711485488682692	-0.06767480561784274	-0.06826372772958622	-0.06888332329107869	-0.06953436863427452	-0.07022028903539038	-0.07094696124592131	-0.07169558119369367	-0.07248301367108133	-0.07332231082706427	-0.07420521902386946	-0.07511885285898032	-0.07608698525171305	-0.0770973962153206	-0.07817380938075076	-0.07929385757001538	-0.08048755911891843	-0.08172989400543093	-0.08305666417588582	-0.0843322878402646	-0.08591918303411389	-0.08746269242568919	-0.08909538781935114	-0.09084581338885464	-0.0926782070526759	-0.09462185088799491	-0.0967128386673282	-0.09890970479611298	-0.10124933111638763	-0.10379741236681585	-0.10646526408319222	-0.10931942069644955	-0.11235634252558874	-0.11568500489199786	-0.11922436783138146	-0.12304483387378594	-0.1271763366331889	-0.1317145527788577	-0.1366678520550614	-0.1419120094456749	-0.1477404712969706	-0.1541488710706546	-0.16131027604316325	-0.1693053800390188	-0.17791335633812425	-0.18773161015857637	-0.1988048830736402	-0.21138738581457475	-0.22598948821466394	-0.24266425913278622	-0.26213722097521447	-0.28316785065322064	-0.3127088708168517	-0.3462417076406787	-0.387753472329605	-0.44091850868064325	-0.5087022444139612	-0.5977660560954222	-0.714876550461872	-0.8583982913064583	-0.9797119359187013	-0.9999999988571607	0.9991997310444156	0.9301323429276803	0.7820404215195672	0.6453943779151281	0.539648870090126	0.45978074651871725	0.3986538672773408	0.3509308773450635	0.31283218554015735	0.28183252049193447	0.2558564336858865	0.23437373544876747	0.2160915151671624	0.20035928294462374	0.18668739920392788	0.17470268689281232	0.16411525217765138	0.15469891250335358	0.14627217359120806	0.1387160867173605
-0.06140984548364403	-0.06149635176773191	-0.06160077196631342	-0.06172103066914018	-0.06185433186669459	-0.06200726692483094	-0.062175481978529144	-0.06236324699778479	-0.0625687959962059	-0.06278891233951756	-0.06302753367809959	-0.06328837154074254	-0.06356545665618057	-0.06386213359639148	-0.06418029441033553	-0.06451839593382347	-0.0648785037148345	-0.06525790235472606	-0.0656588431751064	-0.06608534683625929	-0.06654198022905208	-0.06701084749803009	-0.06751638094517035	-0.06804332803998964	-0.06859864857368811	-0.06918375492281618	-0.0697992515527829	-0.0704471682316407	-0.07112820950475392	-0.0718465443416926	-0.07260683912541693	-0.07339104585498372	-0.07421886981648855	-0.07509639009209529	-0.07602279027975033	-0.07699290523471468	-0.07799876591242016	-0.07906084351157452	-0.0801931405967816	-0.08137237947043732	-0.08262952013250252	-0.08393901940987213	-0.08533905702861846	-0.0867995868873535	-0.08836337604028194	-0.08999629954357484	-0.09172567814775674	-0.09358164383474957	-0.09552678877350444	-0.09759287728475956	-0.09981782937466527	-0.10215863615510261	-0.10465598439200151	-0.10735781007508927	-0.11023562118153604	-0.11329745239535643	-0.11656150288396808	-0.12014617653644943	-0.12396611233888973	-0.12809904780424777	-0.13258018060214152	-0.13751595714946782	-0.14283499550693757	-0.14865916338968924	-0.1550608925276831	-0.16212685108931899	-0.17005689387337125	-0.17879726094187098	-0.18858172105605814	-0.19962840985299657	-0.21216615626932325	-0.2265182977672924	-0.2433129039371779	-0.26267287746365087	-0.2855231962567678	-0.31285861803390924	-0.3460604876941215	-0.38710948525019295	-0.43883710634564066	-0.5063437205808794	-0.5937818852794743	-0.7086158041007063	-0.8501661269531391	-0.9749033140460366	-0.9999999107380527	0.9997331350743314	0.9406614706431021	0.7957058770710354	0.657290792155477	0.549245126137737	0.46748415453923026	0.4049481299190459	0.3561185265370284	0.3172150104459488	0.28558310054535785	0.2594289583035173	0.23720314073100174	0.21859752707694577	0.20259620725347222	0.18869918483185588	0.17652371342162113	0.16577369336827444	0.1562158892520505	0.1476663941183615	0.1400034639466273	0.13304750859456038
-0.06265500760132763	-0.062745151576936	-0.06285331174403136	-0.06297700679891098	-0.06311790261774045	-0.06327708468385554	-0.06345226213029737	-0.0636477658588084	-0.06386195921816624	-0.06409124859253382	-0.06433994862107043	-0.06461166474479077	-0.06490056515142671	-0.06520981440391642	-0.06554145596132561	-0.06589418395328953	-0.06626983541804811	-0.0666656753555752	-0.06708580456480971	-0.0675293808500933	-0.06800911020728956	-0.06849599789785381	-0.06902435854527166	-0.06957457835891803	-0.07015568759572532	-0.07076769610402761	-0.07141184948002458	-0.07208948349412585	-0.07280343609155424	-0.07355614864534611	-0.07434741855449892	-0.07517567788915654	-0.07604438427070306	-0.0769691471056414	-0.07793917918834535	-0.07894288792659328	-0.08001705233834397	-0.08113506047954004	-0.0823277465271694	-0.08357064255844086	-0.08489763691704016	-0.0862801587529194	-0.0877597487435917	-0.08930486560891132	-0.09096077034470697	-0.09269169001457814	-0.09452684630184735	-0.09649860230698866	-0.09856773469671727	-0.10076847411580729	-0.10314151996582772	-0.10564194545551295	-0.10831403997596625	-0.11120922277888974	-0.1142988504092415	-0.11759237323221441	-0.12104564170025602	-0.1249830290639462	-0.1291194384715159	-0.13360619796513803	-0.13848462048016486	-0.14387402465985166	-0.1497014428024889	-0.15610488096453035	-0.16317034549108964	-0.17100357231558416	-0.17983603908477647	-0.18962263979692276	-0.200642211818841	-0.2131642252680744	-0.2274871210644765	-0.24400596314003473	-0.2635257713650856	-0.2862694340707603	-0.3134440396977946	-0.3464091448915872	-0.3870904689915171	-0.4382864826938207	-0.5040128164137467	-0.5911663156125649	-0.7041084635170419	-0.843805605617027	-0.970638566646199	-0.9999989651859574	0.9999021939649284	0.9507788331792247	0.8077173065151585	0.6680435198175654	0.5580373096434988	0.47461091191220917	0.41079214740023184	0.3610020682694951	0.32132374435063366	0.28912232880963135	0.2625069962434795	0.24018716253704947	0.22098350033202824	0.20473255949017313	0.19062482231651054	0.1782706619972555	0.16736687209081022	0.1576768257179772	0.14901130339392546	0.1412184243182493	0.13420094801237437	0.12780316277814172
-0.06393428946144696	-0.0640508088779028	-0.06416241467284142	-0.06429244431059619	-0.06443930914723246	-0.06460506384133205	-0.06478788581052024	-0.06499167053097148	-0.06521497243834859	-0.0654538793480964	-0.06571352580602036	-0.06599703616692049	-0.06629824594217551	-0.06662110483637323	-0.06696718026454938	-0.06733563008836646	-0.0677277999453681	-0.06814117469175686	-0.06857775981390683	-0.06904388041773954	-0.06941064052313284	-0.0700546193661954	-0.07060745373966687	-0.07118316189109142	-0.07179096036284613	-0.07243211160934043	-0.07310696026034996	-0.07381844092859606	-0.07456618739263973	-0.07535598060052623	-0.07618711622170014	-0.07705672800219138	-0.07796898175363232	-0.07894207804706031	-0.07996242282544243	-0.08101908442273964	-0.08215072607387534	-0.08332879431363016	-0.08458812374138489	-0.08590045536311118	-0.08730310792197758	-0.08876525253090799	-0.09033188289219665	-0.09196909946269811	-0.09372595008336257	-0.09556442228725573	-0.0975158398836282	-0.09961536847966132	-0.10182111657620048	-0.1041705930727322	-0.10670892200723187	-0.10938534145690641	-0.11225119364707742	-0.11536278694022027	-0.11868940896367945	-0.1222434244034555	-0.12597599544502158	-0.13024409672175472	-0.13473933583237696	-0.13962867204138443	-0.14496145872692454	-0.15087246241614213	-0.15728653013953262	-0.16436229248471065	-0.17220335734724165	-0.18092965595270347	-0.19083878620258266	-0.20187410675243309	-0.21438104997694654	-0.22869760732369326	-0.24520892802311692	-0.26443181573210534	-0.2873932648965858	-0.31447340863101336	-0.3472857293055744	-0.3877258546101256	-0.4385210282199051	-0.5036403295668587	-0.5885781480338714	-0.7013309736929978	-0.8393367895046472	-0.9671959722047858	-0.9999954012149389	0.9999642100674018	0.9574552244191569	0.8201571051860926	0.6775510894678134	0.565939889193721	0.48109028483815236	0.41615257789702226	0.3655024592631364	0.3251703500967002	0.29243174820245504	0.26539786630160017	0.2427378367147589	0.22349627052657056	0.20675798519043792	0.19245695159532372	0.1799364362291958	0.16889024153344892	0.15907597503716178	0.15030212887170147	0.1424138642032222	0.1352855950082973	0.1288384373646975	0.12293784330615448
-0.06531975506365686	-0.06541980663863092	-0.06553362045102261	-0.06566948865610635	-0.06582284075592101	-0.06599572220275163	-0.06618616697131709	-0.06639900303587708	-0.06663211962304633	-0.0668816155402573	-0.06715263709292564	-0.06744823661997042	-0.06776348652214437	-0.0681059369914739	-0.06846215721730652	-0.06884743775051134	-0.06925722595865262	-0.06969723236616639	-0.07014585008595053	-0.07063414911810643	-0.07115601649824672	-0.07169241359499617	-0.0722711279872443	-0.07287447237204915	-0.07351177256651412	-0.074183977903045	-0.07489166013491023	-0.07563871657600957	-0.0764232183625886	-0.07725379591297668	-0.07812713427083559	-0.07904183732062134	-0.08000198436926625	-0.08102671366836955	-0.08210219974028211	-0.08321621279482307	-0.08441093283251429	-0.08565431957981887	-0.08698522722553464	-0.08837324312672508	-0.0898580849080187	-0.09140794632222905	-0.09307022923211596	-0.0948086665782028	-0.09667628855334724	-0.09863301561400012	-0.10071248244483781	-0.1029526149044247	-0.10530968438212103	-0.10782414428750256	-0.11054396389347941	-0.11341880211555876	-0.1165000642621904	-0.11988287336088888	-0.12344816991734522	-0.1272952138262585	-0.13134560413251947	-0.13598935184604147	-0.14089355214902424	-0.1462438340315304	-0.1520987445171119	-0.1587172216039477	-0.16570759124906745	-0.17356905980213844	-0.18232432382822186	-0.19211817175577653	-0.20331404715540313	-0.21584826484939637	-0.23016849034876471	-0.24669472381573304	-0.26593603635583535	-0.2885777957639536	-0.31595592667333067	-0.34870379583705624	-0.3890179933183515	-0.43955528330918775	-0.5042737469497327	-0.588528727801548	-0.6985780394487783	-0.836843391458869	-0.9648264672649608	-0.9999886944603554	0.9999857576539845	0.9624797418924204	0.8287506477855617	0.6875141659106625	0.5728691304286926	0.4868627129741975	0.42098613425149656	0.3696013111814426	0.32869134141216083	0.2954899758731584	0.2680851109811852	0.24512265066293296	0.22562790786097936	0.20889090093926188	0.1941862382058533	0.1815152685805617	0.17033785492845105	0.16040948489355944	0.15153513065974103	0.1435579672311796	0.13635196798669658	0.12980933669179673	0.1238683296662898	0.11841028544791914
-0.06674634177652773	-0.06685065734704336	-0.0669714228196934	-0.0671124497376334	-0.06727250853367996	-0.06745493785094447	-0.06765182464391647	-0.06787184808734621	-0.06811702164883529	-0.06837887659065908	-0.06866209744169817	-0.0689713338479155	-0.06930080679217612	-0.06965345443878003	-0.070031627056444	-0.07043178736942787	-0.07086351470239809	-0.07131925640632816	-0.07179427568820926	-0.07230583945677183	-0.0728527976165392	-0.0734151793835088	-0.0740220088302003	-0.07465505248268568	-0.07532390413135386	-0.07603396085835971	-0.07677354153590174	-0.07755844161999975	-0.07838331897010954	-0.07925725994673437	-0.08017578880234828	-0.08112908272632835	-0.08215222077588544	-0.08323984535930438	-0.08436305495039935	-0.08554472728451674	-0.08680754429165198	-0.08812294533893857	-0.08953212323324435	-0.09100300945706989	-0.09257793510940836	-0.09422357092314924	-0.09599049890400811	-0.09784041772384905	-0.09983016165507304	-0.10191714537434943	-0.10413865162882109	-0.10653483791512336	-0.10906071091850034	-0.11175815059933296	-0.11467966083013767	-0.11777869197275163	-0.12110317637721062	-0.12475924596512182	-0.1286231182248038	-0.13276978918065288	-0.1372987781875177	-0.14228653046358342	-0.14765911257738057	-0.15354073667394263	-0.16000052443451748	-0.16721550584687822	-0.17511060580254997	-0.18389966075757264	-0.1937399271024004	-0.20481290658940265	-0.2175554248062243	-0.23192737070677627	-0.2484849006586919	-0.26777461120692786	-0.2904755772380844	-0.31751663473922553	-0.350655677498019	-0.3909796248006291	-0.4414706427375091	-0.505968485243604	-0.5897860337113213	-0.6990735153529384	-0.8343374325833696	-0.9636339832732269	-0.999981330062642	0.9999932774981267	0.9660708020079644	0.8355219224257515	0.6943378359441831	0.5801671598562935	0.4918653253401895	0.4252452418751879	0.3732556880062929	0.33186185085105224	0.29827395325750755	0.2705506254503352	0.2473233156146701	0.22760862243825247	0.21068356813380254	0.19600770941666712	0.1830003934643594	0.17170439582437474	0.16167164419553534	0.1527078905826064	0.14464758156167348	0.1373675662937117	0.13076051462353452	0.12476101411865356	0.11924940625664236	0.11417057420785044
-0.06824417367606743	-0.06835300476015675	-0.0684796423946467	-0.06862611411636092	-0.06879373412140599	-0.06898286083009322	-0.0691904556504295	-0.06942011032084544	-0.06967678881079281	-0.06995083939924182	-0.070247199133377	-0.07057084913267148	-0.07091568780648515	-0.07128507379257067	-0.07168117409996538	-0.07210039472267689	-0.0725529213698146	-0.07303027439033002	-0.07352884836229402	-0.07406543945352818	-0.07463938275138375	-0.07522972041861793	-0.0758669704862688	-0.07653271220013097	-0.07723512623927206	-0.07797703021231348	-0.07875960700048877	-0.07958545315069256	-0.08045555613582708	-0.08137468950253783	-0.08235246940993574	-0.0833498450907783	-0.08442995219385781	-0.08557203893222619	-0.0867665425657799	-0.08801680668232434	-0.08935400787150036	-0.09074800661939152	-0.09224350400452523	-0.09380485718901825	-0.09547853389177978	-0.09722967560134672	-0.09911180408727051	-0.10108478103530469	-0.10320947605760003	-0.10544108113922325	-0.10781992495815962	-0.11038977626408908	-0.11310022272920754	-0.11600570904411162	-0.11915742349095394	-0.1225028554913946	-0.12610159392524342	-0.13006959313694041	-0.13427071621601105	-0.1387929725523822	-0.1437459238427334	-0.14921794575425837	-0.15513183342171005	-0.16162993912203621	-0.16879542864076696	-0.17683406508159102	-0.1856727530577214	-0.1955677890175542	-0.20671090313781598	-0.21933292669052523	-0.23396846795177306	-0.25061617678925663	-0.2699756329389415	-0.2927749308900119	-0.3199388242679871	-0.3527519607747161	-0.39364042149081435	-0.44421607643559463	-0.5087374194516047	-0.5924346649550959	-0.7012461016882091	-0.8355479757856596	-0.9624269955930171	-0.9999775843448149	0.9999957925192904	0.9683823827255199	0.840466957279057	0.6996417459641956	0.5850201961260086	0.4971383406606309	0.42888927090583284	0.37644315501720405	0.33466922300629576	0.3007644650544941	0.2727788152187648	0.2493223862556773	0.2294279279049043	0.21234177956487688	0.19752421501936152	0.18456315682301527	0.17298857215972085	0.1628600592074538	0.1538107215036746	0.14567832981842635	0.13833257475074243	0.1316658879634969	0.12559006311563367	0.12005177722825666	0.11494599131967943	0.11022592017201464
-0.06981591359922387	-0.06992991012547935	-0.07006248712861628	-0.07021569209279771	-0.07039088400939317	-0.07059319598664486	-0.07080645044895026	-0.07104732820922083	-0.07131592726795734	-0.07160884316891238	-0.0719136150317201	-0.07225251992505752	-0.07261435835956574	-0.07300161037235113	-0.07341713146669075	-0.07385694596171748	-0.07433171707730285	-0.07483122685083682	-0.07535617318673518	-0.07591993540170303	-0.07652307085691783	-0.07714362784784932	-0.07781379751232793	-0.07852487078677119	-0.07925359511039216	-0.08003427624527126	-0.08085945436974977	-0.08173101321048291	-0.08264658203320413	-0.08361885402041971	-0.08464971166007094	-0.085704620111346	-0.08685238550807273	-0.08805575119749816	-0.08932071613760752	-0.09064591945451009	-0.09206469338847481	-0.09354496536239586	-0.09513433204283778	-0.09679594457298042	-0.09857861984665771	-0.10044600506659745	-0.10245521702070545	-0.10456459935054095	-0.10683922827481158	-0.10923152224208525	-0.11178565756541661	-0.11454864922198242	-0.11747246633255048	-0.12060580567916435	-0.12401425394586285	-0.12763897155748624	-0.13155156869894813	-0.13586924109009654	-0.14045903400544754	-0.14541113680248907	-0.15085427646052596	-0.1568841478957778	-0.16342767956493548	-0.17064685324366083	-0.17864217188490386	-0.18765618501257397	-0.19762250976655912	-0.20884663697744632	-0.22156911666743648	-0.23639834291963435	-0.2530772991429372	-0.27258147212754774	-0.2955116173690024	-0.32285082284664274	-0.3558848917508242	-0.39643196132462644	-0.44784751139068824	-0.512614303913151	-0.5964760843484432	-0.7052060713666148	-0.8386740102754423	-0.9636346732899832	-0.9999732890156475	0.9999962340563838	0.9694864631199375	0.8435536309386048	0.7033790533552399	0.5886942398599467	0.5005204473009689	0.4327315836743303	0.37913109153462626	0.3370864987966519	0.30294560363912915	0.2747545860572305	0.25113101903027296	0.23106694749178422	0.21386031272991934	0.19892019276585984	0.18585363136078195	0.17433256847411271	0.16396799991872874	0.15484682645106795	0.1466486369074499	0.13924297573295044	0.13252262788188526	0.12639774654107389	0.1207941859585732	0.11566819277739744	0.11092711113532336	0.10653084084079024
-0.0714680289722158	-0.07158588767682604	-0.07172661094504466	-0.0718872193186827	-0.07207088994832216	-0.07227857532969716	-0.07250691447564733	-0.07275389955044313	-0.07304084664484993	-0.0733420137710098	-0.07366778115105782	-0.07402344444262308	-0.07440321013695927	-0.07480983385851252	-0.07524620077636852	-0.07569886552569327	-0.07620748371717481	-0.07673220624825505	-0.07728422175066445	-0.07787721810306032	-0.07851186861032405	-0.07916526024914793	-0.07987129579179957	-0.08060860110321083	-0.08138854926438988	-0.08221202411250123	-0.0830829261229848	-0.08400224223419733	-0.08497182483712108	-0.08599833788894323	-0.08708822619294741	-0.08820580979668236	-0.0894220581788296	-0.09069794126469148	-0.09204013453246708	-0.09344763331667674	-0.0949559073488575	-0.09653110270274416	-0.09822410169652575	-0.09999561220823223	-0.10189928861460457	-0.10389544370459387	-0.10604569908369221	-0.10830682457322276	-0.11074799132181253	-0.1133197023804828	-0.11607000730045439	-0.11905080896916538	-0.12221036943727268	-0.12560349369621593	-0.1293040224604076	-0.13324566106888452	-0.1375125106787956	-0.1422339304902395	-0.14726781214192125	-0.15260253588365044	-0.15872527487684596	-0.16540724597536652	-0.172690647457649	-0.18075761728105527	-0.18973868664670268	-0.1999206238042444	-0.21124645397798567	-0.22408860684094206	-0.2387557819804915	-0.25564449912078	-0.27554823459414035	-0.2987383036110793	-0.3262998895006373	-0.35962908828866796	-0.4005479395772783	-0.45165871149562975	-0.5176499696607222	-0.6019797096479262	-0.7109633566008197	-0.8438127742150302	-0.9660616788730542	-0.9999815788456483	0.9999966229414663	0.9694291124768716	0.8447439736178166	0.7055283874732301	0.5911483606961752	0.5029897314314612	0.43508869100305997	0.381964887235571	0.33909008029252563	0.30479911519747094	0.2764660101676178	0.2527119922968293	0.23253915980965825	0.2152072747485768	0.20018496958059992	0.18703363728871972	0.17543459224292357	0.16513441746352275	0.15580856944656968	0.147554056710268	0.14009653251898616	0.13332862704862233	0.12715981336358015	0.12151592481771287	0.11633375352202106	0.11157781724919302	0.10716557409326105	0.10306252675434237
-0.07320714362768165	-0.07333096628727043	-0.07347974137442866	-0.07364685840296421	-0.0738394827896462	-0.07405776373980823	-0.07429771348396678	-0.07455618936183153	-0.07485808092405015	-0.07517448095287367	-0.07551659344121775	-0.07589049957444736	-0.07628976291738918	-0.07671714639230244	-0.07717589078315631	-0.0776522517812441	-0.0781875969610331	-0.07873988804674105	-0.07932077847313423	-0.07994600270286156	-0.0806142814085697	-0.08130356526372237	-0.08204839354098169	-0.0828267624937189	-0.08365036297928202	-0.08452036780149422	-0.08544080516464225	-0.08641267496648204	-0.08744080353371336	-0.08852685288389324	-0.08968200260447813	-0.09086747618444381	-0.09215864770036668	-0.09350730991555388	-0.09494130806668787	-0.09643930323856356	-0.09804620422532234	-0.09972620985393808	-0.10153368930725537	-0.10342716053162612	-0.10546392117503144	-0.1076037382660196	-0.1099112738851802	-0.11234132402077553	-0.11496901234898783	-0.11774186681254607	-0.12071256492401675	-0.12393865464569619	-0.1273647928420295	-0.1310524714564469	-0.13508226080960906	-0.1393902916468503	-0.14405985128076967	-0.14924753042885938	-0.15479478015937245	-0.16069286535305322	-0.16748971477806557	-0.17493768251541886	-0.1830933139522124	-0.19217167410647001	-0.20233485887261235	-0.21392811600539782	-0.22691474207947382	-0.24175243250820277	-0.2588306092904517	-0.2787211168497396	-0.3024521176193492	-0.3303540639865926	-0.3640450948195982	-0.4054458750354716	-0.45714945765045234	-0.5229314496522793	-0.6090118141312643	-0.7185736982569247	-0.8509296326390836	-0.9695612283941619	-0.9999910706103822	0.9999938243577344	0.9693724117930843	0.8439957503404071	0.7059954603130993	0.5923657228365548	0.5045223958874788	0.43679781926701083	0.3836205626119252	0.3412102514883275	0.3063074731256164	0.2778978288999532	0.25406396184661434	0.23381271144871374	0.21641275492010204	0.20130771674802328	0.18809603882111042	0.17643570237011472	0.16607872248901526	0.1568216263417655	0.14839109701568107	0.140889785054052	0.13408052084944072	0.1278741628543152	0.12219485984102414	0.11697979581481784	0.11219346463575551	0.10775246278874188	0.10362234987642774	0.09980087009555218
-0.07503996477229893	-0.07517015365029525	-0.07532679439095641	-0.07550217240387289	-0.0757043764375511	-0.07593397847692962	-0.07618539077881452	-0.07646435192151416	-0.07677540175913572	-0.07710851592697986	-0.07746818811058528	-0.07786166429721081	-0.0782817610283183	-0.07873192260660282	-0.07921515800116471	-0.0797274539214313	-0.08028255731888563	-0.08086353971047763	-0.08147628364052997	-0.08213603697632306	-0.08284160471064088	-0.0835691989077829	-0.08435622307489297	-0.08517941545082053	-0.08605053310887312	-0.08697204774495013	-0.0879440181409493	-0.08897597319807657	-0.0900663250838402	-0.09120801813681521	-0.09244540250051189	-0.09370549028395507	-0.0950791413543943	-0.09651471318768055	-0.09804286662008431	-0.09964082349692813	-0.10135681197807807	-0.10315408933992765	-0.10508749129812839	-0.1071164273095665	-0.10930195034823831	-0.11160125111661436	-0.11408448587020223	-0.11670389884051816	-0.11954062842203601	-0.12254035471632863	-0.12575993722151366	-0.12926357195683236	-0.132992793700485	-0.1370160125178611	-0.14142428297932844	-0.14615012509105457	-0.15128737217598234	-0.15701358162676507	-0.16315866102376847	-0.16985823459503668	-0.17730715252967807	-0.1856627385182616	-0.19485705554877808	-0.2051541050100264	-0.2167516641132042	-0.2300735727226371	-0.24511463649263027	-0.2624460906698464	-0.2826008895453135	-0.3063546276608886	-0.3350142279107989	-0.3692254607239564	-0.41120523204483145	-0.46370064898143476	-0.5304131347513568	-0.6163787884376628	-0.7281313251489534	-0.8600022972419598	-0.9739865160039616	-0.9999973319432321	0.999985359376234	0.9670778614007055	0.8432515637136829	0.7047489136569595	0.5922781359140233	0.5051060285018911	0.4376561131283137	0.38471081219640924	0.34237291160040406	0.3079079499183588	0.27904128990806115	0.25517859509389995	0.23488836882058775	0.21744371614700958	0.20229852392536005	0.18903123033764788	0.1773317821411632	0.1669311120590565	0.15763287907751083	0.14927340379990459	0.14161970955977207	0.1347764265139139	0.12853791693918284	0.1228287597681365	0.11758504653911178	0.11275409083103632	0.10830633347274453	0.10416752713514164	0.10030805336062719	0.09672798380456875
-0.0769743659157698	-0.07711130620821526	-0.07727412150076553	-0.07745956263663034	-0.07767382452338008	-0.07791526938869936	-0.07818064183522616	-0.07847356338371603	-0.07880097539014186	-0.0791522910610231	-0.07953104759216294	-0.07994452986633573	-0.08038940567124694	-0.08086368566674836	-0.08137368268914977	-0.08191386884775817	-0.08249804103481574	-0.08311364862127872	-0.08376080157329233	-0.08445815664035176	-0.08520427980172152	-0.08597407600297251	-0.08680732199562145	-0.08767879935680083	-0.08860201544035111	-0.08957919325269709	-0.09061324709749567	-0.09171344434414007	-0.09286473796431928	-0.09407846243566258	-0.09539674064458901	-0.09673765241796495	-0.09820223375196366	-0.09973393957096467	-0.10136593922541069	-0.10307492784088763	-0.10491186645167923	-0.10683879409869003	-0.10891281645072827	-0.11109301036467577	-0.11344483562912738	-0.11592286607528277	-0.11860327663686575	-0.12142693243845264	-0.12450889757556328	-0.12776496371730675	-0.13126701551898085	-0.13508670261272349	-0.13916212567959477	-0.14357042015706697	-0.1484142439989183	-0.1536229015629015	-0.15930369557982024	-0.1656599168230517	-0.17250571667304537	-0.18000222183971562	-0.18837614460525556	-0.1978185306222375	-0.20827170279338425	-0.22004633904920873	-0.23340319812060173	-0.2488736955188819	-0.26649455081987744	-0.28700345912721476	-0.3111244089504222	-0.3399210852877992	-0.3751755704205515	-0.4179502528287018	-0.47136111739583214	-0.5392984186712889	-0.626650518855368	-0.7380904826869444	-0.8710140047879213	-0.9790416487796709	-0.999999641135086	0.9999592667968383	0.9634528231690389	0.8388137275455909	0.7035296360879029	0.5908610387755803	0.5046919568262405	0.43783758511949455	0.3852211491267033	0.3430782095944057	0.30871975954599473	0.28025770057055155	0.2560461091553851	0.23575779804878882	0.21830147852527812	0.20313634857243615	0.18984851619690443	0.17803237020686746	0.16768826684907945	0.15836022780920972	0.14997168883835463	0.14238985944068977	0.13541416565646494	0.12914945883707096	0.12341537003517432	0.11814839386153507	0.1132943117690796	0.10880814684879474	0.1046659472415591	0.1008010215642981	0.0971878519190356	0.0938282786065697
-0.0790186798674231	-0.07916326078304205	-0.0793344457931831	-0.0795309986005537	-0.07975560870612508	-0.08001065096045779	-0.08029009707570077	-0.0805991751956329	-0.08094514952988115	-0.08131554101772852	-0.0817155519473752	-0.08215293991707466	-0.08262084869660305	-0.08312265227044141	-0.08366131892145284	-0.08423275974961131	-0.08485002432195003	-0.08550127168109795	-0.08618625009007318	-0.08692469351579621	-0.08771508134530759	-0.08853190640569009	-0.08941467040801114	-0.09033928682453943	-0.0913196565418174	-0.09235889488255206	-0.09345732677819978	-0.09462162662074489	-0.09585236734315336	-0.09715846946230916	-0.09855185550208571	-0.09998466825061693	-0.10154989320757327	-0.10318807922705828	-0.10493571063012923	-0.1067676540873532	-0.10873814800364177	-0.11081123970202243	-0.11304137893768308	-0.11539172913661827	-0.11793022120197295	-0.12060950575392627	-0.12351231306861792	-0.12658569175638978	-0.12992694470491484	-0.1334748567840312	-0.13729995699933975	-0.14148048378950215	-0.14595437320188562	-0.15080702735313695	-0.15615603737948208	-0.1619245928857283	-0.16824393641184832	-0.17534058879446104	-0.18301736397472063	-0.19146292053306757	-0.20094900464754525	-0.2117072694495862	-0.22369261642023383	-0.2372933022503654	-0.2528457170674237	-0.27102163007745833	-0.29193802229080107	-0.31656415760748624	-0.34590812320006825	-0.38146008312504737	-0.4256976134003225	-0.48032300349303614	-0.5496687879071144	-0.6387650165471279	-0.7516780933790483	-0.8821704001396005	-0.9843565612517061	-0.9999999890998968	0.9998801273064281	0.9583446764818812	0.8324488362465732	0.6990753105680059	0.589471096026814	0.5032813535408652	0.4372502601996133	0.3851444074946187	0.34331641216052217	0.3091558217863166	0.28081531364049017	0.25697375653865506	0.23641441959325096	0.21897958833261139	0.20382098947803912	0.19052977648312544	0.17878803797308795	0.16834152746818076	0.15900094809442358	0.15059322370699826	0.14299170637674694	0.13608762892146908	0.1297069734699491	0.12395328434773849	0.11866725848519258	0.11379513500709443	0.10929070288454863	0.10511551549870188	0.10124980082226233	0.09763375502144195	0.09424520781722655	0.0910875325695121
-0.08119259268456634	-0.08134252564797367	-0.08151615588902114	-0.08172520482977554	-0.08196071583990151	-0.08223004785165844	-0.0825250537500283	-0.08284295451024433	-0.08321696899724841	-0.08362653663888632	-0.08406305148623522	-0.08449453866795589	-0.08498907709258473	-0.08551988976978012	-0.08609025296108208	-0.08667416544588828	-0.08734940107564092	-0.088039716371884	-0.08876628321793371	-0.089549351364255	-0.09038860864475343	-0.09124095754128175	-0.09219388682818624	-0.09317696480551468	-0.09422136551142567	-0.09532661801831897	-0.09649690494284688	-0.09773923408279335	-0.0990521099019009	-0.10044702220905802	-0.10193809574659976	-0.10348266370520064	-0.1051374577977206	-0.10690350572585473	-0.10878006896943375	-0.11074930580758943	-0.11286813740782523	-0.11520532786973887	-0.11751118662776172	-0.1200530250959214	-0.12280215726357926	-0.12570955859763344	-0.1288640157409394	-0.13221128816344638	-0.13585820556373765	-0.1397398170972901	-0.14393528268518196	-0.14853293964348935	-0.15346762451963553	-0.15883698949883335	-0.164777878642936	-0.17120419303187379	-0.17827555171232531	-0.18625196566731178	-0.19472325571832494	-0.20417194611749603	-0.21534895146655567	-0.22771889625799313	-0.24160303959751878	-0.25776129840450784	-0.27581734072188685	-0.29746554944974307	-0.3226714956466427	-0.35274431953799523	-0.38911362771516506	-0.43390493767470323	-0.49061751309055707	-0.5617799997061388	-0.6528419634928281	-0.7674766437650379	-0.896654361914348	-0.9888935800327885	-0.9999999999899265	0.9996552395686846	0.9514591794800966	0.824171210913732	0.6929973998059701	0.5855878151097816	0.5018650722893577	0.43589532015559596	0.3844772115173533	0.3430833769585734	0.30920931737399115	0.2810597703708442	0.25734417839229734	0.23712152789720545	0.21947287746210545	0.2043479542698997	0.19107541186163163	0.17934173205027507	0.16889944024650558	0.15955104074891058	0.15113569405054145	0.14352307921059265	0.13660663772996445	0.1302966476952039	0.12444087388892809	0.11914057977838535	0.1142542437361778	0.1097360935896652	0.10554653343929868	0.10166747614242726	0.09803790454391334	0.09463596724064632	0.09146555884394689	0.08849296951279344
-0.08348775584837811	-0.08363850004737146	-0.08382974776898922	-0.08404933057142581	-0.08429982201842606	-0.08458477226223064	-0.08489709714226484	-0.08524540722045974	-0.08562929360546909	-0.08604193086234836	-0.08652549945249446	-0.08698231036317643	-0.08750645629484165	-0.08806946771884426	-0.08867417439182758	-0.08931566155147269	-0.09001042198056365	-0.09074348939192138	-0.091515383668101	-0.09234871940746905	-0.09324043415988108	-0.09414719087557066	-0.09516226056989938	-0.09620987765065325	-0.09732351671270828	-0.09850268902051784	-0.09975286508967188	-0.10107875453284422	-0.10248517992953671	-0.10397894915537122	-0.10557695479111562	-0.10723442475944017	-0.10901167063398981	-0.11091100870558009	-0.11293163315485845	-0.11505466771895302	-0.11734243164096257	-0.11975955609841386	-0.12236702958952643	-0.12512461664295454	-0.1281121797574851	-0.13126319952434617	-0.13398488299031477	-0.13838085993515215	-0.14237861161572868	-0.1466445392180104	-0.1512681170435885	-0.1563499817730199	-0.16182393372249318	-0.16779686846244934	-0.17443288705009938	-0.1816407580690968	-0.1896089938058667	-0.1986410269710667	-0.20828526198716574	-0.21950029348072933	-0.23199671343304837	-0.2463699059601138	-0.2626385947442383	-0.28142263102962534	-0.30333743654983536	-0.3295273917337874	-0.36043050352821604	-0.3978737087737214	-0.44389568109968053	-0.5015630106498219	-0.5756926236841595	-0.6692082073670053	-0.785534204613788	-0.9126247055868884	-0.9934596558862194	-1.0	0.999075490539067	0.9425839884830972	0.8138916159100029	0.6853586211446735	0.580471202346265	0.4985771407011232	0.4345399114607842	0.38320097401268044	0.3423776686873743	0.30887826974001187	0.2809865346534824	0.2574503262321406	0.2373522336730511	0.22000920490395168	0.20471316160603387	0.19148171584231058	0.17977459464376958	0.16934826616029233	0.16000780165509565	0.15159571032693778	0.14398168845621112	0.13706082239396802	0.13074415707724452	0.12495759199981483	0.11956694839365033	0.11467072029499596	0.11014230056842747	0.10594241965892044	0.10203769205721362	0.09841243733524296	0.09501259938815709	0.09181867101932566	0.08883566557227052	0.08603349165722077
-0.08591402987705898	-0.08608411718913082	-0.0862874502007997	-0.08652234528405375	-0.08678617712199727	-0.08708770100021704	-0.08741837816703503	-0.08778813793451978	-0.08819519797430006	-0.08863501954210572	-0.08910999864339825	-0.08963114129513822	-0.09018862926931441	-0.0907855636103987	-0.09142917939895837	-0.09211350688971404	-0.09284898376880146	-0.09362922819753738	-0.09445190780143438	-0.09534652162004342	-0.09628932017820023	-0.09725508595631749	-0.0983407962998157	-0.0994585880850069	-0.10064874211482748	-0.10191076068975924	-0.10325234945999856	-0.10466964266445795	-0.10617818974732265	-0.10778328673712846	-0.10949951133933268	-0.11128496024102989	-0.11319747415958245	-0.11524599342051409	-0.11742861167024862	-0.11972354275808363	-0.12220441553098405	-0.12482578330374322	-0.1276597714850896	-0.13066262688447602	-0.13392227058400555	-0.1373836689321109	-0.14115565479326717	-0.1451757650947486	-0.14957962326131935	-0.15429130053999712	-0.15941340472706497	-0.1650617127531541	-0.1711678045240454	-0.1778560946027352	-0.1853186182843722	-0.19346190823108797	-0.20251010279098908	-0.2128243226105688	-0.22417037576959498	-0.23688072009693814	-0.25144394293721567	-0.2683511868519447	-0.2876654045128647	-0.3102118088201833	-0.3368378510327441	-0.3690953744339524	-0.4077478055101017	-0.45530827982678823	-0.5149451836523931	-0.5904929330106616	-0.687885453031548	-0.8060788069558366	-0.9294530416349674	-0.9969131296517273	-1.0	0.9979439614179455	0.9314723540751741	0.8016934656077653	0.6761417007172145	0.5741785043815839	0.4943552264315776	0.4317446601134413	0.38192888305456535	0.34118530135289343	0.30816265894311656	0.2805954689441217	0.2572895498639956	0.23735761268195243	0.22013413267698095	0.20511550631519065	0.1917454895902341	0.18008364268163074	0.16968890272612103	0.1603697614858858	0.15197116798529473	0.14436593357660582	0.13744825887220316	0.1311318867859113	0.12534315202433746	0.12001993645763738	0.11504338036793071	0.1105085847734502	0.10630185570002314	0.10238944267519047	0.09874250699651396	0.09536943900536045	0.09215823149666688	0.08915464579687943	0.08634407167184845	0.08369873216389362
-0.08850717651116759	-0.08868867614428926	-0.08890348258243222	-0.08915002165578176	-0.08943286115358795	-0.0897611440125573	-0.09010397077330293	-0.09049676423534166	-0.09092956070425183	-0.09139694491946294	-0.09190214269864547	-0.09245650035647121	-0.0930482374025456	-0.09368583955205319	-0.09436982654926365	-0.0950958878408733	-0.095883511877399	-0.09672374727970637	-0.09759455774807105	-0.09853906305259652	-0.09955628505625203	-0.10060779421834534	-0.10175016023527192	-0.1029471970096045	-0.10422152409387012	-0.1055747290879057	-0.10701354283694492	-0.10853894282640546	-0.11016152450485363	-0.11188964516777314	-0.11374034607384584	-0.11566525661942939	-0.11773329563151481	-0.11998657704387408	-0.12231549542250941	-0.12480620752186214	-0.12750480310404796	-0.13035728652489034	-0.13345070556669425	-0.1367338690672359	-0.14030530280318826	-0.1441069973059577	-0.14825950028696155	-0.15269730555445427	-0.1575726872928632	-0.1628569858549807	-0.1685122488971722	-0.17482944176471812	-0.1816825848156699	-0.1892268856655658	-0.1976790091024951	-0.20695782468128862	-0.21732258117520453	-0.2292138497568794	-0.24238772600087574	-0.25726235088336236	-0.27445280758001955	-0.29460802609187503	-0.3178896016112755	-0.3454130396727291	-0.3783671713425436	-0.41891708375245884	-0.4683211031049754	-0.5301101192196166	-0.6085571979401836	-0.7076612186961783	-0.8288793383551478	-0.9467627204681507	-0.9989753797911898	1.0	0.9953945506015811	0.919447004918518	0.7876227192350679	0.6654756752701736	0.5667096963290841	0.48924905848349226	0.428234440646656	0.3795256726491433	0.3399973360361034	0.30705115851861964	0.27988516152368154	0.256861615911086	0.23713567817795028	0.22006507029500988	0.2051598820945443	0.19204188472535755	0.18026646983837424	0.16991899175965194	0.16063440341656376	0.15226054150392368	0.14466963754260787	0.13776761874618212	0.1314582598678637	0.1256734022609026	0.12035147241105368	0.1154403579378217	0.11083389819833862	0.10662387234936392	0.10270724457209052	0.09905512022933469	0.09564236018053547	0.0924593152328667	0.08946074927864973	0.08663204948885121	0.08398012110930728	0.08145089727839784
-0.09127122942133467	-0.09146449310358523	-0.09169639241432877	-0.09195577665736282	-0.09226434301709788	-0.09259828684966724	-0.09296635974278697	-0.09338880782828994	-0.09384954357678517	-0.0943474522297618	-0.09488396541993403	-0.09547681003105278	-0.09610811105759333	-0.09678718836563334	-0.09751815534554413	-0.09829357194169802	-0.09914630852672662	-0.10010184861039198	-0.10096385028909735	-0.10197635942572396	-0.10306528557177173	-0.1041922391422154	-0.10543836890089724	-0.10670282226653191	-0.10807069829980845	-0.1095279536534423	-0.11107639540422377	-0.11272029442633415	-0.11445161523813001	-0.11633719374187143	-0.1183316007218848	-0.12042318913437361	-0.12266517608351447	-0.1250719392619472	-0.12764494897093331	-0.13036045273303126	-0.13259709478842882	-0.1364232121260019	-0.13981299620549795	-0.14341866868612477	-0.14735013980656045	-0.15154501347017316	-0.15614079735616343	-0.1610662648231167	-0.16649447107545953	-0.1723422612165721	-0.1787409016734245	-0.18585435892012478	-0.19360581331849844	-0.20218385294869218	-0.21183864943187125	-0.22250451290747505	-0.23449593910558805	-0.24835488370707687	-0.2638337763615614	-0.28146896018611006	-0.3020559436814785	-0.32646641116508945	-0.35555154178175774	-0.3892775700685752	-0.4309262430590472	-0.4830230049533095	-0.5475305943491312	-0.6290211575940525	-0.731523481052758	-0.8521956144253502	-0.9633926322532803	-0.9998267662811219	0.9999999999866122	0.9906749993848081	0.9034473944019927	0.7734322506302577	0.6534520023437907	0.5581705722450172	0.4832595854800384	0.4240470762769038	0.3765649301652049	0.3379081296873519	0.30594496885742156	0.2788483918652478	0.25616625255716113	0.23668656592830487	0.21980060027078663	0.20503540463765524	0.1920237075565754	0.1804780680819724	0.17003654204427363	0.16079983256274216	0.1524622082819411	0.14490138860216745	0.13801343306857158	0.13172209687769862	0.1259470890689454	0.12063187658586483	0.11572473809598051	0.11118156302007536	0.10690713416522804	0.10298964750281445	0.09933540789579402	0.09591969306618278	0.09273310945159696	0.0897303051987617	0.08689676448746671	0.08423988896534734	0.08173432744185347	0.07936794622481295
-0.09422595637036627	-0.09443373902324237	-0.094675347166544	-0.09495443890827589	-0.09527788265321752	-0.09563850090259747	-0.09603220206519622	-0.0964805051861348	-0.09697483052332324	-0.09751146728803713	-0.09807930190719298	-0.09871276694366622	-0.09938783371940241	-0.10011525574442497	-0.10089589262801377	-0.10172602179675658	-0.10262423715953387	-0.10366430899938557	-0.10458808259886641	-0.10567578561068938	-0.10684366424627181	-0.1080687738623848	-0.10937372015614813	-0.11075742595694756	-0.11223162772748947	-0.11380650135276717	-0.11547529941646947	-0.11725231845900835	-0.11912552963243009	-0.1211694234788246	-0.12334844634525102	-0.1255937915624658	-0.12804675869771348	-0.1306701726266884	-0.13348061831020036	-0.13644736978824779	-0.1396752831060237	-0.14313654295287215	-0.1468352338593849	-0.1508138895254005	-0.15516391923339462	-0.15981841194039564	-0.1649332531850755	-0.1704325817133375	-0.17651480170876677	-0.18309244393693172	-0.1903237409045378	-0.1983921867389384	-0.20723262568133416	-0.21706530504343308	-0.22820826299039143	-0.24059687657862483	-0.2546284971059015	-0.27098268232381195	-0.2892682547885627	-0.31064189726169683	-0.3357077278401573	-0.3658147504246837	-0.40156325257005615	-0.44510877930383996	-0.498929358862987	-0.5672591900336414	-0.6548052588597802	-0.7581810533136104	-0.8788751778045012	-0.9772972585604749	-0.9999931187517872	0.9999996169067302	0.9829115875238836	0.8847450044872092	0.7559389445288089	0.6415177158075857	0.5486389389709435	0.47577178771240286	0.4191828200104103	0.3730740578753543	0.3353715041981849	0.30410452825802675	0.2778182228663179	0.25519739571488426	0.23601094492717833	0.219341243710454	0.20474224865731816	0.19185822035058342	0.18041157082058176	0.17017976863926895	0.16086447118818	0.15257434841157366	0.1450504030900585	0.13819361192486243	0.13191867294163337	0.12616299324235425	0.12086002711017302	0.11596164035213197	0.11142452622346001	0.10721116450117814	0.10323570839056209	0.09958241116730898	0.09616655831216807	0.09296614680941845	0.0899740220923535	0.08714856943355738	0.08447751327713876	0.08196836997800923	0.07959811175144514	0.07735590151116713
-0.09738899096357725	-0.09760724950669522	-0.09786883530528684	-0.09816665268219069	-0.09850903301933643	-0.09889704983628719	-0.09932446302325636	-0.09979839985816742	-0.10032684822941096	-0.10089615191310881	-0.10150974803889827	-0.1021826324498065	-0.10291173228398458	-0.10368976459448423	-0.10452890302356925	-0.10542002995060118	-0.10638511360507513	-0.10741257821924859	-0.10849605850826256	-0.10966561414816138	-0.11092448150281878	-0.11223071116126328	-0.11365179273635113	-0.11514736317406081	-0.11674097378979033	-0.1184415459020286	-0.1202530075174118	-0.12220227751133739	-0.12424044826049045	-0.1264385066916788	-0.12881249931492467	-0.13126153510319913	-0.13394159483684245	-0.1368106716206815	-0.1398927234196547	-0.14315564664152322	-0.1467124990575872	-0.15049420633904687	-0.15462398245806683	-0.15903845586113105	-0.16387893001601764	-0.16907422858670304	-0.17480209159174254	-0.1809836112914493	-0.18784754365058817	-0.19530246669412732	-0.20353686399599116	-0.21277238198008047	-0.2229482662170174	-0.23433862491739196	-0.24734096269741085	-0.26189821686915726	-0.27853653822110797	-0.2976099874218409	-0.32023236108581576	-0.34640289435382315	-0.3775048279966996	-0.4154128221557776	-0.4611618420540904	-0.517766698604662	-0.5886620475905474	-0.6789117426898437	-0.7880616596056843	-0.9065114259618576	-0.9890031235758653	-0.9999999924889664	0.9999584114394364	0.9710970668204587	0.8635940502874196	0.7368623265795866	0.6271387429231855	0.53921328510732	0.46892989018935116	0.41370432062403617	0.36905261790801724	0.33241233757061717	0.3019006206492285	0.2761794559156288	0.2542355144796331	0.23510272928443854	0.21868759578393093	0.20427900215736064	0.1915451044636152	0.18021512833524891	0.1700756301398446	0.16095219739787742	0.15259582686044232	0.1451184684408488	0.13829852813549193	0.132055094536014	0.1263176627922611	0.12103477486690654	0.11615023399239523	0.1116234883328931	0.10741777004729916	0.10350108703074143	0.09979563397620188	0.09638216638027165	0.09318286426685196	0.09017923632004271	0.08736506924184584	0.08470280381947295	0.08218133090777317	0.07980866542993167	0.07756377885592557	0.07543677870771621
-0.10078335735675707	-0.10101716948575834	-0.10129724873364829	-0.10161631932193199	-0.1019831382305676	-0.10239907552269992	-0.10286543564582179	-0.1033660016583521	-0.10393256959424035	-0.10454313529234188	-0.10520184951163042	-0.10593053984205404	-0.10672153494718972	-0.10754461726830473	-0.10844688013733557	-0.10940650719582788	-0.11044565221069126	-0.1115538023229254	-0.11272159567111252	-0.11398470723954493	-0.11534502837628767	-0.11675746101210385	-0.11829568816879478	-0.11991644897803624	-0.12164897055828054	-0.12349182456183547	-0.1254614638094885	-0.12756074130560222	-0.12980609993016076	-0.13220665327178474	-0.13480290255197808	-0.13748543592793278	-0.1404234269858519	-0.14358122989626457	-0.14698071137175991	-0.15058106584028014	-0.15451606636469092	-0.15871510184554255	-0.1633110618164599	-0.16823823487699033	-0.17365800854612157	-0.17949560045317323	-0.18595377196489973	-0.19295612336745457	-0.2007632792667136	-0.2092854752044948	-0.21874819402886037	-0.22942405674367433	-0.24126148204209802	-0.25461026092778827	-0.26996206754898083	-0.2873154434226792	-0.30733918717830555	-0.3311566275634437	-0.35841381687616514	-0.39109879973133	-0.43052585404163024	-0.47934862491973246	-0.5391776295228625	-0.6140220238639896	-0.7074013743548242	-0.82072899498909	-0.9341780037364892	-0.9963723357799035	-1.0	0.9994711509904952	0.9546952449215761	0.8398247115587302	0.7165754499489464	0.6117298515777588	0.5279778157843725	0.46148027628818117	0.4076438746150933	0.36454839473002604	0.32902858453835976	0.2993549411638235	0.2742412906535975	0.25276303544430256	0.23420310260915678	0.2178347956368902	0.2036463729719163	0.19108343402950823	0.17988886623447847	0.1698567430767842	0.16081910079855363	0.1526382313133389	0.14510458521615532	0.13832990404512044	0.13212286326694747	0.12641688553640795	0.1211532194723768	0.11628935653386148	0.11177745312502059	0.10758331636816892	0.10367556105989455	0.10002664925024247	0.09656591887017968	0.09337045127823372	0.09036899595419483	0.08754515140983488	0.08489473946871867	0.08238250901678844	0.07999913777732594	0.07775284917838	0.07562412641907434	0.07360429404961262
-0.10443601515452122	-0.1046865814074412	-0.1049879081055762	-0.10532906257969435	-0.1057246453108063	-0.10617159035163652	-0.10666405054095633	-0.10721107048058133	-0.10781990705980068	-0.10847690686632887	-0.1091867949475324	-0.109971565713901	-0.11081258687720189	-0.11171102746180196	-0.11268524631548867	-0.11372145403942413	-0.1148444738058135	-0.11604214469742259	-0.11730637023556514	-0.11867424058274155	-0.12014889930680353	-0.12168144742103425	-0.12335257933280455	-0.12511514792151673	-0.12699654193432092	-0.12901053708923463	-0.1311604719473491	-0.1334553288848401	-0.13591389469955228	-0.13854634926819862	-0.14139919996865427	-0.14435080805995124	-0.14759067428773978	-0.15107990588195366	-0.15484180927674424	-0.15884383429672636	-0.16322243880430556	-0.16790781398675989	-0.17305911399210497	-0.17859500076524615	-0.18470686817176474	-0.19131462855157313	-0.19865617128541674	-0.20665297353042728	-0.21561708942592903	-0.22545089346533245	-0.23643794290673076	-0.24891713598158557	-0.26285986111780657	-0.2787085238350597	-0.2971055055459535	-0.31811594373681923	-0.3426354340315968	-0.3721751674026683	-0.40645898129313957	-0.44819104711759766	-0.4993200417798973	-0.563543013795765	-0.6428431817129227	-0.7407706195149948	-0.8543170840417321	-0.9596014139034703	-0.9994406664641357	1.0	0.9969492056222615	0.934801109367028	0.8139406141617056	0.6949758316974236	0.5955840992346291	0.5160239883919113	0.4526576860613732	0.4016583760968595	0.3595836903313059	0.32525514789540805	0.2964629323225588	0.27202055406147646	0.25103951753938547	0.23286917279389388	0.2169929153946452	0.20284578441731324	0.19047413465788635	0.1794322212215847	0.16952198093563234	0.16058284752957522	0.15248213174613906	0.14511013058175148	0.13828724364012343	0.13212387908457346	0.12645323251295063	0.12122063703144968	0.11637655944053446	0.11188576233655519	0.10770701981289962	0.10381172354518962	0.10017270101201603	0.09676628821841973	0.09352792390287509	0.09053125586074182	0.08771075916409857	0.08506271674458471	0.08255190592186724	0.08016900395210884	0.07792268529574717	0.07579351796933415	0.07377278950590924	0.07185276458761869
-0.10837501261888642	-0.1086518819704125	-0.10896886272555048	-0.10933988395119508	-0.10976556828952128	-0.11024688297733876	-0.11077774248755534	-0.11136720598425401	-0.11202479395979673	-0.11273376677948851	-0.11350050133751152	-0.11434172487483064	-0.11525457331652987	-0.11622967642777517	-0.11728375459906223	-0.11840691552558405	-0.11962421764916702	-0.12092367048812847	-0.12229641516861936	-0.12378580430753962	-0.12538799243180357	-0.12705871787450823	-0.12888209152828392	-0.13080479581128823	-0.1328647026253013	-0.13506539215182994	-0.13742236593571983	-0.13994194091000786	-0.14264612263009294	-0.14554673047276617	-0.1486689162547234	-0.1519580317337548	-0.15555298716269922	-0.15943079030718804	-0.16362162419502244	-0.16809877092839032	-0.17299744009673712	-0.17826356374025967	-0.1840727707709163	-0.19034184879338759	-0.19728703413692192	-0.2048281033167101	-0.21324843718710293	-0.2224688909187071	-0.2328632253429132	-0.24433888871224865	-0.2572490965127144	-0.2720264154045273	-0.28867751017018917	-0.30778706135893236	-0.3302050303340003	-0.35610969264436154	-0.3867384958242507	-0.4241734935917325	-0.4682860221523173	-0.5228137478666411	-0.5903752952825356	-0.6771089651130079	-0.7778683533835252	-0.8908439563360598	-0.9795623542570334	-0.9999879141076152	0.9999999906764668	0.9898342362985185	0.9090710910638704	0.7878479646685032	0.6725008179643835	0.5786127765458329	0.5034925480579765	0.4432904859100095	0.3946038590547035	0.35467829555678476	0.3211151487307129	0.29325070365231853	0.2695136505472846	0.24907971143592422	0.23132238650330683	0.2157731896123689	0.2020529584523231	0.18972131440742315	0.1788456904641381	0.16907212925946166	0.16024376323397135	0.15223359694034538	0.14493573343507932	0.13826179845888545	0.13205692477003278	0.12642853444320615	0.12123055047936138	0.11641691248133786	0.11194786650907272	0.1077886337630745	0.10390892637116317	0.10028289464654383	0.09688709873676725	0.09370090965220573	0.09066531761122461	0.08785029245012804	0.08519569484023112	0.08269889474789613	0.0803274317158714	0.07807306646690494	0.07594456887923821	0.07392404755956311	0.07200396462562131	0.07017704821552688
-0.11264035736737683	-0.11293351907206817	-0.113281195408822	-0.11368065399549439	-0.11414559536024603	-0.11466705319415414	-0.11523688120709195	-0.11587449279774555	-0.11658651048234285	-0.11735398858424748	-0.11818495087115943	-0.11909696485861279	-0.12008720273696989	-0.12114569990668562	-0.12230042865721227	-0.12351198249006796	-0.12483657678330119	-0.12625214240669932	-0.12774806735738614	-0.12937214312644996	-0.13112557539401776	-0.13294899820659226	-0.13494564956574337	-0.1370628514223702	-0.13931544005173763	-0.14173776020844817	-0.14433390245426622	-0.14711416880369577	-0.1501031883425156	-0.15333808451820644	-0.15678114878048396	-0.1604401322742039	-0.16444928535924627	-0.1687844243589	-0.17348474050109067	-0.17850792937081308	-0.18404630064292024	-0.19000943264340311	-0.19661243334671785	-0.2037609158549356	-0.21173121355645258	-0.22041988530362577	-0.2301772555699257	-0.24092258057339777	-0.2531192606840314	-0.2666809148064625	-0.28205899033423065	-0.2998188625992694	-0.3200326993903267	-0.343483715941368	-0.37133230417072005	-0.403954851508475	-0.44341630489901324	-0.4916161599038208	-0.5496358952754106	-0.6220170574621404	-0.7112371472193327	-0.818477623936159	-0.9268888534792474	-0.993317202319257	-0.9999999997851693	0.999962701994663	0.9758204381183749	0.8791229790650805	0.7587724709723058	0.6506453073432927	0.5611361182717731	0.49039036920057977	0.4334789507918058	0.3871233216900348	0.34892506629828557	0.31702152888480084	0.28973903184538147	0.26674055177196326	0.24688048154126666	0.22957486608044406	0.2143737873303105	0.2009331891474334	0.18897016758285823	0.178133140196324	0.1685075781393121	0.15980230510084803	0.1518929549158657	0.14467844658639623	0.13807347579257478	0.1320060860873382	0.12634175219466018	0.12118400716077865	0.11640389524363207	0.1119628180123291	0.1078269498430221	0.10396667639409683	0.1003568369937562	0.09697436335212214	0.09379924046820678	0.09081364786083639	0.08796322051970383	0.08531471684181482	0.08281258322275672	0.08045516934463484	0.07821243358097352	0.07607709108201945	0.07405797431125724	0.07213865233043258	0.07031228240409029	0.06857239907193324
-0.11726993048094556	-0.1175851118115526	-0.11796542243198253	-0.11839852035026062	-0.11890248944831934	-0.11946425624167137	-0.12008569060003262	-0.12077895337489312	-0.12155206773548463	-0.12238636534661497	-0.12328991737658541	-0.12428784796469053	-0.1253611590433409	-0.12651403846583142	-0.12773937809095517	-0.12909621679198338	-0.13054329065004003	-0.13209035725022067	-0.1337282097089841	-0.13550991722512884	-0.13742942671299205	-0.1394353102248037	-0.14163355775481776	-0.1439561376453103	-0.14645012147834693	-0.14912657919517802	-0.15200075728693724	-0.15508528160806553	-0.15840723406774349	-0.16199386608058963	-0.16585577714790367	-0.1699519133227239	-0.17445107676374558	-0.17933201911776658	-0.1846400718330159	-0.19033170419220324	-0.196630909128054	-0.20343987031713295	-0.21100531855826496	-0.21924977156115427	-0.22848138889017827	-0.23860212955671278	-0.25004058979172716	-0.26272145189185037	-0.27722333931756266	-0.29348472596087205	-0.31209638611961277	-0.33381188321553806	-0.3588119357881744	-0.38818082431649764	-0.423539650910461	-0.46556761303866445	-0.5156500851307838	-0.5809473724119375	-0.6581290343388234	-0.7527098099054519	-0.8604121643043496	-0.9593059236196233	-0.9990963391999214	1.0	0.9989664991288969	0.9535189212431588	0.845883860633272	0.7286689801406908	0.6270334829659965	0.5442512559387446	0.4769151238191343	0.42321946105423175	0.3792846644672308	0.34282547978027755	0.31223708752657714	0.2862641707389517	0.26371920292113915	0.24445654362205074	0.22762570546511526	0.21280229133351347	0.19965802773054253	0.18793631689693602	0.1774227467020698	0.16783179193618494	0.15925861814424572	0.15146075187102048	0.14433831774565634	0.13781018648771876	0.13180705100063497	0.12626990841338406	0.12108082632277184	0.11633916910813026	0.11193036464060814	0.10782182380841616	0.10398479818168434	0.10039396722202541	0.09702775060290261	0.09386620913040901	0.09089194098939264	0.08808949075853587	0.08540864443869293	0.08291309559830166	0.08055144467668034	0.07832271978611638	0.07619910752298671	0.07417415549655054	0.07225678963351082	0.07043172880121266	0.068692751072632	0.06703429781092093
-0.12231518051235019	-0.12265957480798058	-0.12307252691025548	-0.1235504910791552	-0.1240927861243096	-0.12470256895504725	-0.12537921396031892	-0.12613428907321833	-0.12697744369814282	-0.127887840947587	-0.12887767096729283	-0.12995890489577586	-0.1311375393407961	-0.13239889628633625	-0.13377895122601607	-0.13522844939773476	-0.1368219712518317	-0.13851554207948016	-0.14031702969329843	-0.14227821392801487	-0.14439451056517402	-0.14660888019295773	-0.14904910038093977	-0.1516115017984363	-0.15437777641914543	-0.15735197773137644	-0.16055350977410685	-0.1639419673492813	-0.16771012685825049	-0.171766794787649	-0.1760877517542907	-0.18069002774621193	-0.18577786205282576	-0.19131391796076072	-0.19735483229524503	-0.20386086769634343	-0.2110897938146475	-0.21893627228400578	-0.22770363829850906	-0.23730666051259566	-0.24812297662477276	-0.2600546247256578	-0.2736449494774937	-0.28883162823980635	-0.3063416816154563	-0.32617153518489694	-0.3491034631603193	-0.37619686218021525	-0.4077863323410851	-0.4454094613395451	-0.4914014607890593	-0.5467759315573945	-0.615383033436417	-0.6999748571718983	-0.7985364440674777	-0.904473076128981	-0.9831794298532562	-0.9999903650138794	0.9999999990496578	0.9930768188594202	0.9247441737432842	0.80987871338375	0.698102659632	0.6031678660081944	0.5261326106612388	0.4638857781670422	0.4126604598909192	0.3710850584169975	0.3364343704358501	0.30717017156654924	0.2822202959203568	0.2607257983922003	0.24182327985089205	0.22548344310002666	0.21105636996082583	0.1982340162138156	0.18676706838685345	0.17646351955324954	0.16715837760219895	0.15861622530405337	0.15093708107858234	0.14391583781997694	0.1374720782182397	0.13153989005056804	0.12606265911296785	0.1209915352158777	0.1162224085476452	0.11185028107480738	0.10777279835299562	0.10396064654386082	0.10039420739608013	0.09704677706052948	0.09390143672130852	0.09094087868841846	0.08814994897836013	0.08551518510175965	0.08298989296298058	0.08063522133785889	0.07840320286763788	0.0762934535780521	0.07427228993266591	0.0723580079990419	0.07053536611109157	0.06879825751490509	0.06714112119315732	0.06555907742833202
-0.12782821025686583	-0.12820768476660754	-0.12865286319885663	-0.12916898600437646	-0.1297697694913831	-0.13044316592593203	-0.13117913417082164	-0.1320056049397007	-0.13292408722829507	-0.133926606442001	-0.13501223970117338	-0.13619848763052264	-0.1374945208618773	-0.13888068464482695	-0.1403967667907766	-0.1419930588945145	-0.14374959189548747	-0.14562055886167347	-0.14761053011807257	-0.14977668432249822	-0.1521086542610437	-0.15458495259353447	-0.15728399676540672	-0.16015131323234566	-0.16323861214445332	-0.1665676380289245	-0.17015169345940043	-0.1739557310367737	-0.17819923588785863	-0.18280633806981067	-0.1876366893715676	-0.19290399448960407	-0.19870459239779312	-0.2050394271444736	-0.21197926037509143	-0.2194820412315165	-0.2278667805668246	-0.237010858088245	-0.2472858073395713	-0.25861012496300634	-0.2714525667061806	-0.28572537596008685	-0.30211541386495844	-0.32060553293807	-0.3421373440154426	-0.36679680171807316	-0.39570028759080017	-0.43025912773280506	-0.47111981276510206	-0.5204594155816284	-0.581449474661314	-0.6551790456371035	-0.7452229599261304	-0.8487980202421228	-0.9455155491422989	-0.9965685356403656	-0.9999999999999067	0.9999441800181347	0.9774187497109226	0.8883627187886446	0.7739151417640792	0.6671206550663387	0.5792792517882734	0.507898673518145	0.44992194140759045	0.40242947923920286	0.3626383516634295	0.3297472249101051	0.30185047167617457	0.277940372336085	0.25725703433943015	0.23921302789433085	0.22316305403234754	0.20914721389457802	0.19665867773672402	0.18546786771327747	0.17538535767787872	0.16626450519218683	0.15797648592643193	0.15032536412362502	0.1434113300995315	0.13705971997911487	0.13120490597895304	0.12579335381774173	0.12077809547228348	0.11611860048388893	0.1117223122162025	0.10767979707466606	0.10389911381524192	0.10035514630423002	0.09703131200447053	0.09390454016353265	0.0909600318793256	0.08818280372209845	0.08555961288464807	0.08307872292967752	0.08069659263215896	0.07847179530843394	0.07636818553659959	0.07436021610909	0.07244204031518485	0.07062286586124567	0.06888856516162936	0.06723363730566818	0.06565306217397228	0.06414215169858267
-0.13388357469813839	-0.134299131884899	-0.13478866893538965	-0.1353548579157282	-0.1360151739058832	-0.13675373284221667	-0.13756200083530284	-0.13847104925020834	-0.13948113068894452	-0.14058515039273886	-0.1417793938209087	-0.14309211852878015	-0.14451714829453913	-0.14604684237296928	-0.1477263626934668	-0.14949274488376083	-0.15144105813592323	-0.15351411096643733	-0.15572809408832824	-0.1581389596065172	-0.16073760966071	-0.16350306656727262	-0.16652638835264477	-0.16973408002232537	-0.17320845221199543	-0.17695302601880927	-0.18099734837043036	-0.18537167457957618	-0.19011810952233413	-0.19531784573596062	-0.2008853300063152	-0.20691728591039596	-0.21359244239937908	-0.22091094097026212	-0.2289646797920268	-0.23771932103569918	-0.2475541428329465	-0.258344790829254	-0.27054701231070577	-0.284092638151293	-0.29956084920554865	-0.3169344558456999	-0.33706219426219025	-0.3600596586087118	-0.3870903835646369	-0.41838632312946206	-0.45557060056953425	-0.5007079039885778	-0.5547454713494079	-0.6205359078531899	-0.7015453879373562	-0.7960765698298362	-0.898156670391798	-0.9782974993845933	-0.9998904254668267	1.0	0.9979641207851013	0.9499285557790451	0.8471752252249438	0.7357859097998951	0.6376208008423389	0.5556361358290607	0.4896629870828932	0.43583745243301747	0.3914462400180096	0.35442374816660394	0.32284620786556933	0.2963035263865723	0.2734495307079102	0.25359152432740384	0.2362020520755165	0.2208630306778505	0.2070837965611574	0.1949425921724271	0.18403656604033009	0.17419300482049155	0.1652653910367807	0.15714024233014715	0.14971621732055648	0.14282746065666035	0.13657308640461652	0.13080248856711202	0.12546242723286236	0.12050800614875937	0.1159005907706779	0.11160646116619785	0.10754253413049467	0.10379519653278549	0.10028136106049741	0.09697942855906452	0.09387551806430815	0.09094906571338958	0.0881877043476006	0.08557812749906443	0.08310882049472279	0.0807693293103001	0.07851922200957266	0.07641444609184392	0.07442153377968282	0.07251634971430908	0.07069398611271889	0.06896346956386276	0.06731160175221772	0.06573357400630132	0.06422478893146402	0.06278094203342544
-0.1405647322752048	-0.14102047574927154	-0.14156007619934383	-0.14218067330885978	-0.14291518584176519	-0.14372771058293532	-0.14462004725404937	-0.1456228213124076	-0.14674840957514343	-0.1479842676513277	-0.14929192273118844	-0.15073669661343725	-0.15231962274333277	-0.15402017315526403	-0.15588631667024042	-0.15785434180417468	-0.16002595448448956	-0.16234032537941956	-0.16481611915032315	-0.1674984170900457	-0.17043231404796186	-0.1735961160063879	-0.17694540664451058	-0.18056773818694458	-0.18450024308966312	-0.18874781836693388	-0.1933452545097008	-0.19833633836710582	-0.2037729643799089	-0.20974618955920943	-0.21616590561616786	-0.22314581349165835	-0.2309094813098621	-0.23946323943148873	-0.24892954376633672	-0.2592680669782756	-0.27096018088525525	-0.28387427706182583	-0.2985910075045781	-0.315055758913006	-0.33413970509710444	-0.35558461233249605	-0.38081149575558315	-0.409914665104506	-0.44464510445696837	-0.48546009217980757	-0.5345031203235084	-0.5946319999680143	-0.6667574398327695	-0.7529840757075212	-0.8517927126201459	-0.9440885327088026	-0.9956136878696799	-0.9999999998269784	0.9999958024846789	0.9869315905630417	0.9130316785818204	0.8032128757504432	0.6976621905015614	0.6073606218533888	0.533006809460508	0.47162206208084057	0.42172373328755797	0.3803426303977922	0.3456015827719265	0.3161197884515378	0.2905626808750328	0.2687728818002374	0.24974330249556373	0.2330197346286426	0.21821840853512858	0.20503659832929677	0.19309104392028253	0.18248170407976183	0.17288471674159178	0.16416553305045967	0.15621047761358717	0.14893109722681291	0.1422466009861586	0.13601495475549305	0.13033304579866925	0.125069787966904	0.12018149361412922	0.11563073056961905	0.11138541092524819	0.10741662130751047	0.1036502952178824	0.1001682189021599	0.09689512436216416	0.09381230250752003	0.09090789247510454	0.08816440063524991	0.08557037411317785	0.08311448166948118	0.08078658480215158	0.07857741331490078	0.07644924629530894	0.07445566997183764	0.07256536640710258	0.07075584216709964	0.06902267114949948	0.06737492770586365	0.06580030654607366	0.06429476296031561	0.06285281585598161	0.06147212577177924
-0.1479554104495792	-0.1484720588005008	-0.1490694832261197	-0.14974321890569253	-0.15056887643505443	-0.15147321555649368	-0.15247436531841732	-0.1535800278131181	-0.1548302344445302	-0.15618076459357333	-0.15765858743571584	-0.15927274708967712	-0.16103982903983352	-0.16293945101968954	-0.1650293365901154	-0.16723284506877453	-0.16966860018395613	-0.172269784197749	-0.17505608028280775	-0.17810097644988435	-0.18131472526316614	-0.1849181303262998	-0.18877941706451493	-0.19290576084453334	-0.19739310974201188	-0.20224961564309962	-0.20753231512058273	-0.21328081630166967	-0.21962542438199714	-0.22649881981649736	-0.23397412462106854	-0.24215921330317797	-0.2512940924944047	-0.26142155719467447	-0.2726919148891087	-0.2850920659871267	-0.2992020790528393	-0.3149198688042228	-0.33298859215583954	-0.3533981218684361	-0.3772117858491699	-0.4044704761283864	-0.43683999541637103	-0.4746506151492283	-0.5203381631307502	-0.5746420849041975	-0.6402256883204137	-0.719924718125651	-0.8114018862877387	-0.9069139217288865	-0.9803143043923982	-0.999848067242116	1.0	0.9987252929825485	0.9608388112917001	0.8673748219033444	0.7594566774298283	0.6601893205036498	0.5778409606064875	0.5100533257235751	0.45432073299571846	0.4077159703565319	0.36918130244127373	0.33665738911424586	0.3088883519252134	0.28495415506538596	0.2639097794134746	0.24573628007907064	0.22968180181901748	0.21542683035717705	0.20269202220713534	0.19125447999727982	0.180809698953088	0.17146718779429795	0.1629631325718106	0.15519099118217186	0.14806245091269712	0.14150703977854334	0.1354599694810384	0.1297978527555145	0.12461657020618962	0.11979885971484691	0.11530927841838494	0.11111648102308366	0.10719351994486782	0.10351612625654324	0.10001700788057107	0.096774227453527	0.09371901585261382	0.09083523441523952	0.08811276520896055	0.08553613870006194	0.08309547547411136	0.08078078499776846	0.07858313184566067	0.07649427150693	0.07447903343647846	0.0725885684686781	0.07079363468705265	0.06906620443413486	0.0674234181400071	0.06585298183480448	0.06435113221194914	0.06291220914993433	0.06153408605991047	0.06021261516202603
-0.1562160490065269	-0.15677761593491635	-0.15744601060923027	-0.1582202344913476	-0.1591180303351986	-0.16012670217466154	-0.16124481121242834	-0.16248203187055743	-0.16387990874458866	-0.16539245642455802	-0.1670450426955354	-0.16885721440250012	-0.1708448985231236	-0.1729816420499123	-0.1753365113483345	-0.17782243749164062	-0.18057546672386143	-0.18352064439411944	-0.18668244445972498	-0.19014289448721017	-0.19389897934021447	-0.19791953379290583	-0.20234633306040525	-0.20708146145935893	-0.21224626589692308	-0.21786234353375047	-0.223988929786424	-0.23068780444325154	-0.2381017348574284	-0.24614067915395732	-0.2550049561718223	-0.2647187888553127	-0.27561357525439834	-0.28793742651459914	-0.301414717245936	-0.3165323930648865	-0.33387919037096725	-0.35338221520269675	-0.37602817106829095	-0.401888682107257	-0.43241982059759315	-0.4678104318514	-0.510353901237044	-0.5605236713175206	-0.621709620381796	-0.6941183253912692	-0.7791144025901313	-0.873378720065146	-0.9568027539490341	-0.9972993747200168	-0.9999999999960646	0.9999948435553436	0.9880800007605348	0.9192477720565936	0.8173707999474178	0.7145526077195383	0.6248642075311881	0.549236363603177	0.48768606496011524	0.43674347148791937	0.3942268657795498	0.3580647582408634	0.3276399573705108	0.3015403433151166	0.27892067555995675	0.259159508832915	0.24156803772663002	0.22620626217246181	0.21250007301730534	0.20021964301208858	0.18915820950016715	0.17914934581756928	0.16994598483920365	0.16166310774926948	0.15408012028134918	0.14711333538304697	0.14069248609228618	0.1347624688984536	0.12926759435605242	0.12410348692962524	0.11936085839675502	0.11493624530907322	0.11080027934343929	0.10692639850449068	0.10329187598414928	0.0998761052994818	0.09661791728274995	0.09359154764261039	0.09073417778143376	0.08803161752960528	0.08547529209687224	0.0830515776193334	0.08075176800953363	0.07856710822022421	0.07648958960180581	0.0745121263401132	0.0726015607629347	0.07081443341696994	0.06910076067970752	0.06745676286685655	0.06589149818800362	0.0643934973395985	0.06295904192451672	0.06158401897727892	0.06026535096813871	0.05899977173493981
-0.16546539037604324	-0.16608995270674412	-0.16684462929803845	-0.1677141575524255	-0.1687209005919552	-0.16985476761627483	-0.17111332599119253	-0.17253061944578577	-0.17407724347554188	-0.17578385596377077	-0.17764940944752508	-0.17970056604708887	-0.18194829046942648	-0.18437128049816817	-0.18704375905823886	-0.1899231193794177	-0.1930087027619822	-0.19636957714848044	-0.19998918405645652	-0.20395785017397658	-0.20827713980095278	-0.2129132046895181	-0.21803318992462992	-0.22351796753647749	-0.22954346790189653	-0.23610455598179655	-0.24328689603925815	-0.2511902932666861	-0.2599777378760885	-0.2695534706168764	-0.28015668412377626	-0.2920804476356222	-0.30508069587670894	-0.31994996558027305	-0.3367411832484768	-0.3555473409369681	-0.3773166797049664	-0.4020677240933783	-0.43111477998070397	-0.4646960661519177	-0.5047789883535234	-0.5517949187644222	-0.6087339394709369	-0.6759116406902355	-0.756110802387276	-0.8449901804189517	-0.9319640396423895	-0.9894912306766052	-0.9999901690626691	0.9999999999999978	0.9981371786916151	0.9593165277679401	0.8693708047376563	0.7657733225892259	0.6708512181521684	0.5885493453982625	0.5224723490869196	0.46598177080228265	0.4195285237551517	0.3804636223573912	0.34731342960102446	0.31862802786573136	0.2941133882937613	0.27277845069804085	0.2540473724342984	0.23748878851823976	0.22258993934218496	0.20945293452948255	0.19762891819763304	0.18694991667933836	0.17726111774691836	0.16843671695899087	0.16027085530587262	0.15288273713068942	0.14608252701149962	0.13980383666399882	0.13399517355061746	0.12860693541406612	0.12359513493690527	0.11886822051226408	0.11451258331241376	0.11043672537266906	0.10661566294734624	0.10302697953516511	0.09965152761998597	0.09647144179412313	0.09343128744682337	0.0906012287690966	0.0879239469409125	0.08538792063402666	0.08298268351501992	0.08069932740347946	0.07852913368044216	0.07646441087678368	0.0744981582647569	0.07262382801774343	0.07081047647100361	0.06911214795415443	0.0674816295518595	0.0659155621627933	0.06442283941350603	0.06299329782122041	0.061621783809256925	0.06030655550512048	0.05904390843808207	0.05783099895270318
-0.17590557626863093	-0.17661166665409664	-0.17746321647108868	-0.17844618983872707	-0.17958317445553384	-0.180868247385475	-0.1822872012092785	-0.18387218586714302	-0.1856565331125642	-0.1875965537439491	-0.18971813447197705	-0.19205703804575833	-0.19462200008057415	-0.19739533915307667	-0.20045559085703873	-0.20370007387294975	-0.20730520834857427	-0.2111881215230027	-0.2153659059057984	-0.2199614952612486	-0.22497911500119366	-0.2303884927684487	-0.2363724070704757	-0.24281552332780465	-0.24991673111700816	-0.25768308065356255	-0.26622709319224414	-0.27567722571128667	-0.28614304016162656	-0.29782682336297484	-0.3107349588923342	-0.32509755850701894	-0.34143770039300303	-0.35998074682509257	-0.38110691885049386	-0.4050232879640905	-0.43300349209921485	-0.46517365864617194	-0.503362853012455	-0.5479837511590461	-0.601624558118091	-0.6646856342769174	-0.739880798009011	-0.8241359313638511	-0.9114998539747438	-0.9778399101212725	-0.9995899022211114	-1.0	0.9999158037492587	0.9830089202751758	0.9123817584325252	0.8139577294153878	0.7153095143593305	0.6289315890107078	0.5564793924925675	0.49605210690237084	0.4456226459119794	0.4027750510625259	0.3669509898975983	0.3363019412556333	0.30988387297258574	0.2866390364799703	0.2665564559638355	0.24883439094106571	0.23309910136908685	0.2190456036831816	0.20628220683263745	0.19493225376392745	0.18464137511883916	0.1752741332314342	0.166724717384816	0.1588901926881295	0.1516020753867815	0.14497411993312592	0.13884531356132265	0.133162003222343	0.12788302289817743	0.12296789989051192	0.11839355651545991	0.1140390596464614	0.11002677834249594	0.10626119646436215	0.10272177027622022	0.09938910863158056	0.09624701456558771	0.09328019287615776	0.09043769160276897	0.08778651872433076	0.08527349434882808	0.08288882810147481	0.08062333788486391	0.07846912408611476	0.07641853089030044	0.07446466591645455	0.07260143922515497	0.07082289432247336	0.0690999983593323	0.06748443326195805	0.06593155604920477	0.064438396871434	0.06301419275186718	0.06164741014816546	0.06033619553645434	0.059077077916244954	0.057867269307776664	0.056704071725085105
-0.18777318910693233	-0.1885827678714055	-0.1895525067941259	-0.19067317455564856	-0.19196725793117772	-0.19343571446336283	-0.19505314383522449	-0.19686978857668824	-0.19892753235064325	-0.20113763871092483	-0.20355381012460705	-0.20626301024925595	-0.2092197786127426	-0.21242005657609328	-0.2159608830457459	-0.21972322947625209	-0.22391420960266065	-0.22843765245622377	-0.23331926243141513	-0.238706962661232	-0.2446066313301616	-0.2509900738769324	-0.25807755831815193	-0.26576272787137234	-0.2742437906320755	-0.28357674233562385	-0.2936956375778195	-0.30552585055398856	-0.31811096999570343	-0.332587052475426	-0.34862053956501865	-0.3665961424252355	-0.3872406968063442	-0.41089254188539714	-0.4380903847623065	-0.469298058873929	-0.5061554011403232	-0.5489499217861893	-0.6001548192786136	-0.6600474850717393	-0.7310942576427716	-0.8111439373721161	-0.8959859250772737	-0.9663832238110168	-0.998101812215063	-0.9999999999511381	0.9999996754515253	0.9940321917134708	0.9446618235771459	0.8554721686544987	0.7571329579842374	0.6670392700871135	0.589607687152408	0.5248490350766081	0.47086881391203045	0.4254383464447974	0.3869433063422928	0.35369284312853555	0.3254267496673855	0.3008857135559871	0.2794473186862069	0.2602790614819611	0.24354420336854443	0.2286172268210825	0.21523218825347795	0.20317120222534135	0.19212641291034216	0.18223120656576927	0.17319814909206413	0.16492437506035565	0.15732925643521137	0.1503323449321619	0.14379112702538818	0.13781512164317922	0.13226571656372957	0.127099446825883	0.12228318820417905	0.11778344911935759	0.11356997762083575	0.10957080527540772	0.10586419357516717	0.10237621274571522	0.09908945845670074	0.09598754160776585	0.0930564557293347	0.09028298114030618	0.08762042769690152	0.08513234643580038	0.08276859891704626	0.08052394121156561	0.07838711483081631	0.0763517963052129	0.07441172784238553	0.07256056973013794	0.07079293000172227	0.06910346862001386	0.06746484231202657	0.0659265137650551	0.06444007385221595	0.06302132265716058	0.06166039629458146	0.06035400234553059	0.05909905412206671	0.05789291015145532	0.05673293144430602	0.055616760366636785
-0.20136513709002338	-0.20232184202318962	-0.20343739369852643	-0.20472404540529493	-0.20621374024751432	-0.20790644108528286	-0.209692586955799	-0.21187069949381315	-0.21425058784676398	-0.21680995461731742	-0.21961332870960287	-0.22276356770161646	-0.2262065194454799	-0.22994175335488823	-0.23408545781068346	-0.23849780305551696	-0.24343114731698712	-0.24876542419906011	-0.25454475667393284	-0.26094336948882163	-0.26798015698964683	-0.27562552434010107	-0.2841524642905286	-0.29343447066657447	-0.3037439146946503	-0.3151651246620861	-0.32760988572653066	-0.3422799300576359	-0.3579873775743776	-0.3762073279857863	-0.39656356228151707	-0.41960744571754716	-0.4463288984431086	-0.477284544504761	-0.5131992288481276	-0.5548192460399982	-0.6043162495599795	-0.6617961981310645	-0.7297531355071312	-0.8060155353601326	-0.8874819016719764	-0.9581808751616729	-0.995823263261296	-0.9999997202106545	0.9999999999881998	0.9983012303380876	0.9660807435288351	0.8876606428684928	0.7928529607269165	0.7018421733936294	0.6236856607320858	0.5529471401408589	0.49529433031975084	0.446907916625834	0.4060790874169755	0.37116945581212407	0.34111180005765657	0.31473104826003173	0.29197095705328624	0.2719389612868455	0.254220386355715	0.238196599184499	0.22406162017254275	0.21133388638406755	0.19982364229621877	0.18937093984174147	0.17972830659746156	0.1710317881580697	0.16304541788255472	0.15568918109347257	0.14890134320537737	0.14261810083081822	0.13671764559521	0.13130470841927314	0.1262586938952113	0.12154418018179498	0.11713422179766422	0.11300100897662312	0.1091193306864403	0.10542462992812596	0.10199128665592358	0.0987525136550113	0.09569350253944355	0.09280008810048332	0.09006024523997823	0.08746280620896087	0.08496434700731992	0.08262549022211861	0.08039978915905513	0.07828275218756019	0.07626420549901262	0.07433907454565225	0.07250130271106227	0.07074546287327141	0.06906665005615138	0.06746014797400911	0.06590672215726691	0.06443403835460976	0.0630158993625667	0.061660955285851485	0.060359964216287205	0.05910983830470197	0.05790789534800566	0.056751608972720774	0.05563875306178122	0.054567035144445435
-0.21716856791161804	-0.21833980831498398	-0.21953990049596137	-0.22135857506611728	-0.22276803251935726	-0.22474013931705727	-0.22690993949739602	-0.22936594161227042	-0.23215046239000514	-0.23514863147638762	-0.23846082064387156	-0.2421459697057341	-0.24620589670080592	-0.25099897885341127	-0.255529160156143	-0.26077676051497506	-0.2666630879737152	-0.27304955187971625	-0.279987582528471	-0.2893494004917494	-0.2962428775548923	-0.3055584825818491	-0.3159954731033138	-0.32742736787241966	-0.34021431398093815	-0.35445185077514574	-0.3704237097290259	-0.38866375635792966	-0.40887412357373126	-0.4322330375060192	-0.4587298388135164	-0.4890142462543581	-0.5244647683278435	-0.5658795740987759	-0.6141949888840682	-0.6701226789347321	-0.7356940426389564	-0.8087245538781404	-0.8866163025955759	-0.9549797375696131	-0.9941255580724669	-0.9999954078659357	1.0	0.9995308957711824	0.9781901954944798	0.9122715165381379	0.8225541628847105	0.730789793612373	0.6490708152017189	0.5786449801492717	0.5182013015385754	0.4676877419731527	0.4244095928576046	0.38754895962932673	0.35595245006161863	0.328507919337713	0.30451798440235284	0.2831642270989612	0.26450284723368184	0.24788112204705784	0.23302109720645667	0.21944819046553496	0.20736723029906914	0.19639947652767786	0.18640582989981425	0.17726714185478606	0.16878293552307547	0.16108617344243648	0.15397900119724667	0.14739932407416162	0.14129994275226238	0.1356290260678564	0.13028272551969386	0.12535912626910256	0.12075310291589557	0.11643542988347316	0.11238406022680696	0.10857595007500268	0.10498971809336496	0.10156731492719923	0.0983792271029347	0.09536512886845558	0.09251163096117834	0.08980726080561167	0.08724141605756304	0.08480441554885458	0.08245607750931026	0.080254018866798	0.0781553016069544	0.07615568849909236	0.07424671462632654	0.0724234139782227	0.07068052854127399	0.06901329338055406	0.06741718524502126	0.06588812013222932	0.06440786596202507	0.06300307169270111	0.061648919212075805	0.06035398137026761	0.05910914983916051	0.057912057169920955	0.05676010087116644	0.055651014332154636	0.05458268338057599	0.05355295639268692
-0.23563853642630536	-0.2369000044783582	-0.23842814891240455	-0.24018210302336498	-0.24222340051271066	-0.24454809976816086	-0.2471138114103689	-0.2500172025247398	-0.253317178190691	-0.25687836315759555	-0.2608185317581782	-0.26521715424571085	-0.27007272436840724	-0.2753676006677833	-0.28127695024732335	-0.28761721126692685	-0.2947504610037727	-0.30252451276928505	-0.31101588785511	-0.32049879925097746	-0.33103249389495787	-0.3426011485663925	-0.3556454827429588	-0.37004786092725417	-0.38620971493406714	-0.4044077259411648	-0.42498948217631055	-0.44866071416282416	-0.47513502918226536	-0.5060179641202397	-0.5413497480976263	-0.5820107489842835	-0.6297751077845787	-0.6866192542121654	-0.7490625208362234	-0.8194312337633646	-0.8933275051008218	-0.957294993942686	-0.9940482337160446	-0.9999905919797545	1.0	0.9998302946580573	0.9850619197141417	0.9286572545466457	0.8436136948323855	0.7548797313323037	0.6727558726395019	0.6002086084852774	0.5388353551114902	0.4865929065716087	0.44142877411892956	0.40324384358421134	0.37003143293713064	0.3412873579730365	0.31584459357769085	0.29423794082747473	0.27471928583467997	0.2571284947078715	0.24158350422505762	0.22759606745531594	0.21497341783819304	0.20334462996084993	0.19291161198989593	0.18337146934818568	0.17462050998829562	0.1665691431672647	0.15905159507466382	0.15219566303703685	0.14583395151920503	0.13991852555788592	0.134410108839954	0.12926927236188196	0.12440421921435092	0.11990848620993688	0.11568905027065939	0.11172170918959687	0.10798846802942084	0.10446984012242624	0.1011472611341736	0.09796981568526485	0.0950027686583092	0.09219113534816152	0.08952430955967629	0.08699187407667881	0.08458470269626348	0.08229440866244932	0.08008375938372231	0.07800741540042291	0.07602555995875993	0.07413463635747261	0.0723268945948702	0.07059799804596123	0.06894326156082406	0.06735847754041571	0.06583955438952188	0.06438277387924109	0.06297099560946552	0.06162986420510232	0.060335748203401006	0.059097072939896175	0.05790531095233125	0.056758186715382734	0.05565341607531702	0.054588896061047665	0.053562701834630855	0.052572887986433885
-0.2575420784889273	-0.2590434334118854	-0.26085931043300625	-0.2629592906885441	-0.26539692510200913	-0.2681794000059072	-0.2711160240661781	-0.2747367724395227	-0.27870911037435964	-0.2830043776273759	-0.28776993419415786	-0.2930966474525827	-0.29900390004467525	-0.30546558076571134	-0.3127053565753007	-0.3205101678309014	-0.32931992762318674	-0.33896840513383003	-0.3495544186368298	-0.36146301132870284	-0.3747534653072244	-0.3894496686966686	-0.4061338554842959	-0.42469400774300015	-0.44568879096881675	-0.4695210483926127	-0.4966981837400532	-0.5278508533208137	-0.5637024636402941	-0.605301344786648	-0.6529450827343011	-0.7073294222514328	-0.7696728819440245	-0.8381475672821542	-0.9072654554075384	-0.9648372691148499	-0.9956210974571612	-0.999995316831303	1.0	0.9998818305002714	0.9877933000044163	0.937673934968422	0.8580681571581631	0.7721628600744356	0.6900396699472539	0.6182295286631808	0.5561747728182357	0.5023077006252835	0.4566716855771193	0.4173844890740922	0.3829968856900193	0.3534215058436226	0.32732703788090417	0.3044172917901929	0.2842015095983927	0.2661829147837059	0.2500297153735801	0.2353203661001404	0.22219325332670575	0.21027631872472644	0.19943463310583134	0.1893703267917536	0.1802778633552876	0.17191069367551132	0.1641901471144882	0.15704783997533564	0.15034487439228084	0.14420017366778878	0.13847817344150062	0.13313281051137493	0.12813695789336085	0.12345721452075589	0.11901340111593503	0.11489377989738196	0.11101583715609728	0.10735932092361755	0.10390935900271928	0.10064959376024203	0.09756414637471698	0.09460691761211804	0.09183917920895716	0.08921157295678171	0.08671436200111007	0.08433868122265696	0.08207658784914573	0.07992077492031159	0.07783659756102337	0.07587609342610484	0.07400217004845887	0.07221174614531818	0.07049785153237999	0.06885664918961289	0.06728398630442814	0.06577600944655303	0.06432916569157678	0.0629400493124227	0.0615924361344977	0.060310988537977894	0.05907356942696283	0.057887619867632474	0.0567458241506723	0.05564585409066572	0.054585693923306276	0.053563335686552624	0.05257700731659513	0.051625045788742246
-0.28390824785534086	-0.2857293171479674	-0.287917322382994	-0.29046682423717024	-0.29342546160117	-0.29681198108592205	-0.300551996261371	-0.3048142952040033	-0.3096846494638987	-0.314950445061668	-0.3208299551379996	-0.32740756684967803	-0.3347278084295325	-0.34277960283160197	-0.35182820730226255	-0.36162977004285074	-0.37275147366011846	-0.38499805203032333	-0.39851783894758	-0.41382005254485293	-0.431010605578902	-0.4501610572671345	-0.47204862540041753	-0.49659265249184487	-0.5245530587575062	-0.5565051473301911	-0.5931267965866701	-0.6352026544607842	-0.6834123326372531	-0.7387434199089097	-0.799465225295885	-0.8639508813661659	-0.9270230804428983	-0.9760519777624883	-0.9979177632938061	-0.9999997008599457	1.0	0.9998126452701893	0.9875235109548497	0.9400272341020168	0.8646156538781119	0.7820503748466253	0.7021286576158692	0.6313125448241973	0.5687308265697653	0.5153108822588512	0.4692990255875357	0.42902063446536987	0.39444925525119523	0.3642484621086889	0.3374162192088966	0.3139988203206614	0.2930616173234761	0.274439341046924	0.2578117200612918	0.242832447676556	0.22926961183959788	0.21680605850159904	0.20558828954684838	0.195325195354976	0.18590789689751294	0.17713448485699892	0.16914619919511234	0.1617534989734562	0.15489594139078683	0.14852096930319017	0.14251040608464266	0.13697670729119912	0.13180306610461154	0.12695190747541732	0.12240185602214282	0.11812570294475397	0.1140525651052949	0.11026505852304493	0.10669013078977624	0.10331051182197284	0.10011395806241506	0.09708652568893965	0.09421470520350204	0.0914561417306381	0.08886953176831544	0.08640908831411692	0.08406652688750825	0.08183412807128337	0.07970502266638962	0.07767268714132568	0.0757049915071232	0.07385153742465808	0.07207734987409459	0.07038009123145594	0.0687533507885583	0.06719373142012058	0.06569754012575522	0.06426130187225493	0.06288184558012397	0.061556119621891794	0.060268677838138385	0.05903812400796751	0.05785888343548367	0.05672298501270647	0.055628334921937736	0.054572931895351035	0.053554910367459865	0.05257245408248322	0.05162400560004823	0.050707966710437355
-0.3162227913641457	-0.31832634099075185	-0.32118086005826496	-0.3243037650476066	-0.32794329338864303	-0.33213760941905673	-0.33678915408725324	-0.3421039215042092	-0.3481891449883888	-0.3547942684218496	-0.36219186892373983	-0.37049960517874153	-0.37978354434522	-0.3895869186460806	-0.4016276102559752	-0.41418732004823017	-0.42862772559079465	-0.4445716045218684	-0.46229004883734004	-0.48261678168133926	-0.5057098065112351	-0.530860567943806	-0.5602536140474923	-0.5933685736169545	-0.6311630077284218	-0.6742266356691883	-0.7236371144214927	-0.7776912043226837	-0.8369932217615738	-0.8980495365414586	-0.9526668681523285	-0.9877594682434143	-0.9995230539510672	-0.9999999999493022	0.9999999999734303	0.9994525995015667	0.984119754897664	0.9359339505191078	0.8633139044244252	0.7843227291139915	0.7074469072919739	0.6386482704337025	0.5773679900720817	0.5246807537813805	0.4783563699094058	0.4385868824501201	0.4038641972618666	0.37306721927370506	0.3462525062076121	0.3234010635839829	0.30106968224186037	0.2820063238124356	0.2650277982951873	0.24963326260981883	0.23574432353300648	0.22311851553340645	0.2115853539358115	0.2009032497532279	0.19121659175722866	0.18229465721570143	0.17405608697573988	0.16633484770787718	0.15926608353234495	0.15269135192607675	0.1465636173351203	0.14084162627933913	0.13542429394558966	0.13041730883700786	0.12571902031349153	0.12129839651399549	0.11713888757707178	0.1132178586291236	0.10947214300335084	0.10597968762583569	0.10267478649067631	0.0995430242029523	0.09657373889582103	0.09375563982887096	0.09107677376426024	0.08849857670373208	0.08607650954079836	0.08376843945780652	0.08156724327543947	0.07946616388831719	0.07745917972055874	0.07554063276886236	0.07368043843980274	0.07192584699726523	0.07024489826697795	0.06863338003900364	0.06708769140244758	0.06560409929811123	0.06417927609259584	0.06281015877077797	0.061493818892925003	0.06023304615944099	0.05899658287664335	0.057819258497231074	0.05668957872385552	0.055600744215778056	0.05455061819088817	0.05353735353960088	0.05255924521450835	0.05161462698854357	0.05070207574054904	0.04982011607050314
-0.35650244220682575	-0.3593254988370393	-0.36272745921656463	-0.36674333650074364	-0.37134654771995407	-0.3766630672724807	-0.38258390299221023	-0.389353840104657	-0.3971481919259265	-0.4056350709781822	-0.41517302811721934	-0.4259275213023967	-0.4380040955515127	-0.45140810490296784	-0.46662191430858263	-0.48321513793756454	-0.5023941346374029	-0.5236824267999811	-0.5474627691630716	-0.5748621093988796	-0.6055033429757681	-0.6400919729841076	-0.6797500716663945	-0.7238800710554224	-0.7730813878882942	-0.8266175208745442	-0.882872208216234	-0.9348832507603733	-0.9760335451073294	-0.9967488562367807	-0.9999866147345182	-1.0	0.999999425108881	0.9979568672662134	0.9762661706725516	0.9250187250906308	0.854103874698293	0.7788592985999288	0.7057483463970627	0.6400072566751169	0.5809732145503023	0.5297850725951068	0.4844807586925869	0.4453258925331677	0.4105233590093186	0.3802551171117596	0.35343218095063705	0.3293158303943703	0.3080323191350606	0.28892142399871057	0.27150518841525517	0.2558242911438088	0.2417116183164283	0.22880721292229161	0.2170405539113925	0.20626704055106643	0.19635197026298587	0.18710066506742687	0.17866245520848587	0.1708538639258071	0.16357796878378225	0.156735184961148	0.15043981384815452	0.14455783744849948	0.13905213114428053	0.13389054205858297	0.1289849836813487	0.1244349954827175	0.12015128153996538	0.11610805426069906	0.11229239196617856	0.10868540055948771	0.10523046606772986	0.10200101710471679	0.09893773023925713	0.09602837336053396	0.09326451839116993	0.0906350808767866	0.08813111285570645	0.08571693261095842	0.08344485250137552	0.0812760803872134	0.07920442354535452	0.07722396394406801	0.07532943179471348	0.07351585131038432	0.07175502776646757	0.07009205456885076	0.06849678595484056	0.06696586222888425	0.06549567522509867	0.06408304271798083	0.0627249901356156	0.0614186665285673	0.060161478311558644	0.058956265941021005	0.05777328650794112	0.05664563199319411	0.056721630420950304	0.05451865806527922	0.053510612081857575	0.052537192840733486	0.051596862860958784	0.05068820474586418	0.04980973689786541	0.04896021660496956
-0.4080283320525116	-0.4116744886668148	-0.416037705049088	-0.42125364565647583	-0.4272415075937697	-0.43415779373691016	-0.4418831524861513	-0.45057289022862007	-0.46098653192545297	-0.47217070410117623	-0.48480198377242256	-0.49907222763189324	-0.5152053500730038	-0.5331813343621995	-0.5536262784573379	-0.5760476985098993	-0.6019995189007292	-0.6308357858965717	-0.6627385702242273	-0.6997799787574498	-0.7403630235900186	-0.7849654864520151	-0.8337641284700774	-0.8836566194920699	-0.9314440037901272	-0.9705926002819985	-0.9938075253278235	-0.9998098193827033	-0.9999999999756898	0.9999999999999798	0.9998799322842329	0.9930897435571122	0.9621647095441964	0.9061707821475471	0.8368699591682078	0.7658237163172849	0.6972185879655229	0.6352877838808493	0.5793005327647115	0.5304682728893162	0.48687151805454426	0.4488956085210438	0.41494637051051725	0.38522227140694915	0.3584197203395958	0.33483512588639497	0.3136339051764094	0.2943321562340543	0.27709288397033593	0.2614430054397706	0.24703338887193035	0.2339459634743166	0.22204869289730428	0.21107226165948711	0.201000431966055	0.19170527501962076	0.18309918617902649	0.17501789157666206	0.16760557296501452	0.1607087997315651	0.15425042368274144	0.14814798409669427	0.14250881331171414	0.13721828093385127	0.13224686701643174	0.1275692981322812	0.12310860486184814	0.11895791597116548	0.11503724358040088	0.11132653931119757	0.10781510621611469	0.1044870961307637	0.10129152347995296	0.09829744380898321	0.09545116110129227	0.09274215451946229	0.09016368742890962	0.08770569011889867	0.08536081262551808	0.08309602319043441	0.08096106632032418	0.07891993195384969	0.0769672506625726	0.07509781075287822	0.07330704015253507	0.07159049032336703	0.06992174723572508	0.0683437713521461	0.06682830468595598	0.06537230195810195	0.0639725904046427	0.06262626465167	0.061330632286943056	0.06008323394724169	0.058881584217578935	0.05772861497976915	0.056591263254482806	0.05551527621434024	0.05447705165573397	0.053474625651317664	0.05250636789447366	0.05157074300097547	0.0506662759987849	0.04979168661134173	0.04894565724640099	0.04812689676269253
-0.4755994620747027	-0.48029188099677705	-0.48625954381274095	-0.49314854680545517	-0.5011874259819471	-0.5101246230431623	-0.5206925597434742	-0.5326046235416747	-0.5463796371175142	-0.5614715385744384	-0.5785463444642078	-0.5978846060689915	-0.61977123983524	-0.6441264698424947	-0.6717500509481378	-0.7018526138212267	-0.7362828897567508	-0.7737812725998477	-0.8140788859293706	-0.8576525815066949	-0.9012436615144913	-0.9418637379709786	-0.9751048041045485	-0.994121677697611	-0.9997338226467904	-0.9999999912734957	1.0	0.9999935887071684	0.9977147440869417	0.9795625696363293	0.9381058488946599	0.8794861506857993	0.811802448636767	0.7453080283513158	0.6818940422556132	0.6247277235557497	0.5725438834380715	0.5266614429227721	0.48535913103832845	0.44916470979036466	0.4165348031138189	0.3877643606862975	0.3617065988874799	0.33858670188681583	0.317469973589118	0.2986405635534192	0.2815326325649327	0.26579954354412055	0.2515899639951462	0.23856663309365306	0.22647167238530308	0.21538628366158413	0.20523817653587823	0.19580618547854203	0.18709354241868686	0.17900220138079	0.17146744098338665	0.16435369799095584	0.15779470901771447	0.15166302264437972	0.14589507995275627	0.14042197458415984	0.13534430912905146	0.13056245836116043	0.12605346386549315	0.12179679183625391	0.11772446427371144	0.11392341843415679	0.110323947432386	0.10690764568395483	0.10366662364362716	0.10058751605910671	0.097624111713599	0.09484152860580898	0.09219077298790389	0.08966285808356149	0.08725236244793526	0.0849503769873724	0.08275122381734222	0.08062256524562354	0.07861309858795006	0.07668918900596969	0.07484602173355649	0.07307903489733229	0.07138413690763004	0.06975745143621577	0.06817410944564348	0.06667448450834708	0.06523402739735643	0.06384794904594097	0.06251407051624595	0.06122979890390976	0.05999272978242297	0.05880056405041913	0.05765113390700615	0.05654740327303654	0.055457339096086196	0.05442574243147519	0.05342939813683616	0.05246669322186025	0.05153609783654068	0.05063625233314829	0.049765886025389526	0.048923664714337615	0.04810845629555219	0.04731810927025416
-0.5664606411019972	-0.5729984739572371	-0.5808990047846977	-0.5902442741667275	-0.6010635049164899	-0.6136215549243045	-0.6275853609796852	-0.6437787039546886	-0.6624263999551137	-0.6827840584870432	-0.7056888511464539	-0.7313773756796502	-0.7599891940050912	-0.791180748361738	-0.8253159672656296	-0.8605596225843614	-0.8976358313341165	-0.9329840794737483	-0.9635464216950133	-0.9862205868681388	-0.9974605716597539	-0.9999341189698359	-0.999999999951793	1.0	0.9999960867449167	0.9985898147693371	0.9860828426282597	0.9537181256890123	0.9031633523947685	0.842382184949202	0.7798335241078835	0.7189793685198372	0.661298890413555	0.6084788348443008	0.5608029690780292	0.5185221505129816	0.4800960668108288	0.44609630945702083	0.41520152656246023	0.3877862992364883	0.362771780892531	0.34043286302114056	0.31994638523197005	0.30155027042925847	0.28455517982949385	0.26923720811064245	0.255192481759235	0.2421282329914837	0.23023661663478937	0.21924608670005488	0.20896315196920193	0.19946836551918704	0.19071801191967017	0.18253368281615193	0.17492913385251105	0.16782688040578572	0.16118090445207406	0.1548740704086899	0.14903276544286817	0.14354866372606265	0.13836909651109588	0.13343478997072153	0.12884097844479056	0.12449986590720483	0.12039330239330469	0.11650485242454106	0.11277401051692247	0.10928317007622539	0.10596632926844958	0.10281185625216831	0.09981214820130868	0.09695604144085879	0.0942013031925583	0.09160934911889375	0.0891354710025831	0.0867719166479596	0.0845141281750938	0.08235401681557122	0.08028775302597373	0.07828426360011337	0.07639016876753134	0.07457415711228071	0.07283200619287189	0.07115968318283429	0.06955360413828529	0.06801029142102363	0.06650636523148294	0.06508038414887653	0.06370917769162968	0.06238841249202668	0.06111613079762513	0.05989000326482148	0.058707865132966365	0.05756763098660962	0.05646741714771517	0.055409929948459634	0.054364739690965065	0.053374859403173484	0.05241814062595565	0.051493043241309336	0.050598108953924	0.049732310607804024	0.04889426848270878	0.048082875116383636	0.04729695001092829	0.04653457122139063
-0.6904000523835826	-0.6987514970116514	-0.7092992896602502	-0.7217688435734481	-0.736029897493984	-0.7525568860885804	-0.7706259808014092	-0.7912893652789883	-0.8144821893072134	-0.8390618105869451	-0.8654169611262094	-0.893153206099659	-0.9211570771838465	-0.947641975974748	-0.9708131264714006	-0.9875301925193049	-0.9970140299003228	-0.999798135843654	-0.9999997979501579	-1.0	0.999999999987235	0.999962466936905	0.9976906688955912	0.9847955289720829	0.9551851955764902	0.910600008761703	0.8567245480768363	0.798854031212529	0.7414553869710887	0.6856117938681634	0.6347481049516243	0.5881457365860512	0.5452153642900347	0.5062976059388472	0.4712017544737175	0.4397998950925111	0.4110220376391777	0.3852664498120802	0.36158194051313247	0.340307164544831	0.3206606638043062	0.3029119369852563	0.2864543639432696	0.27150849930121224	0.25758836573367294	0.2449140154182429	0.23319093796977033	0.22219755281348394	0.21255338058664963	0.20272787033362677	0.19388608259591744	0.18567175133012417	0.17805547485731826	0.17089259884459404	0.16420157169486943	0.1579236064398865	0.152020107828874	0.14639383845140036	0.14116140779338485	0.13623032118788686	0.13155525853005137	0.12708658882499418	0.1229122309519417	0.11895528665307777	0.11520090024380934	0.11163612652841588	0.10820736694835807	0.10498988321646772	0.10192433253626845	0.09900519545564844	0.09622177163121148	0.09356609051243003	0.09099948689954873	0.08858002638203309	0.08626663661180095	0.08405264539865899	0.08193399391659299	0.07990397444531493	0.07795851399866781	0.07607052273763082	0.0742825924813433	0.07256610019503154	0.07091729865769816	0.06933267543177019	0.06780895712817972	0.06634315306990032	0.06491318091703391	0.06355568440999325	0.06224933812980081	0.06098966795743071	0.05977510332728974	0.05860353525111171	0.0574729980539251	0.056381622718663	0.05533242576713707	0.05431389502857475	0.0533110833126386	0.052360667813655226	0.05144141097351028	0.050551925620164924	0.049690935241999495	0.048857398519601004	0.04805008047566151	0.04726796572796825	0.0465090560724277	0.045774253684471904
-0.8485254256908129	-0.8588988457583253	-0.8700261872187589	-0.8835963015300621	-0.8984389230968942	-0.9149242658257374	-0.9311930756778113	-0.9481555924069618	-0.9645470275049801	-0.9785069240572835	-0.989417132334576	-0.9963713261947784	-0.9993813772809136	-0.9999792733712924	-0.9999999982194119	-1.0	0.9999999999986467	0.9999917197019531	0.9992234756268118	0.9929882065745514	0.9753134846241287	0.944435156171682	0.9019286910639734	0.8529454148164216	0.800748301049858	0.7474722765569731	0.6974582441453863	0.6493536148696797	0.6047387324409653	0.562924860813031	0.5252932038949057	0.49104771657470997	0.45938016054655134	0.43056960626496543	0.4040839400080077	0.3802884306630244	0.35819822289091113	0.3381976357657956	0.3196010326232694	0.3026896937423948	0.28692848813799465	0.2725383570439566	0.25906699446273024	0.24672232111480724	0.23512664658903398	0.2244842496747848	0.21456661668929267	0.20520026255669763	0.19654905064016626	0.1884511620003054	0.18077461436223266	0.1736033781151889	0.16691956017378481	0.16060228071999386	0.15467282114154396	0.1490874868015187	0.14381158712729558	0.1387641493948814	0.13405239090185733	0.12958884229421375	0.12535780710790334	0.12129336652451678	0.117485104519821	0.11386495040896343	0.11042098079568353	0.10714221589701171	0.10398023248493524	0.10100723284965027	0.09816782559105201	0.09545821499426975	0.09286932972571196	0.09039439767439021	0.08799812172203701	0.08573514099691146	0.08356769416570563	0.0814899980453253	0.07949867079737676	0.07758779808809747	0.07575448421084847	0.07397167754137851	0.07228169348362057	0.070657176694375	0.06909482044611008	0.06759149862452522	0.06614436046452887	0.06475070459125773	0.06338965027944421	0.0620962983028199	0.06085046814262622	0.05964803650302624	0.058487614049456654	0.05736731603763093	0.0562852940378366	0.055240009345435354	0.05423418983398362	0.053252762447415655	0.05229434902301289	0.051381275582011214	0.05049748217997148	0.049641767416738695	0.04881303440649565	0.04801015586928281	0.047232126515173264	0.04647782491501917	0.045745576520526625	0.045036894869732155
-0.9829596009500828	-0.9873263363329623	-0.9912550405565409	-0.9945912717177462	-0.9972702429293645	-0.9990564979553198	-0.9997775154056755	-0.9999826554473629	-0.9999999119938512	-0.9999999999999787	-1.0	0.9999999999999651	0.9999994505475859	0.9998796311934919	0.9982751651016436	0.9917155772102794	0.9764530195925295	0.9514564421925876	0.9178811930552747	0.8769097380758777	0.8322730551412427	0.7859814069135438	0.7389656236803533	0.6937438588201911	0.6504244855921181	0.6089094442939719	0.5713091880376187	0.535743174885825	0.5029635157023989	0.47220461717163603	0.44438896920795395	0.4188061314411671	0.3950328339908047	0.37302002617907	0.3526802838899993	0.33416767164417	0.31679429452574037	0.30090002227041557	0.2859715136926233	0.2722645078483799	0.2593719660362199	0.24749874846810582	0.23629196696765184	0.2259510565002206	0.21614944856726637	0.20687982820885414	0.19860913110932188	0.19054209688232643	0.18306810342409954	0.17599568237190077	0.16927129064550536	0.16296133766001514	0.15709800255111755	0.15144203026045408	0.14615598522871784	0.14115586054835422	0.1364153698277816	0.1318639656480593	0.12760090411817068	0.12354940969638534	0.1196973230534371	0.11598613037448932	0.11249921775787022	0.10917585112419541	0.10600631244953806	0.10298154538122604	0.10005788295871372	0.09730311605138356	0.09466656670987852	0.09214531632266687	0.08973207650434568	0.08742077807998447	0.08517899660945515	0.08305841017466878	0.08102409076629793	0.07907101346289189	0.07719648460566719	0.07539491087978856	0.07366428415480383	0.0719790452923302	0.07037960963893125	0.06884025396676954	0.067358093490149	0.06593033034804803	0.06455444749023234	0.06322810508626554	0.061931327863736375	0.060698582352923046	0.059508855477871436	0.05836011319593909	0.05725052634183206	0.05617842967987469	0.055142203168080814	0.05414019356782716	0.053175415718751576	0.05223332342566044	0.05131264706457078	0.05043494500238339	0.04958483416257255	0.04876116982146233	0.04796302865173076	0.04718930449823171	0.04643909868826437	0.045710501027156125	0.045004523047017776	0.04432003250113145
-1.0	-1.0	1.0	1.0	0.999999999985128	0.9999999062299827	0.9999915355583775	0.9998548472497886	0.9989958589498052	0.9962062394487726	0.9897614189641644	0.9780161315908722	0.9599683966756407	0.9357948234829573	0.9058837438682135	0.8718201185131798	0.8339541158208698	0.7945398038964998	0.7548493456203019	0.7145825086479235	0.6756872764994748	0.6382777647749482	0.602131529535142	0.5681740830023866	0.5362070502288053	0.5061896131713097	0.47811460017542723	0.45187939498444424	0.42752948934191476	0.4044728137667092	0.3834321929778965	0.36393019788369785	0.34548168064758566	0.3283401609604171	0.3123042427004	0.29756360623040273	0.28360438583220937	0.2707140083469096	0.25850151706095015	0.2471946332860356	0.23647577596179664	0.226530356329156	0.21707665098071505	0.2082937684709057	0.19991675919392007	0.1921330637241543	0.18478481270902666	0.17776800085771055	0.17122657509893607	0.16503367576998593	0.15910089390742044	0.15350885636021727	0.1482904022909325	0.14323883448368827	0.13849771410032277	0.1340108373794352	0.12971740334706625	0.12559437103125143	0.1217276104392512	0.11802781576542618	0.11450728473344254	0.11110654155579017	0.10790314682056419	0.10484256447318303	0.10191690845448263	0.09911860191786759	0.09640829186669163	0.09384925611520015	0.09139530022088482	0.0890443617054974	0.08679001222179945	0.08462727740409826	0.0825261272085481	0.08053544652708675	0.07862287504937467	0.07678402826598693	0.07501668274768587	0.0733158576990046	0.07167990774104044	0.07008478749911921	0.06856924132713013	0.06710892590114195	0.06570122290156104	0.06434379118896434	0.06303435253139637	0.06177080665342236	0.060534201580812234	0.059357625865428316	0.05822108234805676	0.05712275055119593	0.056060978863167285	0.05503425527428458	0.054041120320091944	0.05308007867253587	0.052154043444252965	0.05125228952593094	0.05036421615802946	0.049520000705617094	0.048701818339706576	0.047908695906864925	0.04713962745152291	0.046393667219753125	0.04566999137689636	0.044966729734266936	0.044285679666983366	0.04362355703025138
0.9940937117893852	0.9914863813896537	0.9876312945193	0.9816030989260318	0.9738141113917113	0.9637150535600398	0.9505336485555331	0.9338094193362365	0.9134820309579794	0.8906949009040275	0.864783236514223	0.8363501171593496	0.805903598620912	0.774361956636045	0.7418900095585731	0.7093730669922501	0.6766187167815265	0.6446047880059541	0.6137728113803973	0.5833427319422169	0.5544748407715671	0.5269668274993287	0.5004710162311938	0.4755440512950717	0.4520471615102764	0.4297143994627415	0.4087843311980616	0.38894415852930136	0.37040076383818243	0.35267775811070656	0.33634298869013773	0.3210168999323292	0.30646672937456293	0.2927906611481116	0.2798755812068165	0.267904441893575	0.2564727841115624	0.24583341035660158	0.23567905568926117	0.2262097958141952	0.2171720460211862	0.20873281765129273	0.20065184561173696	0.19310868383368357	0.18588046997421837	0.17912835404903976	0.17270926048993998	0.1665565998078214	0.1607945951546018	0.15531546238792904	0.15004590962323636	0.145057989020949	0.1403879290785808	0.13584476661652822	0.13158060627655438	0.1275068364631461	0.12362390841925325	0.11987288968225093	0.11634517060285307	0.11296058580725724	0.10973180647581661	0.10660519955282557	0.1036530972098163	0.10082628673801582	0.09811829982714644	0.09552286010794424	0.09300296128199927	0.09062131272480216	0.08833232647417805	0.0861355713551189	0.0840256238565948	0.08199808312640912	0.08002528636804508	0.07815343308150763	0.07635247680057199	0.07461888665863126	0.0729499027562226	0.07134211425871548	0.06979360022853548	0.06828196243027859	0.0668441229925748	0.06545726423622364	0.06411887097299743	0.06282701041777769	0.06157963283324364	0.06037472901123055	0.05919441260083329	0.05807060350212615	0.056984004983340386	0.05593306270820241	0.05491630157895717	0.053932429334535806	0.05297986379124167	0.052061753315142074	0.05116813826009759	0.05029847769543245	0.04944741093858755	0.048635005686008266	0.047847174754844596	0.047083019693465636	0.0463416114270351	0.04562213455668531	0.044922761065092874	0.04424460869349462	0.043586621513168756	0.04294662308617472
0.8797577328007329	0.8698403643871339	0.8579751659597673	0.8441145401504285	0.8278296203866504	0.8101050260539858	0.7922207955526926	0.7714273792999045	0.7487492166933497	0.7264897837630558	0.7026526084715271	0.6781642225428609	0.6532451882889055	0.6283785977580422	0.6034977625704872	0.5791024113535366	0.554821456237102	0.5312769985794277	0.508702838542519	0.48641133972005685	0.46520848036138895	0.444896155682818	0.4252379385829541	0.40659375350854116	0.3888304760114804	0.37190333710354223	0.3558099494390708	0.34050362626795094	0.3260220899023798	0.31216588534982104	0.29908243450671557	0.28682111880311767	0.27505293466738856	0.2638988512639004	0.25332893264757383	0.243429557308569	0.2339135587618941	0.22500544237740608	0.21643809829801136	0.20840333431230426	0.20068934607619557	0.19344585736027178	0.186472120012024	0.17992900501061299	0.17362828304563308	0.16770948041776795	0.16207396429075308	0.15663824425567813	0.15152176133500958	0.14664401780100608	0.14193408619158676	0.13746099595530398	0.13325818474979392	0.12915740260049036	0.12529423730692582	0.12159713352624928	0.11805708984060716	0.11463127613237575	0.11140085505345848	0.10829416437683849	0.1053233541664098	0.10243999970757701	0.09971163706415122	0.097093661271163	0.09458068919550479	0.09216757207414274	0.08982026139602532	0.08759796283587505	0.08545849350369408	0.08340187114527638	0.08142326701397977	0.07951921385780843	0.07766383782745284	0.07590094240655071	0.07420254205504849	0.0725655615779785	0.07098759031967149	0.06946570194664786	0.0679982371551031	0.06656406154509696	0.06519850951026984	0.0638798800918264	0.06260616373015752	0.061375510954049375	0.06018613862987996	0.059036201524473565	0.05790882730278921	0.05683434783236679	0.055794688738099056	0.05478836598790267	0.05381410907246241	0.052870499912662086	0.051956648378241904	0.05107465584371443	0.05021590704100998	0.04937962147934188	0.04856063638722027	0.04777841630464976	0.04701948909080422	0.046282910384668155	0.04556784213454816	0.04487355255962893	0.044198292016536044	0.04354396726173421	0.0429072760756388	0.042288431731737804
0.71570088192389	0.7066933962777515	0.6961829696506661	0.6842349307119465	0.671292692079803	0.6561625299287047	0.6410036500158167	0.6258187310592477	0.6086178286911167	0.591491887297609	0.5737108271184631	0.5556123149140217	0.5372974046991584	0.5190874680734887	0.5008902060429492	0.48303092969899725	0.46522714179976815	0.44786199541866645	0.4311441852887634	0.41453415068110644	0.39863074117521274	0.38328743892716577	0.3683153758736854	0.3540097955006314	0.3402252403314243	0.32708768427394613	0.31441741496540926	0.30228775720715345	0.29067727016132816	0.27956957781356434	0.26896345415538275	0.25894757879628466	0.24926827153533418	0.24003113970270196	0.2312209711551378	0.22291645456950146	0.21488662819773727	0.20732375681453602	0.20000664734096626	0.19311458197962855	0.18646004192081875	0.18018060477700715	0.17410622471495316	0.1683810756609234	0.16284183963007912	0.1576210390079383	0.15262842300874108	0.1478341633698951	0.14322927476678834	0.13885842450510966	0.13462628846341151	0.13059355068871198	0.12679293172045708	0.12307296166887967	0.11956015747880251	0.11618857068054123	0.11295476672605263	0.10981193699495236	0.10684656114506595	0.10398306810159845	0.10124140540074365	0.09857483923144923	0.09604652866371623	0.09361577305500857	0.09127820685245089	0.08902950664811518	0.08683834748755591	0.08476043697123845	0.08275679956279723	0.08082781732416736	0.07896924778558238	0.07717824789493614	0.07543055037398348	0.07376778959790875	0.07216378757992031	0.07061594210931016	0.06912213359006349	0.06767977613471107	0.06628747085557844	0.06492528258925864	0.06362695241720638	0.06237197544221742	0.061158619735993985	0.05998519680542911	0.05885006270090107	0.057751706364232776	0.056673431948636825	0.05564594296681206	0.05465046586676474	0.05368617903087948	0.05275196274394352	0.05184642528110179	0.050968600200872606	0.050121377881377265	0.04929190883868004	0.04849104360305355	0.047702503535243815	0.04694905017271603	0.046217559687244995	0.04550723365508633	0.044817306901006236	0.04414609901196792	0.04349480373797654	0.04286241436770119	0.04224683319241354	0.041648227256382786
0.5830650448674355	0.5763388101044619	0.568635996706332	0.5595713944316391	0.5501938150114977	0.5396669668501178	0.5280655730991288	0.5168022256868302	0.5043483966355227	0.49182707235474993	0.47881777979210993	0.4655492732596511	0.4520645065827672	0.4386117875901913	0.4251204870989371	0.4118036641091766	0.39843051617994346	0.38537035309014345	0.3726596050687589	0.35973232766137236	0.34772312081577406	0.33581960907131864	0.32410414567462276	0.3128746992876485	0.30216041247892533	0.2914465496362862	0.2812870542801795	0.2714768031724406	0.26206333570016643	0.25291132250860066	0.2441587883359627	0.23584153428068727	0.2277520631010547	0.21999280428234252	0.21254747313127362	0.20549332058404793	0.19863308790019224	0.19213695409612885	0.18582557813024866	0.1798511773330025	0.17405597000415868	0.16856504931361915	0.16323553189871254	0.15818243169240662	0.15327933672525318	0.14864091352623623	0.1441895199112738	0.13986473170736322	0.13576748151163662	0.1318305050555329	0.1280095253038228	0.12428974065453383	0.12090459960393433	0.11751766168289866	0.11430926660197202	0.11122314634555837	0.10825352517122352	0.10536598668035856	0.1026278214829964	0.0999907346164417	0.09745340507132616	0.09498073625766186	0.09263183626337733	0.09036752935362398	0.08818820358014204	0.08608834022519665	0.08403889095775928	0.0820921998632018	0.08021235875150069	0.078399928600587	0.07665128454155619	0.07496394053207904	0.07331524136711765	0.07174470512415765	0.07022780719389565	0.06876237459944552	0.0673463051827964	0.06597796402044392	0.06465545441106389	0.06336030597265756	0.06212463520237229	0.060929099030191024	0.05977215836459942	0.058652353810840004	0.05756807117194446	0.05651809663493708	0.05548637067680404	0.05450268606092909	0.05354883335025795	0.05262428401889965	0.05172776601847698	0.05085858728690752	0.050014803577090074	0.04920023793453116	0.04840223155184696	0.04763119632585533	0.04687170112522811	0.04614557508332017	0.045440216390202556	0.04475486624228017	0.044088887474449924	0.04344061895054469	0.04281204134804804	0.04219991734950087	0.04160452675699946	0.041025293678721216
0.48542063440216204	0.4804776392079709	0.47475394094408885	0.4683131795241177	0.46130983695954925	0.45358007502883496	0.4449960924717114	0.43627242844216474	0.42747188752637044	0.4181585534698548	0.4084424066193007	0.3985078063953497	0.38837097943193005	0.3781690405075899	0.367899755049185	0.3577078909001051	0.34739780315166274	0.33730080403494933	0.32739596558004397	0.317443774618518	0.3077896204464474	0.29833432083612677	0.28897652014750763	0.2799492403203474	0.27097739921322583	0.26257739553902426	0.2542979745934681	0.24615968723517528	0.2383264893314587	0.23073788878189225	0.22339667183227052	0.21639898278681527	0.20955177151747345	0.20294710967867607	0.1965779272213314	0.19051474154269715	0.18459391655482565	0.17896100463036319	0.17346466834231344	0.1682402312958691	0.16315216920281891	0.15830812844873984	0.15359795604198878	0.14911208052993846	0.14474350922735774	0.14059715347372786	0.13660568424363356	0.13271559390495957	0.12901793346805743	0.12545808534514927	0.12199066663490431	0.11866804535683233	0.11551983188442928	0.11242336976686279	0.10948328267768755	0.10664883249959345	0.10391548531771316	0.1012519401846039	0.09872109207525764	0.09627890791975019	0.09392468798790732	0.09162630840879286	0.08943898794952161	0.08732700016636495	0.08529102558812114	0.08332619787293706	0.08140639972288148	0.0795785865454443	0.07781188315839994	0.07610622826101014	0.07445843839726535	0.0728663892755035	0.07130893047874541	0.06982342614978296	0.06838719243940274	0.06699807688872168	0.0656542919582292	0.0643544877696082	0.06309698730501338	0.061864343210711756	0.060687111135559337	0.05954716410366023	0.058443019323660396	0.05737342651465917	0.05633692132545521	0.055332411672019424	0.05434458861868382	0.053402078999723095	0.05248747752222602	0.05160036688762508	0.050739563830247345	0.04990415215241901	0.04909325975205757	0.04830964985454235	0.047541503567708344	0.046798826095673325	0.046066951914086184	0.045366825509066046	0.0446863257883062	0.04402487441833271	0.04338077926489532	0.0427553518466453	0.04214768503849529	0.0415556966890304	0.040979632661774075	0.04041894896762782
0.41315208724276953	0.4094939290447107	0.40521313534830133	0.4003900823732934	0.3951320978888803	0.38931395869972846	0.3831716815013606	0.37621807697259335	0.3695228244564483	0.3624195589231563	0.35497391670623546	0.34732703066315035	0.33948939537959605	0.33156280383653003	0.32353442797472637	0.31554696693419504	0.3074137697765795	0.29940539931974414	0.2915067184918144	0.28353008561457815	0.27574541871223923	0.26808466577664175	0.26046603302186067	0.2530638840496182	0.24581082317064268	0.23871880903741854	0.2317830104350548	0.22500996853425687	0.21843532102012328	0.21202507690747238	0.20579318132340704	0.1998258209098831	0.19395954802861484	0.18827521304477987	0.18276919958739074	0.1775107127286888	0.17235156053245232	0.16742427025972587	0.16259809034016784	0.15799386388555164	0.15349379921598066	0.14919474561363444	0.1449960819769349	0.14099332436761694	0.13707867834503484	0.13335193171353404	0.12975418799367386	0.1262366137378015	0.12288712471195795	0.11965157539710963	0.11649277283338923	0.11345840411096433	0.11057323367230326	0.10773621131491515	0.10503302269159251	0.1024215975112757	0.09989801536910166	0.09743416441705478	0.0950886726429861	0.09282122484343767	0.09063163974292308	0.08849019895390725	0.08644907605676336	0.0844750949493286	0.0825692487826945	0.08072727241521219	0.0789249710190078	0.0772066424020882	0.0755435886950982	0.07393593036351596	0.07238090351754241	0.07087664727944076	0.06940336903046715	0.06799658981723503	0.06663457400778448	0.06531667598812807	0.06404004893926891	0.06280411012587589	0.061607151950257635	0.060432852227475055	0.05931032810646756	0.05822236460043932	0.05716778188057918	0.05614523532775876	0.055153667629016995	0.05419193941848328	0.05324548233987451	0.05234178269896962	0.05146433449172749	0.05061251188352319	0.04978550390640823	0.04898239081846634	0.04820603853694563	0.04744812774459645	0.04670827140267146	0.045992690890681844	0.04528703862013827	0.044611641399035167	0.04395487185136345	0.04331615243855941	0.04269388891866946	0.04209014430055678	0.04150173989964717	0.040929019354675814	0.04037146080783193	0.03982856108525968
0.3584104464039124	0.3556331775345044	0.35234402585369456	0.34863130811405574	0.3445701937405314	0.3400787820993682	0.33527039734216135	0.32990745581700703	0.32443388125705924	0.3191549277311231	0.31322549716354736	0.30724147851423933	0.30103551215113045	0.2947281997730501	0.2883142592791607	0.28190567595350774	0.27535429179986115	0.2689267480612668	0.26243984191025216	0.2559229468541213	0.2495293142394736	0.24321729049879218	0.23688918607927745	0.2307319630064332	0.22466556632104498	0.21870656293759813	0.21285308417761656	0.20712062015466529	0.20146012922087073	0.19603310570417143	0.19068300430830165	0.1855382840696755	0.18046138123407246	0.17552253279595556	0.17072053788623032	0.16611735798291158	0.16158536870615414	0.15724177003965276	0.1529728484836165	0.14888696591012143	0.1448807198700637	0.14104527312833262	0.13728090748841562	0.13368528244869068	0.13015889430996191	0.12679282628578611	0.12353438350817679	0.12034177356514918	0.117291768138513	0.11434001084085212	0.11142771437085011	0.10867023520544254	0.10602018740019103	0.10341025186467968	0.10091613485822483	0.09850330959076356	0.09616915598772725	0.093886800180487	0.09170275361896044	0.08959256639639705	0.08755148672185263	0.0855520613316365	0.08364342522030889	0.08179480862588387	0.08000746554556971	0.07827765528934345	0.07658277452337356	0.07496478155113978	0.07339688849566985	0.07187941866120076	0.07040994456340859	0.06898669448339928	0.06759119345801147	0.0662573905885034	0.0649646586756791	0.06371255445810918	0.06249849145789221	0.06132202659963908	0.06018163410391859	0.059061832071991796	0.05799050848071666	0.05695129660497446	0.05594317841507421	0.05496492174885047	0.054015589217140614	0.05309417236195532	0.05218671626971254	0.05131973858806293	0.05047723090108282	0.049658884641852086	0.0488638792982004	0.048091366405873116	0.04734417545421296	0.04661079886954421	0.045901323073350014	0.04521152848473612	0.04453084861820664	0.04387901340428775	0.04324487468496081	0.0426278604023719	0.04202649747715391	0.041442666510864944	0.04087346260416025	0.0403191894204822	0.039779360791345766	0.03925350744614158
0.315858107810925	0.313671436687033	0.31108596583328624	0.30814797900558655	0.3049470434203517	0.30139303866315065	0.2975742206765797	0.2935291256296732	0.28893227096488305	0.28466354125420573	0.27994418570640717	0.2751166131081853	0.2700972433599632	0.26497693753504475	0.25975734864504035	0.2545041288520378	0.24913457045788076	0.24378233276619707	0.23846270628603128	0.23304479884428578	0.22772164313428306	0.22242075699133568	0.2171057926331732	0.21190618774632197	0.20676500022444044	0.20169391636963588	0.19669357421140723	0.19177754106129422	0.18690961378444484	0.18221223983134519	0.1775817022076729	0.1731005386014675	0.16866655484154316	0.16433712017740443	0.16011656352921277	0.1560563206753903	0.1520479888085025	0.14819042820241518	0.14438941952958342	0.14074150691095355	0.13715321235957148	0.13370892150157662	0.1303192986471719	0.12707299796264548	0.12388259866219453	0.12082988098746072	0.11786333870244363	0.11495250643739062	0.11216586987991109	0.10946312753222205	0.1067904740202273	0.10425494831597516	0.1018164183895211	0.09940396182308193	0.09709697438580424	0.09486162971566664	0.09269506561867247	0.09057507187682108	0.08853926401845248	0.08657096705976886	0.08466421353813454	0.08279374393244335	0.08100555012912115	0.07927273809483475	0.07759207084404439	0.07596486134405292	0.07436845831900676	0.07284263722182516	0.07136224534118013	0.06992795152625728	0.06853741504454736	0.06718923694888856	0.06586583104248843	0.06459974864724624	0.06337138355730429	0.0621804863967372	0.06102483528513227	0.05990384790745574	0.058816377396885625	0.057747556797103736	0.056724216378569677	0.05573076944788203	0.054766268213466834	0.053829721667363106	0.05292017430501924	0.0520367545772333	0.05116652673272431	0.05033376313369825	0.04952439207256624	0.048737741187102085	0.04797307226949374	0.047229597674895415	0.046510087447212474	0.04580347412522891	0.04511952983635231	0.04445420921369794	0.043797328348468535	0.04316799739411867	0.04255551375226243	0.04195829518072861	0.041378475451112534	0.04081297288214008	0.04026214907129678	0.03972554720257735	0.03920271761602916	0.0386932126440594
0.28192410444361643	0.28020162589508973	0.27815108543882533	0.2757541379843768	0.27317161282711366	0.2702946838331778	0.2671334405019008	0.26391583176701017	0.260366633521304	0.25648129891263743	0.252745470069104	0.24885691934603257	0.24471402063498846	0.24049286679906007	0.23616684492027348	0.23179815940394674	0.22732019936523928	0.22283994684103745	0.21837119849635817	0.21380481498890505	0.20929573888314312	0.20480440130763145	0.200278242881891	0.19583480760471897	0.19142609074890754	0.18706286425031307	0.18274604157272248	0.17848786565038566	0.1741776010825546	0.1701651873640285	0.16610684810375045	0.162177673608867	0.1582744193075581	0.15445323111535503	0.15071593400988906	0.1471082175206921	0.1435382272356626	0.14009279256800364	0.1366885792967594	0.13341280593167812	0.13018228930066808	0.12707358836555113	0.12400668007154772	0.12106244073360266	0.11816481675935636	0.11538071860423314	0.11267200099742046	0.11000800520490646	0.10745301647302664	0.1049697805337067	0.10246346902670372	0.10016952251963884	0.09791712537301854	0.0956837245578567	0.09354480326371299	0.09146814580579514	0.08945247539590707	0.08747701772501801	0.08557700849634975	0.08373724680837702	0.08195257838938275	0.08019926617241288	0.07852164639439842	0.07689237887513756	0.07531087278198548	0.0737777729433196	0.07227188627070007	0.0708309191722974	0.06943125975940534	0.06807376010270946	0.06675626827512969	0.06547762128946692	0.06422123145893847	0.06301803878464263	0.06184982731544187	0.06071583274198885	0.05961463494889145	0.058545562148298126	0.05750759796606252	0.05648659989090141	0.05550829337899722	0.05455789392536942	0.05363442277515809	0.05273711849319525	0.051865085822007495	0.05101752114506685	0.05018215487899891	0.04938207905152665	0.048604082573688145	0.04784749923927778	0.04711157833275842	0.04639567526258609	0.04570235605621915	0.04502125475413966	0.04436167386082185	0.043719672581810365	0.04308549769879563	0.04247768660934711	0.04188574139053284	0.041308368791143406	0.04074756480999007	0.04020035301536885	0.03966713321138354	0.039147466915241354	0.03864094944934619	0.03814712532498963
0.2543921039214891	0.25295070321712687	0.25124634237478033	0.24930282555214453	0.24717962873557195	0.2448096983093774	0.24225226713568312	0.23954093401520046	0.23660086915186787	0.23337246233259218	0.23032972501226576	0.22702400116898575	0.2235572979993378	0.22001391157807096	0.2163784988817434	0.21269925828122146	0.20890784781614913	0.20510779712296667	0.20130581711250362	0.19741023151715054	0.1935509505530209	0.18969552541457266	0.1857984024062348	0.18187111532819641	0.1781412253872263	0.17434975917869944	0.17058985436655527	0.16688332159186	0.16315940323021444	0.15956295502856765	0.15598819557178625	0.15250909918773956	0.14905905774877012	0.14565471369885555	0.14232182893285222	0.13909960214715172	0.13590145013378702	0.13280361754725192	0.12974199111021167	0.12678527222705202	0.12386278621534164	0.12104400114916429	0.11825686332848727	0.11557541008401231	0.11292682499534054	0.11038442238945939	0.10790195395504179	0.10545596919213393	0.10310536439472869	0.10081661088284553	0.09854479261593349	0.0963782370478655	0.09429334554791323	0.09222062018249728	0.09023219794373934	0.08829870034080545	0.08641914288976837	0.08457439269363064	0.08279748770034571	0.08107451849325288	0.07940092592706151	0.07775465222716368	0.0761766534752166	0.07464360562010662	0.07315307360173179	0.07170580733699404	0.07028395653670709	0.06892129132953907	0.06759623114124456	0.06630978702693363	0.06506000804430649	0.06384590072937739	0.06265178733881871	0.06150716308259093	0.060394883872593313	0.0593142538866078	0.05826394542690681	0.05724346715974012	0.05625191909619227	0.0552758048208833	0.05433980510131691	0.05342983137864982	0.052545086639338254	0.05168478256266706	0.050848155441097304	0.05003405465952503	0.04923198015706554	0.048462944877120655	0.04771468027985167	0.0469865911804532	0.046277988781339076	0.045591613342100476	0.04491997718285736	0.044263121235679256	0.0436266872867483	0.043006935339186876	0.04239445647932135	0.04180709166667238	0.04123398992176693	0.04067725209896763	0.04013381342261823	0.03960412993794526	0.0390877798841198	0.038584355639156964	0.0380934770967203	0.03761472017322594
0.23151274898099572	0.23036744894474734	0.22895223552866822	0.22733097170604777	0.22555676645209377	0.22367271047537315	0.22143344517141894	0.219158942728085	0.21668612920448055	0.21410654124569534	0.21125042427923754	0.20859995734532466	0.20566272399231986	0.20265334225070677	0.19955743164028553	0.19641379978630896	0.1931712839333281	0.18991131466905406	0.18664353294200664	0.18328136246941132	0.17994317512264318	0.17660082524065554	0.1732129329031024	0.16978702288175723	0.16652997411298873	0.16320439653641053	0.15990595992588022	0.15663888317721386	0.1533506238145747	0.1501660064574502	0.14699265456081523	0.14389896122497242	0.14081599616617435	0.13777440970411436	0.13478654089438163	0.1318916381582755	0.1290107474121234	0.1262142828278495	0.1234443090387843	0.12076346495057942	0.11810796604521145	0.11554129998694229	0.11299857885596284	0.11054526072285537	0.1081218912186883	0.1059000904556566	0.10350466095514134	0.10125132864871256	0.0990823454010691	0.0969666875780767	0.09486314661182721	0.09285362317983516	0.0909171796521728	0.0889887928474706	0.0871359644871235	0.08533180303089023	0.08357548161247748	0.08184554108333295	0.08018427718097607	0.07856778544427917	0.07699565228866544	0.0754472074849153	0.0739611965649212	0.07251583574478422	0.0711102235940302	0.06974144667075706	0.06839648626837609	0.06710613212105755	0.0658502103411166	0.06462961655149826	0.06344270051824881	0.06228861995039316	0.06115255771388032	0.060062566948365724	0.05900252743589988	0.05797155696560215	0.05696910411854209	0.0559941881140796	0.0550462195345354	0.05411225899021124	0.053216115326615424	0.05234419744478142	0.05149591499079515	0.05067054655715175	0.04986736922181853	0.04908533507711163	0.048314365829991164	0.04757472659479558	0.046855063211533675	0.04615363007075481	0.045470974867279426	0.044809280636537906	0.044161642675959414	0.04352792480606625	0.04291356424594426	0.042315019682149485	0.04172322937457264	0.041155417894958184	0.04060119895956923	0.040062549008271275	0.039536554312834996	0.03902366549947839	0.03852348976529594	0.03803564728138372	0.0375597943414981	0.037095523827987635
0.21233842373150197	0.21137282128064597	0.21017893257204145	0.2088257983516193	0.2073060969758425	0.20562580676839545	0.20380800525249088	0.20187569963492197	0.1997693135614274	0.19757085821626622	0.1951285258395078	0.19286287095878066	0.1903418776666835	0.18775624767922866	0.18508710920938518	0.18238017389087674	0.17957398360234664	0.17674885262203904	0.17391041530630064	0.17100651163432454	0.16806855593212125	0.16514682776530706	0.16217676510473075	0.15923747018621096	0.15629557916215997	0.1533606293138578	0.15043980519192085	0.14754315436440896	0.14461986834442012	0.14177841829289556	0.13894738872045648	0.13617774734736607	0.13341336045662777	0.13067546906048996	0.1279841509932918	0.12536974563164016	0.12276260468303675	0.12022651612258432	0.11770691462320519	0.11526843916486075	0.11284620357131003	0.11049923027386493	0.10817337516385354	0.10592162458886022	0.1036928809553587	0.10154320857408491	0.09943774984407805	0.0973560256150667	0.09534904789532138	0.0933879708516179	0.09143520563039145	0.08958517717419573	0.08776406356408675	0.08596590063254429	0.08423578941794042	0.08254880384504074	0.0809044748210556	0.07928252211851212	0.0777230447697278	0.0762038730402146	0.07472450419459123	0.07326579320621508	0.0718642944865621	0.07049962962342243	0.0691710288594812	0.06787708267619748	0.06660208083802797	0.06537873318010587	0.064186890015328	0.06302749418872157	0.06189906476136313	0.060800900421756725	0.05971887739432556	0.05867999802663624	0.05766875150162501	0.05668450863203383	0.05572674134429356	0.05479459175119762	0.053887553372458465	0.05299327030014799	0.05213460974718725	0.05129861742336656	0.05048477573058345	0.04969239255064573	0.04892084925155666	0.04816917889615889	0.04742767404735818	0.046715921727148974	0.04602263207979845	0.04534729132593234	0.044689317889443705	0.04405121940150009	0.04342339244723186	0.04281465167933344	0.04222135151370742	0.041643144158709816	0.04107101411793956	0.04052108083142877	0.03998656112415303	0.03946442449480897	0.03895514183862035	0.03845835299688629	0.03797369256902292	0.0375008060433508	0.037039373590626264	0.03658901216949195
0.19605514780112432	0.19517474941201984	0.19416523868800833	0.19300726343315158	0.19170549353340186	0.19026482201541203	0.18870458748994323	0.18704201997050818	0.18522947710843868	0.1833338218931896	0.18133634029998538	0.17915023509964847	0.17708460435845025	0.17483898920874003	0.17252024622812884	0.1701618456869248	0.16771296938943064	0.165241836342227	0.1627557627842537	0.16020581355484925	0.1576216538101333	0.155045969899794	0.152422584966703	0.14982106081167249	0.14721223268676698	0.14460291590781002	0.1420003724409633	0.13941452618054404	0.1367992805707057	0.13425303151415469	0.1317101279433302	0.1292173230069841	0.12672609289770126	0.12425128433514149	0.1218122974015536	0.11944140354294619	0.11707169151700442	0.11476113201965982	0.11246468398478658	0.1102336946896539	0.10801541266206065	0.10586300543874705	0.10372384038147407	0.10165242661034987	0.0995984697461997	0.09761329607140733	0.0956667339450014	0.09373753931797699	0.09187530062111704	0.0900531989374042	0.08823513888153588	0.086512036886452	0.08481166020031532	0.08313093658365496	0.08151216178638836	0.07993321761910137	0.07839069840158822	0.07686745500509638	0.0754010694774128	0.07397094303498755	0.07257671543676905	0.07120039046636553	0.06987663345238673	0.06858644565371487	0.06732901779427279	0.06610315051787301	0.06489406854177827	0.06373286323939222	0.06260057558380824	0.06149812126978536	0.060424171192399984	0.05937816741555109	0.05834668915571632	0.057355546835501495	0.056390036516239	0.05544957350897352	0.05453375190111408	0.0536417922782066	0.052773259293984895	0.051916348371751846	0.05109299947451773	0.05029094897036977	0.049509628493791584	0.04874844726941217	0.04800685828006994	0.0472839368526065	0.04657039192961961	0.04588510016121915	0.045217259005948016	0.04456633252358678	0.0439317115954369	0.04331616978452337	0.042710206867982645	0.04212235991632184	0.041549268932747685	0.0409902920744678	0.04043702750739912	0.039905050245839506	0.03938774430926299	0.03888222770218714	0.03838896327471346	0.037907616403105575	0.03743784673763492	0.03697932217840907	0.036531746106811945	0.036094757226628464
0.1819826786875091	0.1812444857655264	0.18035375578287274	0.17935115271526808	0.17822536303653622	0.17699016346201418	0.175621851488435	0.17418120606011858	0.1726046535095731	0.17095867021383518	0.1692150014278017	0.1673064249570959	0.16550199602901755	0.16353605996811604	0.16150275986521723	0.15943101988194147	0.15727719424682496	0.1550987542853912	0.15290481384691418	0.15064981960602727	0.14836039218719924	0.14607406626860875	0.14374245892979115	0.14142346992698482	0.13909465390409073	0.13678559023127257	0.13442924920824292	0.13210792974001673	0.1297558329514653	0.12746430580145204	0.12516579189996516	0.12291141342709329	0.12064869908959369	0.11840744497640714	0.11619032898404717	0.11402890585294867	0.11186631591684477	0.1097555912620046	0.10765243792668637	0.10560582953740857	0.10356750472655413	0.10158656984671188	0.09961624182207826	0.09770202103056556	0.09580457392616021	0.09398334375984145	0.09215996863086448	0.09036733443167466	0.08863530604437797	0.08693822435189047	0.08524094007209881	0.08363345834484141	0.08204345504497977	0.08047126493973275	0.07895232072731796	0.07747037354242184	0.0760209117347778	0.07458778517976056	0.07320683318878517	0.07185878326025999	0.07054250631352661	0.06924210403901976	0.06799012938516805	0.06676863182497207	0.06557705688629584	0.06441431325992059	0.06326636769539028	0.062162954592555955	0.06108604771062323	0.060036620557857155	0.05901357641884043	0.05801629914163714	0.05703209317042241	0.05608566108612386	0.05512667492233733	0.054263700258774784	0.053387270227274235	0.05253312179202619	0.05170085828743334	0.05087922630485237	0.050089201273455446	0.0493191861178546	0.04856861041872023	0.047836964220233	0.04712374345196577	0.04642809419755778	0.04574107756147695	0.0450809386409833	0.04443726365934114	0.043809586039617814	0.04319731982501621	0.0426032090764808	0.04201805527275898	0.04145015931235501	0.040896248424770576	0.04035574326213807	0.03981971815343074	0.03930655238450995	0.03880492835050839	0.03831532417815656	0.03783743728541486	0.037370908454328514	0.03691543619525346	0.03647073507821605	0.036036454456743666	0.03561215965542302
0.1697444553802037	0.16908980185139597	0.1683217849671938	0.16744798672513964	0.16646314011129787	0.16537187302182374	0.16418888188899286	0.1629266095420949	0.16154345874230663	0.16009896901064938	0.15856676588252291	0.15688703664567175	0.15529777828228772	0.15356131871885953	0.15177518327161846	0.14967863364550985	0.1480272822198969	0.14609405592730373	0.14414394511811734	0.14213793714988177	0.1400942010893487	0.13805368313888808	0.13596612198988767	0.13388894098266763	0.1317984170880971	0.12970140392679963	0.12759974560471152	0.12550501172161205	0.12337930584727354	0.12130465291090653	0.11921999170690468	0.11717355873875239	0.11511153368559203	0.11307009654780056	0.11104593509497407	0.10907114332445453	0.10708795327017707	0.10515284925606123	0.10321941194246959	0.10133602272995336	0.09945730257388934	0.09762874435499404	0.09580749795806129	0.09403691025750394	0.09227598919756079	0.09056663736292629	0.08888887231484256	0.0872208845090967	0.08560625642169857	0.0840221197424367	0.0824384955296111	0.080931583838388	0.07944190291566502	0.07796714322739971	0.07654201438077185	0.07514736484493492	0.0737865226889471	0.07243271215266818	0.07113017965634548	0.06985728515185875	0.06861319135239416	0.06738284652637207	0.06619719701783784	0.06503929133631835	0.06390874221669045	0.06280408466225249	0.061713493123642715	0.06066387370413386	0.059639523875620826	0.058638701208572216	0.057663167326930324	0.0567114710071468	0.05577156225872191	0.054867237104396116	0.05398468299439859	0.05312395697591623	0.052284659126400485	0.0514661180882499	0.05066806315134333	0.049879623230832115	0.049121170073004615	0.04838144387997568	0.047659976725417004	0.04695631085461397	0.04626999088752981	0.04560056499158974	0.04493840680403246	0.04430217132815716	0.04368150572514379	0.04307580930627254	0.04248786950539033	0.041911313623369625	0.0413460250024351	0.04079727567847626	0.04026160310635668	0.03973877867899168	0.03922005626226245	0.03872330656535485	0.03823749173455845	0.037763171765823556	0.03730000807544504	0.03684770992558333	0.036405971042218765	0.035974532352530196	0.035553062199128516	0.03514114911710434
0.15900144082207185	0.15842670991853847	0.15775078545386384	0.15697986766011746	0.15611494799049502	0.15515434340772988	0.15411046285365648	0.15299573347948134	0.1517756501462598	0.1504987801480908	0.14914262945010548	0.14773221189631788	0.14616196866306905	0.14470476145850822	0.14311330545415152	0.141474657712519	0.13977321574916385	0.13804724515478559	0.1363017312746681	0.13450839273712742	0.13267383992043946	0.13084117212916008	0.12896333722197142	0.1270920598905208	0.1252059817556824	0.12331092193322668	0.12140821898465226	0.11950978437648697	0.11757972687242302	0.11569324438326882	0.11379640548436133	0.1119265486391463	0.11004516594635891	0.1081765909704309	0.10632240750701949	0.10450946109856575	0.10268558993231955	0.1009052473091157	0.09912353918251081	0.09738288149816139	0.09564864647110563	0.09395588347625956	0.09226741564580415	0.0906230863071679	0.08898694992342567	0.0873965036709227	0.08583286670498692	0.08427657135488184	0.08276820513994788	0.08128659762560213	0.07980352226554582	0.07839073337186979	0.07699241039975259	0.07560670505176396	0.0742660291762573	0.0729526578950251	0.07166971824737126	0.070392245152462	0.06916184989091868	0.06795830756291327	0.06678082201851016	0.06561525818008099	0.06449102770657177	0.06339211568379934	0.062318287447411774	0.061269024382622446	0.060230442059913944	0.05923185975660104	0.058254768659621606	0.05730030894646458	0.05636921553929175	0.05546022960002302	0.05456185095570216	0.05369689065740037	0.05285052349825533	0.05202781007952584	0.05122345133424717	0.05043850675714397	0.04967274621267092	0.04891571401141677	0.04818705348667969	0.047475989275935465	0.0467821095017027	0.04610496485368322	0.0454441743894975	0.0447993305210073	0.04416112916418946	0.043547634146931906	0.04294870108364353	0.04236426553451632	0.0417965525627766	0.04123958812145096	0.04069339420882653	0.04016269489375639	0.03964457860683606	0.03913866121174868	0.038637338667498855	0.03815546449944378	0.03768484001014075	0.037225172948273676	0.03677615767004587	0.03633754840828833	0.03590900956892997	0.035490298662808645	0.03508115467863277	0.03468116079971365
0.14949812682420885	0.14898953437778747	0.14839062621978868	0.14770834864202795	0.14694150425256372	0.14608929457267528	0.1451631735820889	0.1441723140103208	0.14308828724344635	0.14195404266996028	0.14074311447023874	0.1394859671578683	0.13808314706812025	0.13678000186388672	0.1353576684227631	0.13388754742882425	0.1323636069298799	0.13081303760526186	0.12924600475311063	0.12762984539549907	0.12597584184697103	0.12432582871431544	0.12262353904061536	0.12092973428828377	0.11922045018012822	0.11750012006507655	0.1157695350160446	0.11403510229307257	0.11228341024461402	0.11056236572789477	0.10882474687447458	0.10711437658418119	0.10538949049936425	0.10367391300337996	0.10197012596507694	0.1003000737515359	0.09861863843014292	0.09697490557974597	0.09532518790242074	0.09371803536679595	0.09210903709213474	0.09053808604480754	0.08896895097441561	0.08743865386514205	0.08591440315593582	0.08443101659999097	0.0829708290946149	0.08151572586800424	0.08010390637240021	0.07871416227179671	0.07732395567956442	0.07599701536451448	0.07468276778188675	0.07337789467601427	0.07211460832436725	0.07087586825086545	0.0696644317713467	0.06845752782800402	0.06729366981446734	0.06615416850783454	0.0650383343307858	0.0639328029059269	0.06286555692903631	0.06182147691277812	0.06080034509988141	0.05980180576811459	0.05881348659871982	0.057860825079201	0.05692883051832035	0.05601851097627297	0.05512828988574916	0.054259347868738136	0.053400014644755335	0.0525720099980404	0.051762907820298874	0.05097280565435926	0.05020137372447304	0.04944812672614926	0.0487128691204212	0.04798554761020405	0.04728510271822861	0.04660119859052382	0.045933467352935214	0.04528150144863725	0.044644959209187325	0.04402347023516719	0.04340807147195989	0.04281623451475502	0.04223815892257608	0.04167376994768433	0.04112542916445032	0.04058467091648743	0.04005909517630849	0.03954579286022763	0.03904446157352881	0.038553943907616614	0.038069285073922494	0.03760247721713321	0.03714641357034609	0.03670081064116303	0.03626538342312871	0.03583990426339324	0.03542405660682829	0.03501761127232239	0.03462033474507969	0.03423181952722129
0.14103461009701554	0.14055599913873726	0.14004804592052042	0.13943931034852708	0.13875528014544658	0.1379944500012423	0.13716678647241906	0.13628129446290957	0.13531170298906964	0.13429974857826804	0.1332109069748012	0.13208292609738453	0.13082481678704405	0.1295881691738036	0.12837390015530784	0.1270499140785015	0.12567605150250996	0.12427661296425217	0.12286061959059127	0.12139845183981307	0.11990049326532251	0.11840356074436702	0.11685800859330957	0.11531827634631889	0.11376219929320844	0.11219411684969036	0.11061541902465143	0.10899867148285088	0.1074261217864516	0.10584793815790663	0.1042554781489138	0.10268379485877192	0.10109749026979516	0.09951698231749147	0.09794596840973233	0.09640379674253192	0.0948490798472944	0.09333215762102513	0.09180029095516905	0.09030632354134213	0.08881105961141855	0.08734974119309682	0.08588818366058844	0.08446106343668186	0.08303794734740898	0.08165137367974988	0.08028494690264591	0.07892187171454139	0.07759772455966668	0.07629282163574594	0.0749862747564946	0.0737379843837448	0.07250022102748567	0.07127004255560425	0.07007808846829326	0.06890796922897229	0.06775970618255366	0.06662057363989449	0.06551823371414814	0.06443801238405979	0.06337931230693795	0.062329507046484	0.061315248592980605	0.060322190352183315	0.059350135562762314	0.058398898297958295	0.05745669431890969	0.056547810158075154	0.055657962111404204	0.054788277207450616	0.05393717638057119	0.053105883346725745	0.05228319673759271	0.051490046641514624	0.05071443738833093	0.049956670797139384	0.049216371732220196	0.04849303843028976	0.04778657437150691	0.047087416948498335	0.046413705274318325	0.04575556461316866	0.045112638307162924	0.044484589272941286	0.04387076104706483	0.04327182827959562	0.04267813805960692	0.042106772476794715	0.04154874021713612	0.041003544410874435	0.04047363376446823	0.03995082881259063	0.03944249605708899	0.038947689543670706	0.03846057663991354	0.037985611057569445	0.0375161030888555	0.03706376831900165	0.03662167874438621	0.03618958159133998	0.03576720949358501	0.03535435432565169	0.03495071367993616	0.034556059826152875	0.03417022028465304	0.03379276209580957
0.1334499073971159	0.13302044032259575	0.13256560539391346	0.132019822919323	0.13140495145895045	0.13072381580194734	0.12997857496741463	0.12918373103140313	0.12830893172178534	0.12739783816690348	0.12641950296656587	0.1254031032725319	0.12432806012194403	0.12314898759461936	0.12205324793182752	0.12085656755093495	0.11961060783603883	0.11834148113594165	0.11705624640627259	0.11572756016254686	0.11436511481699603	0.11300175645874931	0.11159249053532644	0.11018704648303546	0.10876495433381504	0.10733119749533708	0.10588376890348145	0.10443012087987111	0.10295522241382794	0.10150591980786228	0.10004029035375508	0.09859202071831218	0.09712834342728945	0.09566822781309582	0.0942145875322891	0.0927871029836222	0.0913456188874628	0.08993344738505844	0.08851441793503288	0.08712428604432686	0.08573118717505597	0.08436884439435688	0.08300381267872185	0.08167074697857303	0.08033934576908626	0.0790415342805881	0.07775965442493928	0.07648018826497006	0.07523612893591088	0.07401020793768019	0.07277893660182543	0.07160260345851163	0.07043516581320437	0.06927376582281225	0.06814733068105834	0.06704057502046896	0.06595353686448469	0.06487419806556934	0.06382882840832804	0.06280359551895043	0.06179793260505383	0.06079993124310597	0.05983497242293633	0.05888941028485107	0.05796323980295394	0.05705619706205326	0.056157115268455994	0.055289184459114696	0.05443894184584915	0.05360733359948716	0.052792974308231495	0.05199706578795793	0.051208901236485325	0.05044855649218776	0.04970445419464973	0.04897731061426379	0.048266404033193364	0.04757144984716607	0.046892230146335416	0.04621971480819276	0.045571358317808	0.04493764830835847	0.04431829062330426	0.04371297293199949	0.043121092257765364	0.04254376390411549	0.041970277223170746	0.041418563413667016	0.040879460446038955	0.04035266323412745	0.03984050659721799	0.03933471364030177	0.038842888906091395	0.03836216411140115	0.03789145635468985	0.03743299910750297	0.03697725734914697	0.03653880031626198	0.03611012852976604	0.035691006639559875	0.03528120102285581	0.03488047063542926	0.0344885772860967	0.034105292580941	0.03373045727223386	0.033363656043687774
0.12661522769478575	0.1262270642237934	0.12582343376771551	0.12532603602977768	0.12477104744534137	0.12415650695285392	0.12348204297038406	0.12276597027031139	0.1219770009625178	0.12115180923810309	0.12026662170125614	0.11940065262208392	0.11837038871435432	0.11729859974104537	0.11630583264884589	0.1152175523075621	0.11409799433779585	0.1129290109165552	0.11175693573796093	0.11054486528171154	0.10930208439369539	0.108054286774334	0.10676423780954411	0.10547715244485256	0.10417444096805453	0.10285556507329456	0.10152624803094427	0.10018865109604057	0.09883032488832069	0.09749321460968087	0.0961402003526306	0.09480134489446705	0.0934469085757533	0.09209448626566992	0.09074631491064857	0.08942113681199342	0.08808131194628675	0.08676717741442994	0.08544558796948493	0.08414949992759645	0.08284887355277472	0.08157560354886817	0.08029887169721771	0.07912406528516086	0.07781711985863629	0.07658391129949631	0.07538073591841729	0.0741778524371809	0.07298391593688458	0.07185223205447393	0.07069130194694523	0.06958112975411071	0.06847837540212094	0.0673803368187139	0.06631428390194698	0.06526621086316796	0.0642358006435162	0.06321185517631663	0.06221934899739026	0.06124518811313892	0.060288903500119596	0.05933914390940891	0.05842013737423488	0.05751901244187377	0.05663519032352285	0.05576995171931112	0.054911254048127134	0.05408174092648939	0.05326860421511032	0.05247278809590219	0.05169368757772926	0.05093038791673073	0.05017474661045987	0.049445349919069785	0.04873117633092046	0.04803279486820725	0.047349682483972304	0.04668167259389254	0.04602817976704756	0.04538093235335944	0.044756622356023096	0.04414612413954782	0.0435491763972928	0.042965487933818346	0.04239448498441525	0.041836819221070146	0.04128333059367037	0.040750565366035635	0.04022960539329512	0.039723040842368294	0.03922497611754249	0.03873561381081577	0.038259565936456734	0.03779410373423887	0.037338183263716386	0.03689396477041212	0.036452191770850455	0.036027063894264216	0.03561128166328906	0.03520464676337659	0.034806893413859695	0.034417844618617854	0.03403725676734884	0.03366494228994096	0.03330069551628041	0.03294417040198338
0.12042340983619548	0.12007347141134601	0.11970301702157964	0.11925684509363459	0.11878860876635647	0.11819705156065027	0.11758773808345399	0.11693569092234399	0.11621951261826258	0.11546618129732761	0.11466488390745097	0.11382701410708065	0.11293956909309374	0.11196330392647504	0.11105328833797799	0.11006384494127419	0.10902955427409007	0.10797346062995096	0.10690046823224804	0.10579104907712522	0.1046522165856291	0.1035045502147853	0.10239692845381505	0.10113915518941695	0.09994035660962676	0.09872564270467393	0.09749993516675756	0.0962653204361883	0.09501217768717633	0.09377405385767937	0.09252091209784097	0.09128012819928348	0.09002351920097455	0.08876733543937927	0.08751395934241962	0.08628071337789565	0.08503254942499941	0.08380698171538972	0.08257345458343776	0.08136211027331282	0.08014573258937936	0.078953291376897	0.07775649644626605	0.07658639420142468	0.07541369314284022	0.07426802957910797	0.07313596393200933	0.07200322289417306	0.07089839278061909	0.0698101540097225	0.06871393999336198	0.06766474364943803	0.06662159551178971	0.06558207555597698	0.06457198763868058	0.06357813614767277	0.06260027987745394	0.061627738267820885	0.06068435500938716	0.05975770050495119	0.05884738490417008	0.0579426600104508	0.05706653741413139	0.0562068913029197	0.055363204405520006	0.054536623391000356	0.05371580300039102	0.052922391281326385	0.05214413467541723	0.05138198081309391	0.05063539077238492	0.04990416599304482	0.04917854883497576	0.04847837459457949	0.04779244049695404	0.04712130929018653	0.046464552654631126	0.0458218942969543	0.045192930426068756	0.04456966113260542	0.043968196140252214	0.043379762296462454	0.042804123741359626	0.04224101886187697	0.04169020560037276	0.0411514404657035	0.04061676552905661	0.04010185774194663	0.039598263718652056	0.039108355354940484	0.03862406112786698	0.03815282132656011	0.03769189807675968	0.03724024207272814	0.03680009236774692	0.03636873745918748	0.035940400974242635	0.03552806052413844	0.03512470337004415	0.03473004331203328	0.034343892667257514	0.03396608791266836	0.0335963917847696	0.03323462853602062	0.03288060289476313	0.032533991354973736
0.11479078140980574	0.11448778205185633	0.11413556197384085	0.1137290687509241	0.11327407991915388	0.1127649500741252	0.11221058525250124	0.1116177090250517	0.11096201663170147	0.11027553627186686	0.10954465702494748	0.10877923923585829	0.10796776535197602	0.10711549076644682	0.1061924115755049	0.1053380963668146	0.10438809048873594	0.10341930599678734	0.10243458940767868	0.10141439035904992	0.10036698872225627	0.09931101809135091	0.09822228203680561	0.0971308152394136	0.09602440934983245	0.0949017407766744	0.09376906150580103	0.09262598808046109	0.09146501782823777	0.09031682640228338	0.08915373939855589	0.08800388273105311	0.0868319128925318	0.08566245110399345	0.0844959732286804	0.0833432468609476	0.08217866537116465	0.08103323152867668	0.07987914822699922	0.07874496869486045	0.07760545617595355	0.07648682401879671	0.07536280899468303	0.07426315949068577	0.07315984527886757	0.07208127646588552	0.07101444352605259	0.06994610889434758	0.0689030227625521	0.06786619453485766	0.06683839808418562	0.06584540864189478	0.06485739141403352	0.06387184261978038	0.06291378994056634	0.06197289119568345	0.06104116101921116	0.06011644318228501	0.05921878367752196	0.058336407883756526	0.05746899232555306	0.056606279877699554	0.055770275075745265	0.05494945733379935	0.05414334519462962	0.053353145572225834	0.05256786547205971	0.05180834309181817	0.05106289940326536	0.05033245180704144	0.049616504041275364	0.048914269874616716	0.04821827703804358	0.04754571982568875	0.046886437431921106	0.04624114825127604	0.04560929251553191	0.04499076244533815	0.04438508013209466	0.04378459370068134	0.04320483455413161	0.042637392466067646	0.04208203781116471	0.04153854080565149	0.04100719505644963	0.04048602970448429	0.03996951557048521	0.039471721628671325	0.038984851296987436	0.0385106974406505	0.03804195993696823	0.03758569957795343	0.037139264898751155	0.03670167752241253	0.03627507457722633	0.035856844515412	0.035441402678916684	0.035041377827772786	0.03464990350894209	0.03426677996428146	0.03389180571067496	0.03352482929222731	0.033165626798655944	0.03281403426043621	0.03246986798612435	0.03213281923795533
0.1096441009254054	0.1093674551478177	0.10904502707079529	0.10867553422214739	0.10825995945845585	0.10779357637635603	0.10728544880726436	0.10674469391402952	0.10614624295521298	0.1055170846789768	0.10484640683417942	0.10414479372567095	0.10340052796393227	0.102618272915035	0.10177011800110106	0.10098602324504379	0.1001094725428885	0.0992200211705979	0.0983130483052382	0.09737265042106166	0.09640637735387336	0.09543150257565623	0.09442548917888549	0.0934159993924347	0.0923920819702963	0.09135201858342476	0.09030176052926628	0.08924104170506801	0.08816037530443482	0.0870951026508239	0.08601279803495741	0.08494208146314597	0.0838494184699283	0.08275536299456084	0.08166889269701794	0.08059131742986912	0.07950174636430397	0.07842915358483114	0.07734745091518824	0.07628342165889318	0.0752133190619267	0.07416224041414411	0.07310499233590548	0.07206988656625692	0.07103029673342698	0.07001314899609001	0.06900632429113432	0.06799720408844546	0.06701244573801808	0.06603022239692281	0.06505698463590052	0.06411602926886567	0.06317893125369328	0.06224371368527772	0.061333736185046964	0.060439514465911635	0.05955326922958705	0.05867308909893912	0.05781807012152457	0.05697702116567638	0.056149670073634354	0.05532630669973997	0.054527855348641734	0.05374340183465416	0.05297257929212978	0.05221645250325515	0.0514645802421851	0.05073699367427153	0.05002247504203316	0.04932191441323512	0.04863487915254018	0.047961262429701695	0.04729052610092761	0.0466456079044322	0.04601161478139177	0.04539078931173236	0.044782552336925	0.04418690451802716	0.04360331073638645	0.04302447172034647	0.04246536987079756	0.04191790609694953	0.041381875936566226	0.040857071165857156	0.04034330126217353	0.03984013223100185	0.03934073299131732	0.038859520475661546	0.03838828964363268	0.03792938075598888	0.03747554352887081	0.03703363091634956	0.036601089419697884	0.03617776452292054	0.03576336564604173	0.03535776172930675	0.03495471061750962	0.03456650992425803	0.03418649179078422	0.033814471560076734	0.0334502681936069	0.03309371115160079	0.032744622080502064	0.03240283560416331	0.03206818396220488	0.031740369193921335
0.10492747253002586	0.10466993594933552	0.10437508880521547	0.1040355833924217	0.10365448238698644	0.10322715664288437	0.10276195106079328	0.10226467419543338	0.10171469777122108	0.10113686346542645	0.1005223049867585	0.09987517074400257	0.09918964364863633	0.09846991787548791	0.09768831433264805	0.09696553195169332	0.0961588080107712	0.09533586672250356	0.094498932861687	0.09362798157388343	0.09273473492958705	0.09183213336123872	0.09090044114552277	0.08996392674487796	0.08902558554800749	0.08804772886137967	0.08707148115758685	0.08608468778505428	0.08508066689226772	0.08408582655808688	0.08307639735309834	0.08207701873849772	0.08105617221109149	0.08003591041448205	0.07901595039915887	0.07800732464826306	0.07698589382178593	0.07597960667183742	0.0749640248746014	0.07396394454637674	0.0729578882197393	0.07196770878562012	0.07097189333795287	0.06999608040655488	0.06901495113244548	0.06805437743975813	0.06710270422980139	0.0661483971422725	0.06521600844096083	0.06428550871619236	0.0633629008001898	0.062469919442118375	0.06158036736929004	0.060691770637667994	0.059826512354368	0.058975684757520304	0.05813179657327211	0.057293197323039835	0.05647799059443428	0.0556755850713285	0.054885746476178394	0.05409914818647223	0.05333598162195655	0.05258571479389636	0.05184832038484155	0.05112392237182809	0.05040351940627128	0.04970539287355016	0.04902060882368128	0.048348253694216956	0.04768853024480192	0.04704135515514577	0.046398038503108814	0.04577637036638984	0.045166355023833954	0.04456873019493269	0.043982905587708794	0.04340896825461451	0.042846395082694215	0.042288147624247936	0.04174870946808223	0.04122027837540995	0.04070266329061001	0.04019568964089812	0.03969895836507825	0.0392127179022133	0.03872971383736177	0.03826414870176695	0.0378080637753281	0.03736376515099121	0.03692418963560924	0.03649603639120441	0.03607603885332541	0.035666396203753184	0.03526451476257385	0.034871032375252416	0.03447991013121784	0.03410306493791337	0.03373407182991477	0.03337274177770046	0.03301890396773482	0.032672400462031334	0.03233306328475677	0.032000737474229546	0.0316752653400459	0.031356362019195796
0.10057958016084834	0.10034527304058097	0.10007451939587894	0.09976232066589065	0.0994110483683867	0.09901822418799888	0.09859020764805108	0.09813039987664701	0.09762554439060818	0.09709290195780272	0.09652620922681118	0.0959288907846037	0.09529617037500905	0.09463148548466004	0.09394838286640601	0.09319914279241007	0.0924949431406223	0.09173272243094457	0.09095747403751582	0.09015066558340702	0.08932165449154653	0.08848377419537294	0.08761824433749567	0.0867477193753501	0.08586286570250631	0.08496435548769954	0.08405880081550678	0.08313471946340782	0.08219783232003099	0.08126871875506773	0.08032541602965909	0.07938775628495842	0.07843498181844508	0.07747903857070593	0.07652270990404872	0.07557676742293316	0.07461701708013295	0.07367122573949735	0.072715782048542	0.07177511916956969	0.07082679414428722	0.06989296597200281	0.06895357681499074	0.06803202990992216	0.067104835941487	0.06619641523800746	0.0652957200959828	0.06439063168121088	0.06350820414930469	0.06262553782290467	0.061749978448054965	0.06090103318820653	0.06005601978939708	0.05921079322843593	0.05838723697709538	0.057574470937901676	0.05677252713036378	0.05597273485342263	0.05519475742080603	0.05442852369836529	0.05367383316342424	0.05292175672233794	0.05219165418801966	0.05147345007269801	0.050767247890690356	0.05007302907948672	0.04938227510416795	0.0487131257973677	0.04805521228124355	0.04740891650343533	0.04677559726384115	0.0461534442044389	0.04553478007110351	0.04493645559198195	0.04434916647304164	0.043773521331707504	0.04320905574048002	0.042655754557447474	0.042113176741602094	0.04157453154338397	0.04105384096810096	0.04054353874394361	0.040043498843182035	0.03955382072850485	0.03907328542488106	0.03860303783440299	0.038135901497191094	0.03768510456259029	0.03724583300447758	0.03681098188934047	0.036387318478911135	0.035972359503904414	0.03556597642971756	0.035167905744947346	0.03477804056734699	0.034396228828334235	0.03401654472788424	0.03365064293508721	0.033292263522654936	0.03294122979528978	0.03259738119342067	0.03226057027382111	0.03193063906571268	0.03160744276721099	0.031290834783487535	0.030980534220210104
0.09656848230846088	0.09635117800360335	0.09610152404581523	0.09581438400984799	0.0954893467800822	0.09512664657392647	0.0947350514815416	0.09430664207543124	0.09384048898009908	0.09334771723996997	0.09282758498020255	0.0922786342112155	0.09168547538754322	0.09107016492910201	0.09043699314934577	0.08974206218744053	0.08908893700163797	0.08838172771706791	0.0876615050997931	0.08691547343517225	0.08614026531120175	0.08536094525259841	0.08455556978407022	0.08374409111916664	0.08291907613547612	0.08208099888598704	0.08123503257541408	0.08037024818569886	0.07950263682203543	0.07862608275199606	0.07774261442405953	0.07686382145194694	0.07597026725801187	0.0750732004720495	0.07417469510625695	0.07328467195492921	0.0723822229385205	0.07149227591008715	0.07059242509577447	0.06970517733714227	0.06881042619666528	0.06792846331543732	0.06704086618088456	0.06618101275309493	0.06529223075899797	0.06443195313331174	0.06357838719510536	0.06271988834509443	0.06188256951635946	0.061044367806537034	0.06021908994076762	0.05940504375420868	0.058600905012125615	0.057796105187452894	0.05701139587615917	0.056236498104727105	0.05547144543884746	0.05470795641654207	0.05396483921942452	0.053232496764350434	0.05251075011960975	0.0517911220019875	0.05109207929391836	0.050404086932612155	0.04972718904522091	0.049061414348190696	0.04839866339074284	0.04775628965223106	0.04712434647641897	0.04650326648194501	0.04589380853818109	0.0452958996994246	0.04470104175131605	0.044124309317760506	0.04355872039144857	0.043003979207704726	0.04245978070028893	0.04192611469529764	0.04140257865298054	0.04088260107776358	0.04037976802436499	0.039886786747989685	0.03940351770130212	0.03892930916029354	0.03846530643272656	0.038010479458348054	0.037558199085488374	0.037121736644094995	0.03669628920038535	0.03627497498103792	0.03586437172789745	0.035461292397245964	0.035067973281748877	0.034681812004976435	0.03430351658819845	0.03393289120676946	0.03356422968386857	0.0332088618669168	0.032860696607397065	0.032519592423208114	0.032185373534706296	0.0318579106614957	0.031537053004036066	0.03122267174192943	0.03091462198966115	0.030612637228059535
0.0928519443341637	0.0926511406432564	0.09241790436561012	0.09215387644896277	0.09185351599154713	0.09151784027979559	0.09115538590470502	0.09075847902575296	0.0903265318018381	0.08986994819032613	0.08938781767660749	0.08887140144536033	0.08832784391495546	0.08775649789999354	0.08716974775722622	0.0865222186729138	0.0859149585234979	0.08525697959834704	0.08458178034595172	0.08388815759073814	0.08316952256442553	0.08244207324363821	0.08169055447183976	0.0809327272116071	0.08016144823359554	0.0793780244912929	0.07858669088066908	0.07777828941335903	0.07696400128643778	0.07614211545576768	0.07531325841475006	0.07448813327596446	0.07364851393600963	0.07280505810108594	0.0719597816114913	0.07112167325064384	0.07027167588398878	0.06943245879098169	0.06858293446855687	0.06774502191297285	0.06689967623928626	0.06606587190884614	0.06522599094157035	0.06440097115028061	0.06356966345202374	0.06275393590934492	0.06194404870708127	0.061130403791199536	0.060333405664808604	0.05953648462363679	0.05875136692187345	0.057976398149211635	0.057210442988670944	0.05644334315841487	0.055694944454110405	0.05495544007950113	0.05422490463568597	0.053495416040120626	0.05278498984215107	0.05208443941190494	0.05139367749373616	0.050704533378376763	0.050034746472309426	0.04937523110309435	0.04872592911020885	0.048087008013043275	0.047450659037038274	0.04683357047163006	0.0462262002457263	0.04562953519080982	0.04504321171529927	0.0444672108368793	0.04389440929724377	0.0433387800115323	0.042793729188593956	0.04225886356730612	0.0417339478971746	0.041218969292117914	0.04071356002748885	0.040211392966012546	0.03972559480924566	0.03924913371418039	0.038781626949105696	0.038323224534171016	0.03787429251828432	0.03743406854419143	0.03699615002889159	0.03657341995983777	0.03616120929064238	0.03575289518850809	0.03535482448316366	0.03496476043983385	0.03458236938837395	0.03420766273857096	0.03384047850844683	0.03348063153524609	0.03312258143923463	0.03277735864498773	0.03243904252388286	0.03210750117823443	0.03178256888576371	0.03146412502391725	0.031152027675211205	0.03084615634850715	0.03054637444487169	0.030252426492081562
0.0893996535426898	0.08921367952962418	0.0889973818593486	0.08875154892226775	0.0884739846379883	0.08816222343143025	0.08783053092058116	0.08745738161885755	0.08706155622180052	0.08663159103736692	0.08618361458866478	0.08570320634781739	0.08519753765203807	0.08466587920325468	0.08411724061022637	0.08354881454070799	0.08295008509181571	0.08233651756096703	0.0817060085916194	0.08105892096348272	0.08038757635902274	0.07970757190683136	0.07900496501551263	0.07829580494544977	0.07757368105179742	0.07683969216561168	0.07609786791952779	0.07533948430974038	0.07457510361177264	0.073803150088522	0.07302408119499042	0.07224798110033386	0.07145760179364435	0.07066342645959106	0.06986682687105844	0.06907686291827032	0.06827397141499214	0.0674814975748062	0.0666790279950876	0.06588714293639178	0.06508683844355315	0.06429718669231976	0.06350165522203785	0.06271931982747765	0.06193059961354652	0.061156204493486716	0.06038707279059487	0.059613501886296265	0.058855431035325124	0.058097016752597624	0.05734910957412302	0.05661076309413994	0.055880428434723066	0.05514854920092302	0.05443410705866851	0.05372777102369993	0.0530295596319321	0.05233197561743031	0.0516522363145207	0.050981590771078306	0.050319939717965965	0.04965951267920551	0.04901729514049157	0.04838454119812598	0.04776135259874762	0.047147802283514735	0.046536368878813336	0.04594320007574128	0.04535910108401392	0.04478503321722767	0.044220659511715915	0.04366594151500098	0.04311411380521553	0.04257855061630508	0.04205299234116593	0.04153704053405796	0.04103047479991855	0.04053330492003459	0.0400451840276046	0.03956000026786497	0.03909046297606732	0.038629778761025114	0.03817758629378927	0.03773405634296115	0.037299696393760184	0.03687331192176638	0.03644914090610041	0.03603956807632234	0.035640082041395515	0.03524421472961292	0.034857400549731125	0.03447979008610666	0.03410873721746438	0.03374506503965843	0.0333885385209963	0.03303906707132575	0.03269123393826808	0.032355785139875186	0.03202696193348516	0.031704641953077546	0.031388668637994735	0.03107892520258778	0.030775290623620742	0.030477641773340444	0.03018584752949973	0.02989967000229997
0.08618531659028476	0.08601231145105755	0.08579897961935144	0.08558248223033744	0.08532377684916247	0.0850344263383615	0.08472115185495908	0.08438484906875529	0.08400415934334184	0.0836096695946725	0.08319210577732895	0.08274398291744428	0.08227245523187701	0.08177653761422872	0.0812640624349992	0.0807335778966427	0.08014292765868603	0.07960112581092173	0.07901167791362546	0.07840580605535788	0.07777775675740062	0.077195364459365	0.07648257879307448	0.07581773791976987	0.0751402729382017	0.07445132435173016	0.07375159499490302	0.07304195729179765	0.07232320530937482	0.07159680266734918	0.07086332664053117	0.07013181585300855	0.06938713501214962	0.06863870435128348	0.06788551255436152	0.06713931653495912	0.06638160107751882	0.06563189237145292	0.06487248294285962	0.0641225354040318	0.06336443047075832	0.06261574685832336	0.06186098952460384	0.06111840531722964	0.060369326422542974	0.059633243095966446	0.05890184181465469	0.05816570815638649	0.057443880729904064	0.05672131794038766	0.056008328502672566	0.05530438795865742	0.054606360657806365	0.05390812220066568	0.0532254842480405	0.0525502221513336	0.05188234577235022	0.051215474053010614	0.05056382408921153	0.04992134269771978	0.049287097744228944	0.0486536949711039	0.04803746261229615	0.04742968373374962	0.046831414525625184	0.04624185581834109	0.045654331463148935	0.045083230663004854	0.04452147591957374	0.043968827577408054	0.04342527523464722	0.04289079111083323	0.04235886332086728	0.041842450827779924	0.0413353927607661	0.040837438296472246	0.04034835937113971	0.0398681685580704	0.039396540056233706	0.038927574187518195	0.03847355965898123	0.03802768248908048	0.037590410085445516	0.03716159026071819	0.03674054375218475	0.03632756255929457	0.035916581226407854	0.035519629344765616	0.03513028005423988	0.03474846295053219	0.03437325363372293	0.034006787617816454	0.0336466644026133	0.0332935512633365	0.032947318454714034	0.03260782831659768	0.03226984587837289	0.03194380860810211	0.031624145684561095	0.03131071415833905	0.031003386681664698	0.030702045852743682	0.03040658350670433	0.030116877277216656	0.029832806605185253	0.029554142730874693
0.0831842085139462	0.08302352021152433	0.0828246266478398	0.0826227306174523	0.08238147829083653	0.08211151260390885	0.08181985919499307	0.08149975615214636	0.08115039846078068	0.08077182230057058	0.08039061833902754	0.07997382429093262	0.07953206712215712	0.07906947266077213	0.07859152330316797	0.07809403346160737	0.07754099888175296	0.07703364987789293	0.07648149731579107	0.07591350707539532	0.0753245535108981	0.07472730287381757	0.074108731494868	0.07348457701842986	0.07284825349514364	0.07220006002162989	0.07154179192387958	0.07087377729040331	0.07019676130192014	0.06951221697082796	0.06882054594247869	0.06813095844627937	0.06742733172744858	0.06672047752347778	0.06600833720344183	0.06530261866106422	0.06458557667637611	0.06387565088894281	0.06315567057536187	0.06244504405939899	0.061725203346318515	0.06101514535962575	0.06029836999325809	0.059592600302447174	0.058880290695282875	0.05817992762174432	0.05748200122154168	0.05678234224364539	0.056094367280671985	0.055405278841702134	0.0547249691480593	0.054052885681100185	0.053386724236924296	0.05271871474136658	0.052068067705026554	0.05141980781471739	0.05078045453170997	0.05014100081632071	0.049517261323243446	0.04890123110067943	0.048292831649922346	0.04768493498883822	0.047093237338860366	0.04650938704045501	0.04593439705968195	0.04536752434504209	0.04480233960149895	0.044252714588662485	0.043711854053191966	0.04317953579339116	0.042655743792582655	0.04214004606716845	0.04162749479131361	0.041129202326449114	0.0406398601212315	0.040159072575662785	0.03968665447209493	0.03922266652527626	0.03876679063930629	0.038313288153067324	0.037874129742365106	0.03744267089191415	0.03701967205583666	0.03660413782759775	0.03619638222664926	0.03579624610485927	0.035397916643269904	0.03501514469314372	0.034635518928490025	0.03426509934557981	0.03390176669644624	0.0335453219919303	0.03319568483824491	0.03285276108780341	0.03251643031019359	0.032186572599934786	0.03185806535531404	0.0315411186815958	0.03123028581061075	0.0309254301870815	0.030626449524213548	0.030333225525134486	0.03004565916118394	0.029763628520278536	0.02948702644202227	0.029215630941840015
0.08037678965696307	0.08022672741614187	0.08005149789491511	0.07985239819496395	0.07962692628559026	0.07937488490736011	0.0791018094570183	0.07880256799595148	0.0784761236404187	0.07813139542461972	0.07776521267690457	0.077375074487458	0.07696224210874973	0.07652799928133394	0.07608036402331474	0.07561403766952508	0.07512311145991687	0.07461926495346616	0.07410098791084715	0.07356764151448288	0.07301434993419323	0.07245320358712067	0.07187118202697075	0.07128398764517076	0.0706849900088494	0.07007465497515414	0.06945419808050697	0.06882435264106761	0.06818569795360235	0.06753963473167314	0.06688644501856737	0.06623429305045868	0.0655694737022381	0.06490122024428224	0.06422685790260449	0.06355846910675055	0.06287908215851093	0.06220583978220472	0.06152297745710967	0.06084825961216469	0.06016450979145614	0.05948976274028752	0.058808228734076394	0.05813674493158714	0.05745866225368247	0.056791780435196115	0.05612799701882754	0.055459348351552064	0.05480295800941764	0.05414501834881398	0.05349542180019206	0.05285318060549794	0.05221629452390174	0.05157728149740398	0.05095454926757799	0.05033376948301958	0.0497212392728743	0.04910830151662044	0.04851010653112375	0.04791906693858314	0.04733505847653412	0.04675126791540523	0.04618273481847223	0.04562149075829421	0.045068574133639426	0.04452316527693852	0.043979162092784754	0.04344990893796984	0.04292887768657911	0.042415861843790634	0.04191086978534872	0.04141390995337236	0.04091885655126518	0.040437943509986425	0.03996541453848952	0.03950097840839689	0.0390444672578693	0.03859594288419897	0.038155104483514606	0.03771639987714264	0.037291144525509065	0.03687378579752296	0.03646420195393703	0.03606170163089907	0.035666610298838955	0.03527880373541513	0.034892611855085395	0.03452140668627999	0.034153138341178245	0.03379293015211624	0.03344104558071926	0.03309498213661246	0.03275543252851755	0.03242232250192683	0.03209552960362062	0.03177494617724562	0.03145558471105818	0.031147397193007784	0.030845083554314957	0.03054851434415688	0.03025758877380132	0.029972212461970245	0.029692275538265228	0.029417669039558156	0.029148291190045666	0.028883952363253373
0.07774455332324118	0.07760427905232745	0.07743997350611523	0.07725357417214467	0.07704285666777415	0.07680680612580393	0.07655079430051323	0.07626932195485536	0.07596497432204163	0.07564166895873838	0.07529835520677744	0.07493270264847546	0.0745451837796925	0.07413770515027332	0.07371736598551139	0.07327977690788068	0.07281810255624463	0.07234460304159122	0.07185729789566334	0.07135519138645094	0.0708350345920239	0.07030667471892914	0.0697584949252262	0.06920542119089998	0.06864002051516963	0.06806476093047385	0.06747912429954583	0.0668789538592657	0.06628101024797063	0.06567030743890592	0.0650525512898626	0.06443578407952068	0.0638060092628307	0.06317300315401729	0.06253421409927334	0.06190001991940746	0.06125541273294639	0.06061633532957454	0.059967761587890495	0.05932656112576238	0.0586762806395478	0.05803449770961972	0.057385697819045636	0.05674616726729372	0.05610001173624112	0.05546419905819707	0.05483102460437914	0.05419280685804761	0.053565830140152086	0.05293737057384282	0.052316392094250014	0.05170217658982886	0.051092719751314	0.050480947419416076	0.04988448712355772	0.049289588363319446	0.048702311496054494	0.04811436253054644	0.04754028756315805	0.046972811289147674	0.04641184422793085	0.04585079671828175	0.04530419757461255	0.0447646482460998	0.044232314912987715	0.04370725635155388	0.043183369838286176	0.042673453804443505	0.042171268123128276	0.041676601920832765	0.041189477209307136	0.04070948976280746	0.04023159902190189	0.03976759858572934	0.03931111058886742	0.038862281596762936	0.038420956206979266	0.03798719833216743	0.037560743648844236	0.03713618825338825	0.0367245172273268	0.03632064985520503	0.03592339723400329	0.035533629041345056	0.03515071996968943	0.034774711689582724	0.03440017037363243	0.034040075262987746	0.033682719484853206	0.033333843927396516	0.032991455455778085	0.03265536837205556	0.032325547113496785	0.03200188395895883	0.03168428160210108	0.03137263721319707	0.031062095143117873	0.03076236671062478	0.030468269549768237	0.030179702413638543	0.02989660386413919	0.02961880281376851	0.029346239322929273	0.02907881016875358	0.028816419489375383	0.028558778308055113
0.07527172381783992	0.07514019285327302	0.07498616486915496	0.07481142103969403	0.07461377579384625	0.07439218154110086	0.07415198429178614	0.07388903791075825	0.07360239963027494	0.07329858071150272	0.07297610042781498	0.07263365231607315	0.07226845849996395	0.0718853323233978	0.07149007134341925	0.07107849160556699	0.07064390757903197	0.07017254674156291	0.06973921733038009	0.06926614868529647	0.0687757934242152	0.0682773798420712	0.06776033377435983	0.06723807692795426	0.0667044928225608	0.0661608796940198	0.06560639162161895	0.06503991974777022	0.06447423138061982	0.0638962676134074	0.06331108095974185	0.06272686282997098	0.06212984835723705	0.06152947517802648	0.06092333865751461	0.06032122563393067	0.05970892343602513	0.05910134233193659	0.05848502846916977	0.057874743224944784	0.057255584623799746	0.05664447486562812	0.05602658495181486	0.05541658702808773	0.05480024267977275	0.054193483507093604	0.053588929146942244	0.05297921247840599	0.05237997067522383	0.05177894322531379	0.05118475464124798	0.05059693757611299	0.050013282226044384	0.04942712543541414	0.048853471746106415	0.0482848664834646	0.04772139757484497	0.047157002459510794	0.04660572171201489	0.04606053758690244	0.045521320814707916	0.04498178259088446	0.044455990777556374	0.043936702199995896	0.043424167317660994	0.04291846468601239	0.04241361462829676	0.041922069116435	0.04143778966681615	0.04096059465457229	0.04049048659055677	0.04002761302902143	0.03956543888133272	0.03911709908401039	0.038676074806126934	0.03824214489361985	0.03781532750707806	0.037395688173326135	0.03698297983036623	0.0365716538560197	0.03617330453112767	0.03578209641283691	0.03539715731094804	0.03501940222230119	0.03464813980664372	0.034283456370073344	0.03392011257628268	0.03357072401671951	0.03322303911316588	0.03288515119595071	0.032552602962118864	0.03222613026866418	0.03190566515797081	0.03159110619671781	0.031282363165305686	0.03097934099185372	0.03067737466779433	0.03038578373781845	0.03009962240419979	0.029818781058343236	0.029543164202686472	0.029272698328152255	0.029007266868183786	0.028746784213213618	0.028491150788330876	0.028240103152095238
0.07294436868107845	0.07282079136312343	0.07267617100238953	0.07410897359469697	0.0723262507713843	0.07211747550350724	0.0718922150030688	0.07164491822438086	0.07137531096734787	0.07108970152101333	0.07078619781555881	0.07046396527462562	0.07012039577728497	0.06975943699968427	0.06938724319121099	0.06899947127525954	0.06858967912651188	0.06814495335763289	0.06773604081674375	0.06728996309022031	0.066827291956458	0.06635637985357129	0.06586781821487749	0.06537416802392704	0.0648696131917402	0.06435538049981598	0.06383160727157543	0.06329432028334528	0.0627583363710495	0.062210513608413294	0.06165556422960051	0.06110131883852597	0.060534685902597356	0.059964613043119876	0.05938874476495547	0.05881655043145727	0.05823417392071539	0.05765608822759853	0.05706943728599885	0.05648804585392128	0.05589821178696935	0.05531556453054951	0.05472619303743216	0.054144110329287794	0.053555607867028884	0.05297437826822223	0.05239831480269059	0.051815175922449934	0.05124212110992179	0.05066688036074665	0.050097855800121355	0.04953483514528125	0.048975455557109714	0.048413423970544905	0.04786312894518213	0.04731738158621017	0.046776440237583504	0.04623433122029821	0.045704550732583504	0.045180405960338926	0.04466181778337302	0.04414268246201376	0.04363656542874352	0.04313652626245019	0.042642776865203166	0.04215540853421372	0.04166866422439033	0.041194611817400834	0.040727374352578845	0.040266785981196096	0.03981287739478941	0.03936580379930507	0.038919233918771355	0.038485903720000506	0.03805947643196435	0.03763978225140327	0.037226831641125786	0.03682067960959873	0.036420797757474706	0.036022789628024535	0.035637188125847125	0.0352578143935835	0.034884694674382724	0.03451843268989236	0.034158361916622776	0.033804575467462405	0.03345201613747464	0.03311099759423489	0.0327760971908778	0.032447148035196015	0.03212411122579389	0.03180700005152941	0.031495540649483775	0.031189741087648177	0.030889533777490076	0.030594823100598734	0.030301003181823754	0.030017304016436545	0.02973881208013359	0.02946543735350946	0.02919705297755248	0.028933669950162517	0.028675142061373556	0.02842138527041907	0.028172303558494354	0.027927651398247176
0.07075001554756437	0.07063383506253827	0.07049848823048302	0.07034323616924672	0.0701683984875858	0.06997242321454558	0.06975973088718351	0.06952695885262854	0.06927407435963405	0.06900369721455336	0.06871774480200712	0.06841428923825424	0.06809004779131196	0.06774966502396235	0.0673981824488385	0.06703223863022559	0.06664570832318459	0.06624860207222687	0.0658393199683407	0.06541776945115384	0.06498040031568819	0.06453504380755405	0.06407293689323858	0.06360587056906294	0.06312798427019134	0.06264072210549639	0.06214441662753445	0.061634923780432935	0.06112641249969442	0.060606547597564425	0.06007982699323377	0.059553338155657116	0.05901503362590206	0.05847298771930649	0.057925256690318234	0.05738076077634893	0.05682634782911665	0.0562757343175745	0.05571670495954261	0.055162294408238145	0.054599812359422004	0.05404413616568243	0.053481138578488956	0.052925134019341166	0.052362975991254314	0.05180871402498572	0.05125608218274234	0.05069799572826447	0.05014939700353392	0.049598462001479784	0.04905286387335863	0.048513358509441495	0.047976886096378325	0.04743756723551649	0.046909304766192796	0.04638524239839555	0.045865480256548616	0.045344440444190996	0.04483515279071336	0.044330805379654205	0.04383173774032658	0.04333195879598249	0.04284449338803978	0.042362718657350036	0.04188680788997801	0.041416874435829934	0.040947367481802374	0.04048993928975054	0.04003892787878746	0.039594155578206905	0.03915569308246682	0.038723617742125634	0.038292407077884935	0.03787300410153082	0.03746053468595097	0.03705444802728583	0.036654870070124884	0.03626153227312611	0.03587424340134092	0.0354889721707953	0.03511499952293382	0.03474724355633513	0.034385653831948276	0.03403024814149495	0.03368092524314289	0.033337641891488176	0.03299739141941603	0.0326636617472907	0.032339139815553024	0.03201962774474711	0.03170574108927302	0.03139744093860127	0.031094576311650426	0.03079725522302993	0.03050529705479104	0.030218619544190934	0.029932734533713645	0.02965664062826307	0.029385564917555423	0.029119403767150793	0.02885811338170478	0.028601583062373107	0.02834973303468973	0.028102484742443843	0.027859662925632685	0.027621279428172375
0.06867804385154423	0.06856801812565586	0.06844146177131512	0.06829417577562649	0.06812935677053507	0.06794461431681624	0.0677440644976558	0.06741544073708124	0.06728588995232616	0.06703073163284412	0.06676089960035546	0.06647342394459095	0.06616834685725954	0.06584665725054278	0.0655144829305243	0.06516863799571887	0.06480457571497479	0.06442780846283183	0.06404062124567324	0.06364167548783803	0.06322907354101216	0.06280583268684947	0.06236810612100935	0.061925792774701595	0.061472606759498144	0.061010179082253764	0.06053911812615554	0.0600556931020422	0.059572667158704615	0.059078766882651054	0.05857986233885212	0.058077361017892626	0.05756538938937879	0.05704904202060604	0.056527940695044486	0.05600934033595523	0.05548261459102195	0.054955903300581636	0.054422780409941064	0.053893707164721194	0.05335674440476679	0.052825888188312416	0.05228797053774622	0.05175640181221227	0.05121874466188409	0.05068839904391035	0.05015914146236363	0.049624851005543015	0.04909921734903388	0.0485712188298051	0.048047912887534246	0.04753030590589717	0.0470153749054409	0.04649755281404995	0.045983728820169364	0.04548647211180633	0.04498676095654609	0.04448563834709941	0.04399564950649291	0.04351018121683611	0.043029600015813935	0.042548219669295756	0.04207845713325899	0.04161402808927772	0.041155067392494395	0.040701700030988386	0.040248615547378026	0.03980700635074574	0.03937144847804678	0.038941765351359334	0.038518027158874535	0.03810034255893875	0.03768334154400442	0.037277635209097285	0.03687850491020543	0.0364854389683115	0.03609854997669812	0.03571724211105329	0.03534236624624503	0.03496933964047944	0.03460678619601732	0.034250123904646976	0.033899423280373014	0.033554400971992075	0.03321538961568526	0.03288215805288859	0.03255165306753197	0.03222827833145344	0.03191234089786192	0.031601857269800714	0.03129679880766815	0.03099711754042855	0.03070273574740512	0.030413577776880793	0.03012957305494557	0.029850644703946893	0.0295724178979166	0.029303674233449466	0.029039761381976923	0.028780582937840894	0.028526097530479324	0.028276196897065915	0.028030811399144744	0.02778985743900456	0.027553189191894496	0.027320797738358313
0.06671770429638736	0.06661414731947517	0.06649416919585914	0.06635541684823933	0.06619969028543939	0.06602534786775588	0.06583611354013988	0.06562851205570938	0.06540313308083551	0.06516202035680578	0.0649069182553426	0.0646351179300899	0.06434640022034921	0.06404228373876905	0.06372807195246996	0.06339982384800975	0.06305497610732877	0.06269925119807683	0.0623112713153636	0.06195448130495723	0.06156337685560946	0.061162689610848406	0.06074681289863856	0.06032674436632901	0.0598967352257715	0.059457763644497875	0.05901026669363833	0.05855088479393611	0.05809159983844858	0.057621833827913076	0.05714711510363218	0.056668766535257306	0.05618118536271529	0.055689255103305677	0.05519257334013964	0.05469811013310588	0.054194066396085594	0.05369310008539336	0.05318394717668786	0.05271685641109368	0.05216545953889284	0.05165799070861181	0.05114347011446531	0.050634871412634196	0.050120208550726096	0.049612335246185045	0.049105265904737155	0.048593168413383264	0.04808915292855611	0.04758266836858984	0.047080469325592955	0.04658354119292498	0.04608894250869632	0.045591402336084545	0.04510362645005313	0.04461935310340602	0.04413863466122167	0.04365638002728306	0.04318463208308099	0.042717110320868126	0.042254098592090256	0.04179010154616161	0.041336919145401496	0.04088924866281909	0.04044641010146389	0.04000884353425058	0.03957136682585699	0.039144827110623635	0.038724009599085646	0.03830872497213959	0.03789905001752799	0.03749508899678802	0.03709205311803694	0.036699735013410395	0.03631269799566649	0.03593208916359796	0.035557350797511315	0.03518789849942255	0.03482492762202506	0.03446264590867191	0.03411110805771333	0.03376523289156943	0.03342497133651988	0.033090378870685645	0.032761296759466485	0.03243774507695344	0.032116755361056744	0.03180266487124095	0.0314956226749163	0.0311938730855652	0.030897321757029392	0.030605932040470556	0.030319632000531838	0.03003835125705244	0.029762024579600747	0.029490580305100395	0.029219751985307903	0.028958112409504782	0.028701123198608132	0.028448706037087296	0.028200797082536883	0.02795731557411401	0.027718189412306027	0.0274833395885044	0.027252633211304004	0.027026035740455107
0.06486071135265702	0.06476307925123707	0.06464902705906266	0.0645182385610785	0.0643708186528077	0.0642061810662671	0.0640269176097996	0.06383072335854217	0.06361712349543641	0.06338926476351849	0.06314787590998604	0.06289068150392649	0.06261720629808212	0.06232918546807333	0.062031489477807226	0.06172127918048475	0.06139352196967278	0.0610563063281934	0.060688125048618265	0.060349682407895434	0.059978383705286874	0.05959752868893516	0.059202717582433353	0.05880403479302745	0.058395358370802425	0.057978039752024306	0.057552438290982756	0.05711532707549247	0.05667821357172917	0.05623091611200093	0.05577874130207987	0.0553227842440641	0.054858564402611554	0.054389058516850955	0.05391510076642925	0.05344315920327603	0.05296186011076269	0.05248335104259939	0.05199661670797111	0.051513280473202375	0.05102279462767518	0.050537309008224625	0.05004480411046581	0.04955775926031951	0.04906480350182365	0.04857798064530604	0.04809179531503845	0.04760058485736704	0.04711697342734819	0.04663079145808096	0.04614874319955925	0.04567109089777694	0.045195738611358366	0.0447191427926072	0.04424822753487491	0.04378224446777081	0.04331953667632581	0.042855143798496184	0.04240071515874847	0.04195021139615828	0.04150385590941037	0.04105642161070966	0.04062161265828854	0.04018726282490121	0.03975978312406952	0.0393372515461704	0.03891466802044694	0.038502506728604155	0.03809573012176727	0.03769419329277477	0.03729794439122368	0.036907119514315904	0.036516328145728125	0.036136598844692704	0.0357624495103055	0.0353937656138478	0.03503028748262843	0.03467294493430403	0.03432070630046179	0.03396938355763288	0.03362838031535935	0.033292600586252934	0.03296258113955313	0.03263777911476693	0.032318266116337396	0.032004026458642504	0.031691452152238675	0.0313869784841203	0.03108856242867412	0.030795224428635276	0.030506875185227898	0.030223483187306124	0.029944981120357612	0.029671305037477086	0.029402393132129924	0.02913817930441864	0.028874500861842366	0.028619729738895035	0.028369434985933806	0.028123550136343125	0.02788201729334548	0.027644750748732384	0.02741168696759895	0.027182669513493383	0.026957815594109497	0.026736921515015805
0.0631005982066883	0.06300674725183579	0.06289805155554623	0.06277517252359356	0.06263533862009457	0.06247938312023605	0.062313384210284456	0.06212381085656093	0.06192094531187679	0.061705643361339456	0.061476759078966374	0.06123312874521918	0.06097363689381507	0.060700649714024994	0.06041808555561617	0.06012377390898233	0.05981270969343343	0.059492566358975485	0.05914297334716383	0.05882168194705521	0.05846734705706107	0.058106626612006176	0.057731240451808156	0.05735205761703219	0.05696320874329596	0.05656602435959216	0.05616077956742878	0.05574446610444476	0.05532800632514729	0.05490169501743403	0.054468988325601125	0.054035585575831546	0.05359264277546474	0.053144446899585286	0.05269185106283765	0.05224096567228819	0.05178099368475276	0.05132371644771878	0.05085785615976652	0.05039546814142748	0.04992600117130967	0.04946106182604897	0.048989260666635684	0.04852274538559014	0.04804988107788816	0.04758275538652963	0.04711645260815243	0.04664500270089149	0.046180596510230744	0.04571354772469463	0.045260150253421116	0.04479114275149226	0.04433400239332545	0.043875495869454974	0.04342226420189587	0.042973625873424466	0.042527995830653045	0.04208057382525681	0.04164257224378212	0.04120818732998015	0.04077774683500275	0.04034603832448755	0.039924122974732155	0.039507034220209486	0.03909418299346916	0.038685978416834396	0.038277588903575306	0.037879163761524184	0.03748579995018743	0.037097416069653666	0.036713969030230366	0.03633569372769065	0.035957332878712014	0.03558958335968258	0.03522713376373562	0.03486987840925482	0.03451755044391965	0.034171118869795084	0.033829522067588276	0.03348871771815567	0.03315784777476244	0.03283197766877511	0.03251158251781711	0.03219620585240151	0.03188587139619914	0.03158059292800325	0.03127594505785714	0.03098092289665435	0.030690828127592325	0.03040559228365328	0.030125162670353985	0.02984948714318127	0.029578512831975077	0.029312179134940494	0.02905043119317203	0.02879320426919058	0.028536438890470802	0.02828831103247643	0.028044495323979835	0.027804939509324077	0.02756956869443339	0.027338321252988906	0.02711111910825938	0.026887846327066384	0.02666857899595275	0.026453149950921056
0.061425598937881375	0.06133925757094639	0.06123517713598249	0.06111870278700101	0.06098642205732941	0.06083866288471009	0.06067730807389884	0.06050102358226945	0.06030861856616491	0.06010433394292558	0.05988735238002033	0.05965566612901758	0.059409563424881726	0.05915326934506354	0.05888205060867	0.05860239596268268	0.05830684142881865	0.05800259556795371	0.05768829934726792	0.05736462757181733	0.05702765193622402	0.056684347296828655	0.05632758856784653	0.0559659802788284	0.05559564664211826	0.05521818915133502	0.05483098236169872	0.05443402560361643	0.05403684374030496	0.05363010785165655	0.05321713541801268	0.05280335958263325	0.05238038585674765	0.05195204407859044	0.05151945950693961	0.05108832083317726	0.05064835036875551	0.050210757658352166	0.049764825021165394	0.04932199264159963	0.04887254974060365	0.04842679305148234	0.047974402111585136	0.04752693848471477	0.047073271201585165	0.046624893388095355	0.04617717478001815	0.0457243478486325	0.04527416070034711	0.044832928280436696	0.044383727161563205	0.043942002617876244	0.04350210147404386	0.04306074183753805	0.042624267229901605	0.042192084090426844	0.041762651325999385	0.04133133641189469	0.040908962797248725	0.04048993809696687	0.04007455208243651	0.03965787995717657	0.03925066238827301	0.038847571304114786	0.038448665175465274	0.03805412462545711	0.03765928084436195	0.03727395539276824	0.03689341081021341	0.03651753732125657	0.03614645173882322	0.03578006889286277	0.03541367414963154	0.035057397007237735	0.03470615859495633	0.034359446445080606	0.034018622410373046	0.033682261227305686	0.03335087841322328	0.03302016207041792	0.032699040808095145	0.032382631212603846	0.03207157723900108	0.031765245773102656	0.0314637535925435	0.031168036833778327	0.030870997153424118	0.03058418821284465	0.030302108527345304	0.030024702291560876	0.029751898510380653	0.02948367275780833	0.029219965809873082	0.028960726481450334	0.02870589956050576	0.028455428139657506	0.028205348825363134	0.02796363995821249	0.02772610166032229	0.027492666327909275	0.027263269376442183	0.027037852664634696	0.026816353689416744	0.026598634052952746	0.026384790133426553	0.026174655750100046
0.059834061122243404	0.05975197408900966	0.05965295830604448	0.0595427721932448	0.05941725685474424	0.05927731223806571	0.05912376887597361	0.058956367406446254	0.0587736369628789	0.058581102123176874	0.05837344780842819	0.058153030465499696	0.05791939726062375	0.057676270706921245	0.05741787832392139	0.05715193318714712	0.05687077954882257	0.05658153605906307	0.056282116340085044	0.05597386758495698	0.05565322948160661	0.055325797841308096	0.054986131543701515	0.05464148292763564	0.054288411380266736	0.05392917546536143	0.053557878432462964	0.05318013139208573	0.052800977849043175	0.05241255408071264	0.05201790697400935	0.05162260169452055	0.05121828507781597	0.05080864705889365	0.050394809796946674	0.04998201947478896	0.04956103783058208	0.049141953264852385	0.048750514950700825	0.048290317318690844	0.04785941314458031	0.04743190599917246	0.04699811604079202	0.04656844050132381	0.04613260565387082	0.045702208094555746	0.045272005728325876	0.044836734885167547	0.04440388968193567	0.04397948545602964	0.04354726713169824	0.043122106440650454	0.04269852699833128	0.042271809281572585	0.04185284011295312	0.04143629064236917	0.04102223028270907	0.04060624132220684	0.04019873125098946	0.039794302082117705	0.039393259466815274	0.038990853777140115	0.03859747890282607	0.03820794259661875	0.03782235311434323	0.03744084433338514	0.03705893673137074	0.03668612625402198	0.0363178347206347	0.03595395367671891	0.03559462089162405	0.035239409863810564	0.03488473753907933	0.03453945345707977	0.03419896206986016	0.03386276541985714	0.0335322056903867	0.033205885760464134	0.03288431521075911	0.032563318531213574	0.03225154265772281	0.031944467144305856	0.03164215586847545	0.03134453566209972	0.03105155977443534	0.030764878255251777	0.03047534532724822	0.030196471893606195	0.029922106226905398	0.02965223146455572	0.029386811596400584	0.029125778639545897	0.02886909322114842	0.028616708867480904	0.028368572160967408	0.028124629400090237	0.027881016987187607	0.02764553011631242	0.027414064798336184	0.027186554192450155	0.026962944004622173	0.02674317725943519	0.026527195203808415	0.02631486471047805	0.026106350054897517	0.025901609489240692
0.05831850682129032	0.05822354363636704	0.05808119930412597	0.05803535754765291	0.057922445313597054	0.05778943531749783	0.05764193995092603	0.057484356263902546	0.057310119125651676	0.05712622735457258	0.05692999541964758	0.05672061336778959	0.05649812793672524	0.05621892725172789	0.05602067413745302	0.0557674860445271	0.055499720428036595	0.05522430263083254	0.05493892382674598	0.05462809812070769	0.05433952375608395	0.05402714128619612	0.05370336887581108	0.05337452828290858	0.053037560734129914	0.05269466522937465	0.052341156235117564	0.051979260857303755	0.05161704566018751	0.051245745671287424	0.05086831989789298	0.050490239459030105	0.05010338466816505	0.04971153786309763	0.049315068231262284	0.0489199265445797	0.04851616782683513	0.04811473362393607	0.04770506905866969	0.0472980410807161	0.04688464655765432	0.046474068667059984	0.04578310791073364	0.04564513414165623	0.045226391223236864	0.04481272557025993	0.044399216300102046	0.04398046994048494	0.04356402290145696	0.04315555996028201	0.042739425593576436	0.042329953502517864	0.041921876341803416	0.041510609416956425	0.04110671354075165	0.04070500272823991	0.0403055901441276	0.039904113233967406	0.03951075244234725	0.03912024644478915	0.038732872612142026	0.03834407145864347	0.03796387743335776	0.03758724921499266	0.03721438931769728	0.03684533750032463	0.036475802720769994	0.03611495360748026	0.035758373354293646	0.035405974446684085	0.0350578917987727	0.03471370051019981	0.034369939721151585	0.0340351959391417	0.033704586657293	0.03337940079549485	0.03305820150754653	0.03274152565138974	0.032429374041871926	0.03211771992265441	0.031814960827245546	0.031516679231291034	0.03122294508805757	0.03093372066024178	0.030648947479626792	0.03037028152455294	0.030088675591423763	0.029817443232437853	0.02955055231206113	0.02928794691839458	0.029029641229947653	0.028775555959126762	0.02852565553553192	0.028279896871881222	0.028038230344489184	0.027800612808101907	0.027563251271477553	0.027333783606231742	0.027108196613764027	0.02688642692627466	0.026668423812824197	0.02645413355299792	0.02624342232684396	0.026036396615605195	0.025832895514729955	0.025633231102493104
0.05687487725635243	0.05679942729022543	0.056710199827677193	0.05660418143398022	0.05649686782606718	0.056370314536257245	0.056231442640295934	0.05608000858371346	0.05591453595982252	0.05573902130017943	0.05555591334991593	0.05535268818901415	0.055140889808535	0.054920402495044325	0.054685964602394894	0.054444698872454324	0.054189416757841384	0.05392679171631776	0.05365455703272753	0.05335803082111022	0.053082764395047645	0.05278423482924011	0.05247554196138132	0.05216147266466353	0.051839574804558336	0.05151198649987637	0.05117409789246891	0.05082806685186316	0.05048168325069524	0.050126438226168996	0.049765256800763796	0.04940341291717494	0.04903257296688476	0.04865755222897415	0.048277633931103396	0.0478988797732256	0.0475119057702548	0.047126658145835436	0.04673333834716821	0.04634295786220508	0.04594608068885555	0.04555171387500328	0.045151837843249616	0.04475492816748737	0.0443525491718319	0.04395472058811982	0.043556912676668	0.04315391835360065	0.04275301803934785	0.04235956820443023	0.041958815567279484	0.04156418292429099	0.04117081771919507	0.040774242137903725	0.04038466924837711	0.03999706736673924	0.03961154694780425	0.03922393596106316	0.03884403914854991	0.03846678848038724	0.03809246178142166	0.037716602878003005	0.037349002057892426	0.03698472949534465	0.03662399847946263	0.036266853008382005	0.035909141619695134	0.035559721468104134	0.03521436717821344	0.03487295572686192	0.034535646947400064	0.03420202668522967	0.03386872815754849	0.033543639452411025	0.03322380574147608	0.032907872422181746	0.03259614716404247	0.03228873914452995	0.03198565249960342	0.031682990083039354	0.03138887251092092	0.031099057137358492	0.030813598362259106	0.030532461845118427	0.03025559326961302	0.029984641552720463	0.02971069895224602	0.029446834692994507	0.029187142883542228	0.028931571897266296	0.02868013089739213	0.028432765812395046	0.028189423764716514	0.027950071745734915	0.027714663443169175	0.02748315969396269	0.027251847600148628	0.027028218477230772	0.026808322433553782	0.026592115352574344	0.026379546633418575	0.026170565785513654	0.02596504371095069	0.025763086670608962	0.025564947726204882	0.025369713320053836
0.05549456036067486	0.0554235635690321	0.05533896878196879	0.055237946086580475	0.0551358102823938	0.05501468309305078	0.054883009819863	0.054738727816250145	0.05458103625669844	0.05441363674702669	0.054235764361252964	0.054045554094998165	0.0538435742543483	0.05363228712317575	0.05340986966148837	0.053179507359730635	0.05293594131809568	0.0526852065724832	0.052425633190273706	0.05214217337442913	0.051879361336985404	0.05159431002498486	0.0512991548580703	0.05099898861847489	0.05069116542309261	0.050376427284510014	0.050054633280126236	0.04972356311575562	0.04939203247104324	0.049051884611136326	0.04870596364300906	0.04835938352898989	0.04800396897711196	0.04764440167142661	0.04728008919245912	0.04691675491380125	0.046545432806406724	0.046175508940279185	0.04579799384795604	0.045423032378079854	0.04504169980670088	0.04466318964407404	0.044278259272591824	0.043896558343196335	0.04350943510562239	0.04312658982310355	0.04274363677146529	0.04235558360004698	0.041969398967148346	0.041590280473831565	0.04120400507113549	0.040823485432695844	0.04044411499257764	0.040061526594589496	0.039685563076231105	0.03931137756368662	0.038939072257137185	0.03856468579526096	0.03819761876180746	0.03783299939771184	0.03747110663807581	0.03710761473736679	0.03675202328162584	0.03639957048713295	0.03605043718309848	0.035704675061263236	0.035358269025085896	0.03501979874706354	0.034685193082819914	0.03435428189186737	0.034027329767186254	0.033703839160949184	0.03338057840193625	0.03306519593030208	0.032754853870156274	0.03244822399864598	0.032145602634902765	0.031847094249055095	0.03155273974345594	0.0312587093212174	0.030972908003851652	0.030691263840070305	0.030413784165314515	0.030140420385324163	0.0298711877013542	0.029606113789728564	0.029341126717623806	0.029084374035376136	0.028831622783454715	0.028582871193055987	0.028338055407972785	0.028097179087684745	0.027860178307105337	0.02762702230937332	0.027397677341311065	0.027172083800061548	0.026946636678136106	0.02672864911608018	0.026514272410242862	0.026303455347490023	0.026096155245829547	0.02589232263856571	0.025691835540152766	0.025494866138142416	0.02530137930703636	0.02511092830790907
0.054176987535073	0.0541159960769239	0.054029664102376404	0.05393791747938681	0.05383505379045535	0.05371957397485401	0.053593823444803436	0.05345645615418602	0.053305883820840824	0.053161061410325505	0.05297653274880998	0.0527950958870941	0.05260222524385472	0.05240061431457002	0.05218823888816327	0.05196793181620087	0.05173568106704912	0.051496165374585526	0.05125033287646251	0.050992390231209786	0.05072597548201507	0.050453790461562925	0.05017113045693621	0.04988397000995608	0.049589420623200854	0.04928815656556345	0.04898006651673302	0.04866294301053818	0.04834540773946683	0.04801933422843591	0.047687829505925726	0.0473556162234474	0.047014738667391164	0.046669785698235086	0.046320156737802175	0.04597139099917584	0.04561502199460989	0.04529147913836706	0.04489676443679115	0.044536382168201126	0.04416976175625094	0.04380573539500577	0.04343516694762215	0.043068105059855755	0.04269544920770309	0.04232680926861685	0.04195791292205863	0.041584032720870266	0.04121179853806809	0.040846298342039476	0.04047379595894692	0.040106692154401005	0.039740620999327646	0.03937131742701624	0.039008321214026934	0.03864691625739931	0.03828722912299481	0.03792541872256489	0.03757059115723011	0.037218019804196346	0.03686801545046595	0.03651632864290651	0.03617222105015209	0.03583106862802139	0.03549300580663974	0.03515813380372226	0.03482255908158892	0.0344945717930064	0.03417023815183127	0.03384944351558771	0.03353237672031445	0.03321862241960829	0.03290451440673173	0.032599381696729705	0.03229771255793137	0.032000018194810825	0.03170614983697982	0.03141621137678432	0.031130245817511115	0.030844535488756278	0.03056657485325348	0.030292962080091503	0.030023164052256628	0.02975660241963924	0.029495475210819452	0.029237546856163005	0.02897971124144019	0.02872980049642175	0.02848376619769858	0.028241575900707055	0.02800317822646168	0.027768575789817253	0.027537708273520253	0.027310548007703505	0.0270870637759559	0.02686719388622539	0.026647432473658927	0.026434918294316923	0.02622588264439763	0.02602029009174633	0.02581809964142311	0.025619185310891142	0.025423653766165184	0.02523146197439784	0.0250426446452344	0.024856756662434278
0.0529169777890295	0.052852077338057635	0.05277645819140355	0.05268901789517611	0.052590649488766635	0.05248036297919196	0.05236035665610708	0.052229281545557955	0.05208566353765853	0.051933161880467336	0.05177108129570102	0.05159774592926481	0.051413518874861605	0.051220791451107715	0.05101792847039006	0.05080776009446853	0.050585397149180505	0.05035446960992666	0.05012123558840174	0.04987450220920127	0.04961958840524928	0.049359110897709405	0.04908853261921361	0.048813593628547584	0.04853150798771768	0.04824288835919332	0.047947704167263745	0.04764372726447703	0.04733931261172382	0.047026638704311584	0.04670865509014218	0.04639026221555978	0.04606271713163376	0.04573144284489604	0.04539580778523292	0.045060760984597215	0.04471833532349084	0.044376431125442824	0.044027821893123265	0.04368148209545949	0.043328548294475085	0.042978271748384395	0.0426215134184834	0.04226805582046575	0.04190911856686037	0.04155391187531806	0.041198421080911624	0.040837960541354745	0.04047907704687256	0.04012624575126998	0.03976696482470171	0.03941267478921895	0.0390592354242122	0.03870258596725973	0.03835193730761945	0.03800270079639004	0.03765505453987759	0.037305250425530706	0.03696209688277574	0.03662102898942752	0.036282365476032176	0.03593995190863142	0.035608853874188384	0.03527848255626334	0.03495103412165708	0.03462659863489911	0.034301398926038326	0.03398345502126549	0.03366899500044934	0.03335786768573097	0.03305032091067253	0.032745878370373654	0.03244102443689486	0.032144841372424085	0.03185194343695032	0.03156283911961068	0.03127737958328364	0.030995697978597695	0.03071781740540239	0.030440096478155824	0.030169882530058534	0.02990382982553918	0.02964143778942919	0.029382853424224906	0.02912959489939138	0.028877073623919225	0.028626142702645834	0.02838286387459442	0.02814331722721206	0.027907471615472586	0.027675279259191953	0.027446738560547364	0.027221811084523356	0.027000459776358603	0.026782638119271684	0.026568320007286306	0.026354067187209746	0.026146847303671013	0.02594299379364787	0.025742470350460723	0.025545235271350844	0.025351168192406372	0.02516038027293034	0.024973139404434255	0.02478853369241986	0.02460674940326075
0.05170754056787496	0.05164914950677561	0.05157645196848513	0.051493086730645225	0.05139962324473254	0.05129372969592737	0.051178986797872396	0.05105415723086601	0.050916688471789276	0.05077089361396694	0.0506158996575434	0.0504502338378688	0.050274180268575275	0.05008981628392716	0.04989659860288767	0.049694695664427066	0.04948195260132649	0.04926219670548459	0.04903771079577199	0.04880151935667741	0.04854304744155433	0.048307904924786295	0.04804869473583354	0.047785280217614766	0.0475142492549751	0.04723819479612649	0.04695512628568014	0.04666355229225225	0.046371503155066	0.04607142810519406	0.04576634886859866	0.0454604778826902	0.04514585918740663	0.04482761452636348	0.044505070270620326	0.04418302435115616	0.04385374616778363	0.04352494167772066	0.04318949885057576	0.04285622069457504	0.042516743745147065	0.04217881174337388	0.04183553118361486	0.04149498681450747	0.041149071442898526	0.04080663064633545	0.04046383090437903	0.04011612808377328	0.039769888108625105	0.03942934364277584	0.03908249528406557	0.03874036388297218	0.03840042465604203	0.03805439827711763	0.037715470966851065	0.03737785208786106	0.03704169672417112	0.036703348128461474	0.03637134336849329	0.036041274814009906	0.035713429704778955	0.035383701508888595	0.03506122635348709	0.03474119433530201	0.03442389548086308	0.034109460358587904	0.03379416278520345	0.03348588538055613	0.03318088917994169	0.032879128144819664	0.032580560441180025	0.03228462416890883	0.031989653716763544	0.03170159115928429	0.03141713115101639	0.031136280450149545	0.0308589327933538	0.030585189858320858	0.030315093736382113	0.030045107105407906	0.02978248703910339	0.02952355929832446	0.029267596636728132	0.029016719213498656	0.028770269344312704	0.02852448171246193	0.02828019701544807	0.028043326975408723	0.027810049415555347	0.02758033803706869	0.027354142902305423	0.02713147716351929	0.026912292890532947	0.026696560470825782	0.02648423251188413	0.02627529135444156	0.0260663710419524	0.025864285888360195	0.025665457175341393	0.025469848766330905	0.02527742138817836	0.02508805910309708	0.024901933898125096	0.024719128572673613	0.024538927312469642	0.02436144626445266
0.050550826553323144	0.05049616697938035	0.050426590374673994	0.050346941398784525	0.05025759414981669	0.05015637217524298	0.05004676608821331	0.04992718280451833	0.04979570040264454	0.04965631086123693	0.04950801031797691	0.04934943349381422	0.04918103997647304	0.049004683167529026	0.04881965339905831	0.048626327137916106	0.0484224556383808	0.048212312012598096	0.0479969873012203	0.047770658828588594	0.047522997574864036	0.04729766155138911	0.047049173001611704	0.04679656473687507	0.046531804886909216	0.046271722245822544	0.046000106903168074	0.04572024512312486	0.045439672348290605	0.04515174352595269	0.04485848165025242	0.04456465500623971	0.04426237951320601	0.043956335087793126	0.043646170876824444	0.04333632065342237	0.04301943534923027	0.04270312912329283	0.04238029761860344	0.04205929993797321	0.04173230649432437	0.04140669783518121	0.04107578529045195	0.04074757679979355	0.04041400969342119	0.040083701333792736	0.03975296208619359	0.03941739922246436	0.0390831388845439	0.03875450913654269	0.03841930721949888	0.038088764772817515	0.037760263215069576	0.0374257661118336	0.03709802960518926	0.03677152357920134	0.03644632483901734	0.036118915249215885	0.035797571780456464	0.03547801587889032	0.035160535029574114	0.03484132378127302	0.03452871233445808	0.0342185730451906	0.03391100730955157	0.03360614283459595	0.03330036985790332	0.03300133459598582	0.032705387418707425	0.03241258536784017	0.03212277845772586	0.03183596764725469	0.031549021820892136	0.03126923177872632	0.030993143330439763	0.030719985982744228	0.030450437582441047	0.030184339698141546	0.029921735335744874	0.02965918117474414	0.029403746603641062	0.02915186183738274	0.02890350090117714	0.02865870029886228	0.028418782979554132	0.028179499803468233	0.027941633816362332	0.027710970558105716	0.027483764799889697	0.027259963857664944	0.02703957510437676	0.026822593184334942	0.026608968595449898	0.026398672048303873	0.026191668420802547	0.025987936166710343	0.025784184522186462	0.025587079867900597	0.025393124777990266	0.025202284722493955	0.025014445789871362	0.024829726390393495	0.024648073237435866	0.024469633304831012	0.024293719195982832	0.02412051788537096
0.049443595750362314	0.04939028900450553	0.049323794439782284	0.04924760313233167	0.04916173012092342	0.04906313885854077	0.04896045191822229	0.048845875570884933	0.04871999679623561	0.04858655734868787	0.04844432516523601	0.048292802792356815	0.04813144937346538	0.04796232729029956	0.04778449881190025	0.04759998720785891	0.04740462779644891	0.04720340101592056	0.04699678597485453	0.04677974915691388	0.04654154806095983	0.04632625575866158	0.046087647480897505	0.04584517724368366	0.04559624487955358	0.04534136778079566	0.04508050943868993	0.04481170832353917	0.04454214040757428	0.04426538402113843	0.043983519223478054	0.04370100912385428	0.04341030810868251	0.043115887555219265	0.04281744868051667	0.04251919042804391	0.042214195829957515	0.041909525100711185	0.04159854363126324	0.04128926450942893	0.04097414100627868	0.0406582869033311	0.04034113100807401	0.0400245514780152	0.03970273080957071	0.039383957718818946	0.03906468568356789	0.038740683582578275	0.038417845648160635	0.03810035941671806	0.03777644280863946	0.037456960326045494	0.037137960618893656	0.03681585162284895	0.03649882101075736	0.03618289727753532	0.035868170354949235	0.03555122502518653	0.035240064491247655	0.03493055990413751	0.03462300309452534	0.03431367896108095	0.034010697145130525	0.03370871188397845	0.03341180613120946	0.03311611354152843	0.03281947970793471	0.032529319311097746	0.03224209275267241	0.0319578562424812	0.03167565608446122	0.03139793005743009	0.031119199819354355	0.03084736249183043	0.030579079373750154	0.03031358474477328	0.030051548167369404	0.029792833180662472	0.029537457003512065	0.029281994782966565	0.02903353999869836	0.02878845417431767	0.0285467370721759	0.02830843773263069	0.028073481467927947	0.02784188233306074	0.027610203350309878	0.02738554782314875	0.027164180988411404	0.026946146105411982	0.026731376957825376	0.026519893437445815	0.0263116541041047	0.026106627219465477	0.025904779089808826	0.025706097243997132	0.02550735516849809	0.025315081638051865	0.025125854148924143	0.024939641186041337	0.02475633592269257	0.024576047451954013	0.024399052085676824	0.024224532469651134	0.024052441273007718	0.023883644211066844
0.04838286750047715	0.0483289138095415	0.048265250679170583	0.04819227224595566	0.048109909654561356	0.04801591137884167	0.047917319259399495	0.047807468332210494	0.04768688540708328	0.04755891032565675	0.04742296525733363	0.04727443246643223	0.047122844923839974	0.046960726590620006	0.046790158513979635	0.04661334157451084	0.04642592374139465	0.046232900921809754	0.04603471112252232	0.04582650742091458	0.0456111362976513	0.045391294757410175	0.04516200417100647	0.04492914122681746	0.044690050097688824	0.0444451421897072	0.04419433382974139	0.04393827853589039	0.04367691655337562	0.04341192717117284	0.04313966302917567	0.042867873123654615	0.04258810182962356	0.04230469911499757	0.04201734039454771	0.041730305641307544	0.041436280492323535	0.04114245853797857	0.04084299084305725	0.04054512717904646	0.04024064880961442	0.0399381433380198	0.039630286289668255	0.03931837135314743	0.03901412321764679	0.03870631476809833	0.038397966411971615	0.03808496445025555	0.03777300826030345	0.037466143436284884	0.03715298101637303	0.03684403804438226	0.036535527956381694	0.03622382481316318	0.035917028792921954	0.0356112312118254	0.03530650505952215	0.034999560759410596	0.03469814360068527	0.034398274293121624	0.03410020323777433	0.033800364585950315	0.033506605112518566	0.03321502030364498	0.0329257498865548	0.032638861168457316	0.032350990623616196	0.03206935240600673	0.03179050007832318	0.03151450303129765	0.031241208560295185	0.03097088763675364	0.03070004758992099	0.030435876960056445	0.030174848520385187	0.029916734579701162	0.0296619381546944	0.029410304397828015	0.029161911137693557	0.02891335599835519	0.028671573228499364	0.028433054435976494	0.02819777499767548	0.027965755594931953	0.02773696632227838	0.027511408622715852	0.0272857307503325	0.02706686794088511	0.026851170483146215	0.026638686239252498	0.026429360682679776	0.026223197464035432	0.026020178873475405	0.025820253413324428	0.025623409036632464	0.025429623616846832	0.025235739248998103	0.025048151662132173	0.02486351180815839	0.024681790139717583	0.024502883071207612	0.02432696141859229	0.024154114614710665	0.023983735017762985	0.02381567307728293	0.02365082811606103
0.04736090824006773	0.04730909565668365	0.04724785061053685	0.047178664298367076	0.04709938640020343	0.047011017729603886	0.04691480703563799	0.046809272902649836	0.0466938622240479	0.04657068625692883	0.046440770417107945	0.04630130175756771	0.046152716731132394	0.045997401971774515	0.04583373031679542	0.04566404895309888	0.04548321053275848	0.045298932577393494	0.04510853926130836	0.04490864567947708	0.044701616460543346	0.04449083491377173	0.04427030539987683	0.04404638548961784	0.04381668374701493	0.043580379734534276	0.043340006005985796	0.043093740332046	0.04284242982901245	0.042587337393579464	0.042325253070261984	0.04206327910874292	0.04179421691591258	0.04152125068253033	0.04124440659105653	0.04096780697531758	0.0406843073652444	0.04040010221672352	0.04011231038583467	0.039825027313895985	0.03953123724305885	0.03923930595860325	0.03894212648938243	0.03864713372614983	0.03834710925026734	0.03804977189595519	0.03775165825955823	0.03744928675522617	0.03714772531614928	0.0368509707228977	0.03654808893216743	0.036249187177351455	0.035950648601094454	0.035648939483469956	0.03535193915326534	0.03505580367655102	0.03476063827000047	0.034463259937538356	0.03417116723046738	0.03388052848281867	0.033591556224652416	0.033300801276010344	0.033015885020144985	0.032733018967246924	0.032452324743169836	0.03217279664926062	0.03189444714597442	0.03162099576642946	0.03135019178611154	0.031081546773018935	0.030816600027072198	0.03055392703476899	0.030290694579157	0.030033898707860857	0.029780109410646665	0.02952910755074743	0.029281286915228362	0.02903651247046591	0.028794820061594697	0.028552775741003192	0.0283176064519012	0.028085428680528893	0.0278563389036198	0.027631781724855947	0.027407573488307774	0.027187859760336202	0.0269680022301352	0.0267547203649793	0.02654451211517312	0.026337404696848456	0.026133346447801617	0.02593234247386708	0.02573437662942735	0.02553940655131736	0.02534740218032387	0.025158362954942632	0.024969193039620245	0.024786152329992157	0.024605965205214204	0.02442852955537508	0.02425396646326214	0.02408223245817248	0.023913475276301204	0.023746779908811615	0.023582982456705915	0.0234219699937304
0.04637329057548312	0.04632899123462404	0.04627038818889403	0.046203716554904746	0.046127785772771976	0.0460425577986981	0.04594853856877251	0.04584943957389499	0.0457386815809954	0.045620472903447035	0.04549576818559822	0.045362124673185664	0.04521904802921247	0.045070162274573486	0.04491312059413137	0.04474996198368869	0.044577010991878385	0.044399297932450656	0.044216436100395586	0.04402434720933668	0.04380236715190242	0.043622531373734424	0.043410885556386114	0.04319530202977886	0.04297442201020786	0.04274788555659396	0.042516005701265375	0.04227867282424747	0.04203688671155816	0.04179017319603968	0.04153885263261366	0.04128663520932712	0.04102738592830187	0.04076415985102023	0.04049732661948168	0.04023047815590125	0.0399571850156447	0.03968397647970936	0.039405574130469675	0.03912776735670644	0.03884447912271704	0.03856259151911851	0.03827557681779758	0.03799061271664343	0.037700706569822426	0.03741333271576179	0.03712513632264123	0.03683276338607645	0.03654109137761261	0.03625400451582121	0.03596092421598266	0.03567162697998802	0.035382617260318217	0.03509046617365716	0.03480281138116143	0.03451592927093558	0.03422992355917051	0.033941707340773744	0.033658550511014906	0.033376746783470725	0.03309649629615622	0.032814455218965324	0.03253801545792325	0.03226351587329516	0.031991062674228195	0.03171978055594371	0.031449390330696	0.03118381109570474	0.030920748260070255	0.030660280983333395	0.030402260920751184	0.030146940010796163	0.02989104317949844	0.029641351115641177	0.02939453259940614	0.029150630297976148	0.02890954357240101	0.028671141483730022	0.028435912070920083	0.0282003142318022	0.027970693710278282	0.027745300586923944	0.027522248193305465	0.027303496069154394	0.027085079511072092	0.026871017146876626	0.026656763336721005	0.026448912798678927	0.026244038804730745	0.02604211760220975	0.0258431736199093	0.02564715615306212	0.025454087331987063	0.025263912406712077	0.025076610438779342	0.024892175147399227	0.02470758025184386	0.024528951975103228	0.02435308767394212	0.02417988836852626	0.024009473621370146	0.023842117043574286	0.023677022724934774	0.023514224029363838	0.023354247158948748	0.023196973590762827
0.04543309673750292	0.04538588503332168	0.04532962404419726	0.0452656515177652	0.04519215179022664	0.04511124873023997	0.045036157264575084	0.0449247000563628	0.04481965528882814	0.04470605715544102	0.04458499509377646	0.04445753608781416	0.04432018625479594	0.044177060670256986	0.044026171587020234	0.043869372574477546	0.04370315482268554	0.043532328274749246	0.043356516889401196	0.04317180661704168	0.042980289387086985	0.04277358058656052	0.042581697431476426	0.04237443542016849	0.04216171061983742	0.04194364073661998	0.04172031171542645	0.04149176179101686	0.04125886658413504	0.041021152706758095	0.040779045642966444	0.04053589254394854	0.040285962968213226	0.04003213968650088	0.03977474979607236	0.039517344000487786	0.03925364238032297	0.03898992994829641	0.038721519254645384	0.03845291410870368	0.03817721118157885	0.03790699785056591	0.03762967540980536	0.037354236391623115	0.0370739836055917	0.03679610400852395	0.036517372527345625	0.036232012738812706	0.03595225198349652	0.035674455023563006	0.03539073998797422	0.03511066019911588	0.03483068637688914	0.03454771231797923	0.0342690090357691	0.03399097777705498	0.033713748085016856	0.03343430422140119	0.03315971474265566	0.03288638015059882	0.032614492811905246	0.03234080815892151	0.03207250695427733	0.03180603401804813	0.031541503116808645	0.031278982915331384	0.03101541463839935	0.030757400199354596	0.03050178286890716	0.0302486199803664	0.029997825866820614	0.029749593594904217	0.029500757800532504	0.029257911443698038	0.02901781753170647	0.028780520259315902	0.02854592133436532	0.028313896754525416	0.028084921350153672	0.027855694699839555	0.027632626957998653	0.02741245151336019	0.027195191567579557	0.026982105942295165	0.026769279278595185	0.026560679212749776	0.026351860746187915	0.026149258446659978	0.025949529454153488	0.025752651882955672	0.025558650951781343	0.02536747990793173	0.025179155699531164	0.02499363425637179	0.02481089350189648	0.024630922949329923	0.02445076770474829	0.024276423560692515	0.024104756953459403	0.023935674042136004	0.023769345263748253	0.023605877760681494	0.023444661656264798	0.023285642384370815	0.02312947603323498	0.022975743795533625
0.04452345064045831	0.04447786658933036	0.044423917570836025	0.044361896538469225	0.04429223487909741	0.0442140510748156	0.04412898468869258	0.04403483520025669	0.04393378850339277	0.0438247441021309	0.0437092500679295	0.04358537029006883	0.04345411937888277	0.04331629945103171	0.04317107038546865	0.043020623411042	0.042860830209174194	0.04269620230490865	0.04252708064309674	0.042348915926095264	0.04216490225634456	0.041966019818330494	0.04178134286848637	0.041581797887847646	0.04137692606890817	0.04116687255431933	0.04095171912069912	0.04073163728366248	0.04050702371443095	0.04027786662687085	0.04004441987066021	0.03980993326906789	0.039568849478943666	0.03932394702068038	0.03907522513079341	0.038827105591483106	0.03857250611631704	0.03831786487831009	0.038058281786893695	0.03779912381446001	0.03753459022163195	0.03727153521534791	0.03700344795089574	0.03673711136347801	0.03646605371210053	0.036197253638561695	0.03592754695368522	0.035651371757442755	0.035382917919751296	0.03511157490593091	0.03483680340166065	0.03456551268558361	0.03429425789681743	0.0340200407891724	0.033749886422293436	0.03348034423570847	0.033211517320503196	0.03294056098277471	0.03267410588572795	0.03240890121705631	0.0321448924615119	0.03187938014946595	0.03161890198089162	0.03136013634701437	0.03110321202346193	0.030848194763820905	0.030592134956792166	0.030340699819516	0.03009291853122337	0.029846773724470928	0.029602949871416977	0.029361554396819263	0.029119518292874784	0.02888327114029508	0.028649658978011458	0.028418748960602893	0.02819039828400386	0.027964529409065797	0.027741540753853794	0.027518371928912395	0.027301120026138822	0.02708665208840388	0.026874993069197852	0.026666083534660462	0.026459968932924745	0.026256656829266294	0.026053108007817658	0.025855573278229217	0.025660831975910372	0.025468841046462236	0.025279630525366973	0.025093165844372226	0.024909435649209048	0.024728426936005223	0.024550109349196814	0.024374473993998762	0.024198628633153228	0.024028444478289442	0.023860854998538048	0.023695760134939667	0.023533355161475852	0.023373726075343278	0.02321594600728167	0.02306093708948179	0.022908383197207356	0.022758190902789827
0.04364697850214191	0.043602859487820604	0.04355123983216529	0.043491485821877916	0.04342465575555418	0.04334943453387148	0.04326763596192712	0.04317501637599971	0.04307958270304973	0.04297516077052523	0.04286428899403669	0.042745406538023424	0.042618687800606826	0.04248611358102807	0.04234663343607331	0.042201448793707075	0.042048032613917846	0.041889455960303044	0.0417265535948075	0.04155497404597052	0.041378081986087195	0.04118598453673313	0.041008409977694796	0.04081610768127355	0.040618707373201696	0.0404162612602063	0.040208694877874006	0.039996661500111406	0.039780046531402095	0.039559019404988446	0.039334134436282205	0.03910749286465781	0.0388748733036931	0.038638476235226926	0.03839846263060492	0.03815872859462937	0.03791278424122712	0.037666778815051045	0.0374159193105944	0.03716543102036168	0.03690983190673291	0.03665532059973047	0.036396032355767535	0.036138396116474736	0.03587610134025978	0.0356159612354132	0.0353548885854735	0.03508748333955294	0.0348273555063178	0.03456467365553642	0.03429851214050136	0.03403553478376061	0.033772664957028145	0.033506823100266626	0.03324486595055047	0.032983368321506265	0.03272269023425093	0.032459781937531684	0.03220122507993534	0.03194381255180549	0.031687670354763636	0.03142970965861434	0.031176740368681632	0.030925388994302524	0.030675777271691095	0.030427988965492824	0.030179114536215815	0.029934637748077468	0.029693867620096757	0.02945444908681203	0.029217313341993397	0.028982498464587697	0.02874701309460145	0.02851713010348315	0.028289782995700508	0.028065017653872884	0.027842740911324344	0.027622786786738948	0.02740563282331507	0.027188257252461656	0.02697664194067383	0.02676772666313871	0.026561443111147196	0.02635785122244955	0.026156943025609825	0.025958764068965214	0.025760296748828983	0.02556766377017622	0.025377761123506922	0.025190524870441253	0.025005957713428326	0.024824046676485724	0.024644780608833773	0.02446815233217961	0.024294127688320715	0.024122700385578497	0.02395104013104689	0.02378489134826365	0.023621188546861183	0.023460057224741766	0.023301786372857333	0.023145559834773174	0.022991436897730796	0.022839961802633892	0.02269097324995231	0.02254422661615357
0.0428018391615974	0.042759166021964515	0.04270976849244901	0.04265275850777115	0.04258805090524691	0.04251565978990013	0.04243698579510171	0.04234784732835773	0.04225614600037863	0.04215467200798903	0.042048879722955214	0.041934462163603366	0.041812539021595006	0.041684897281322894	0.0415503364965028	0.04141167180555578	0.041263093577567134	0.04111037319207997	0.04095343694548224	0.040789353736114246	0.040617712410348616	0.04044340669292855	0.04026143275445767	0.04007607578372005	0.03988671008560177	0.039690494209009504	0.03949031035107768	0.03928574799374359	0.03907676021409046	0.03886159259861648	0.038646367794050736	0.03842758530362855	0.03820296584927431	0.037974645266968914	0.0377429750663053	0.03751101990174613	0.03727320142065584	0.03703360473654453	0.03679315046398303	0.036550928016209176	0.036303710730348875	0.036057503725365335	0.03580660231204619	0.0355572064887919	0.03530336609436396	0.035051478505759556	0.034798657103345676	0.03453963170165536	0.034287617990994834	0.03403307741594945	0.033775114246240884	0.03352142444762294	0.03326529386540283	0.033007483291763416	0.03275339130677357	0.032499694465851214	0.032246735838235764	0.031991568896086876	0.031740581256373655	0.03149065211910199	0.031241912054020236	0.0309913577606468	0.030745605771663152	0.030501395254160634	0.030258806576743822	0.030017952086770085	0.02977532272758266	0.029538997298647725	0.029304149564893935	0.029071282871366334	0.028840587352836324	0.028612123035421565	0.028382961110482535	0.02815921771491817	0.027937908412483427	0.027719078268688146	0.027502638315353885	0.027288426974495007	0.02707691156413522	0.026865143441395747	0.026658968241448377	0.026455383982852708	0.02625561296814876	0.02605589580868642	0.025860050808364485	0.02566680658320907	0.02547328195186783	0.0252854282711702	0.025100194330758063	0.024917549430627146	0.024737485476308312	0.02455999154524372	0.024385057858585232	0.024212675418784912	0.024042820465553515	0.023875475119233252	0.02370787861644512	0.023543630504477726	0.023385808009416798	0.023228526486288766	0.02307386841085298	0.022921285117282742	0.02277071475610057	0.022622729708907136	0.022477158892470452	0.022333776107924943
0.041986557912199546	0.0419458591251443	0.04189792865146356	0.04184309272698786	0.041780823257505414	0.04171111879504853	0.041635297797431074	0.04155158430130768	0.041461304753347084	0.041364473153664164	0.041261748596544814	0.041151481334978965	0.04103414409909184	0.040911190191352934	0.040781708968966456	0.04064717602367234	0.04050482679756159	0.040357653442806146	0.04020641691341311	0.04004826173853147	0.039882748812750446	0.039714676921210765	0.03953919290848635	0.03936043984427452	0.039177607966002316	0.038988396137708436	0.038795356470434895	0.038597781489183886	0.038396018930165546	0.03819006568699739	0.03798043643179905	0.03776910180390569	0.037552089481073136	0.037331465235096055	0.03710756128744828	0.03688332526027366	0.036653381155911734	0.036423672977440216	0.03618910045963616	0.03595476169324483	0.035715544881650706	0.03547726278512928	0.035234376196317974	0.03499289744781167	0.03474709363438809	0.03450308954926067	0.034258157126634964	0.03400720260813925	0.03376305400260162	0.03351615816082547	0.033266049026151726	0.03302003899805997	0.03277158744952078	0.03252147814414366	0.03227492492098567	0.03202872269677326	0.03178315969629103	0.031535428483469866	0.0312917073289788	0.031048973089335095	0.030807339932474993	0.030563912423029017	0.030325096038099523	0.030087742191337655	0.0298519244119865	0.029617747870329437	0.02938247759053786	0.029151942694091614	0.028923519619879986	0.028696963133066366	0.028472483112277465	0.02825012286183616	0.028027076406051236	0.027809263701049646	0.027593779675209158	0.02738071047787229	0.02716986840578675	0.026961216771588463	0.02675435138272616	0.026548805347701234	0.026347905106690137	0.026149465552033815	0.02595472703527083	0.025760032119596363	0.02556907550916416	0.025380633404596207	0.025191869722971397	0.025008675819948818	0.02482795917615582	0.024649765570334135	0.024474068194697253	0.02430085992618548	0.024130131517004487	0.02396187373849453	0.023796065205492118	0.023632687769703644	0.023469039477127276	0.023310642172363887	0.02315452560330763	0.023000911303593104	0.022849852316674194	0.02270046519758605	0.022553704747193256	0.02240909828554116	0.022266854681209605	0.02212672716388598
0.04119922098259705	0.04116043806634146	0.04111422784847148	0.041061261675442266	0.04100147191858285	0.04093404846305015	0.040861425997774384	0.04078069506590312	0.040693716536649924	0.040600249868337546	0.04050145062751868	0.04039518977873474	0.04028214873540456	0.040163755674181276	0.0400388168952367	0.039908781833334704	0.039771906709510106	0.03962999169140149	0.039483995145696706	0.039330876142270134	0.039171937882588534	0.039009802035942565	0.03884048874069769	0.038667968047704684	0.038491605942246924	0.03830861213530843	0.03812070250399314	0.03793171384111606	0.037736813271796954	0.03753780624098773	0.037335273201660704	0.03713110084473446	0.03692126888540889	0.036708013137440404	0.03649149508097018	0.03627461347063815	0.0360521929146963	0.035830127733169785	0.03560293766729846	0.03537612778222558	0.03514456904021618	0.03491383847554209	0.03467863274968364	0.034444712830303634	0.03420650531610954	0.033970147103460545	0.033732750359399856	0.03348949949957842	0.0332527532352009	0.033013377485373356	0.03277069674045703	0.032530894117798345	0.03229100971165994	0.03204828335752015	0.0318089645896803	0.03156992832953159	0.03133150352105776	0.031090906068737774	0.03085416612893098	0.030618341145570264	0.030383546869172034	0.030146964898166043	0.029914830787416687	0.029684066987708528	0.02945476928733373	0.029226321310547497	0.02899818966897885	0.02877391485229948	0.028551663044622328	0.02833066937216035	0.028112707449463745	0.027896252217399595	0.027679020702337142	0.027467002356375045	0.027257154852227256	0.027049615032266078	0.02684422206424526	0.02664088794284286	0.026439981574952618	0.026239036199432957	0.026043262158405696	0.025849797927636507	0.025659936154762794	0.025470079619061066	0.02528386059876414	0.025100080500753075	0.02491595741622386	0.02473722464142295	0.024560906584510045	0.024387029999529693	0.024215570579571653	0.024046521029772353	0.023879873281775755	0.023715620487531237	0.023553746586697618	0.023394216522699345	0.02323441442895554	0.02307971694117	0.022927248313218136	0.02277750641014822	0.022629641150193145	0.02248368515739531	0.022340284383390075	0.022199069770543586	0.0220599681853933	0.021923039329028338
0.04043936441059727	0.04040174768943045	0.040357179640045884	0.040306171894690844	0.04024856984341348	0.04018388359425831	0.040113597367439476	0.04003630454275751	0.03995003030712173	0.039862100758846164	0.03976649319198226	0.0396642495330886	0.039555187499739033	0.03944102262679397	0.03932052920779099	0.03919271921875821	0.03906289365014461	0.0389261561627156	0.03878529306912213	0.03863753080734217	0.03848410223862469	0.03832761453681907	0.03816416200328538	0.03799407963558728	0.03782639431278349	0.037650736844712915	0.03747061200504968	0.03728636443440592	0.03709804315954396	0.03690565237459474	0.03670965266392363	0.0365137781875141	0.036309562057324496	0.036103320155171106	0.03589390392778963	0.03568402895426827	0.035468780978129735	0.03525385135804538	0.035033909617878216	0.03481500633085696	0.034590024466014946	0.03436652371828972	0.03413863748479105	0.03391197394729702	0.03368110382293199	0.03345199428737826	0.03322181447231157	0.03298591883991113	0.03275628573747392	0.03252407644170113	0.03228860391444294	0.03205588512927703	0.03182304580829545	0.03158741728467079	0.03135504096909337	0.031122893766642915	0.030891304296757183	0.03065756442470917	0.030427540873366726	0.03019835882657671	0.029970131991692746	0.029740139639927304	0.0295144400910809	0.029290036203339642	0.02906701199737698	0.028845465350963457	0.028622813247545193	0.028404587085734095	0.02818828508283319	0.02797368343181601	0.027760985220565297	0.027550240298469867	0.027338684580315614	0.02713218441013125	0.02692778087242954	0.026725592069219293	0.026525457260785163	0.026326670355624554	0.02613164890642504	0.0259356390004076	0.02574478251100984	0.02555615848554295	0.025369836075165922	0.025185867832726073	0.025004239127341805	0.024824961405563607	0.024645333671178677	0.024471668410478663	0.02429889378125212	0.024129205774452704	0.02396185848656769	0.023796853723887342	0.02363416026329135	0.023473796448251653	0.02331573434650163	0.0231599625911136	0.023003881924752115	0.02285271932706452	0.022703920611628136	0.022557583285898106	0.02241281832234473	0.02227050678201331	0.022130383421874296	0.021992367920869723	0.021856438703226604	0.02172260593469774
0.039704848846731644	0.039668375228277465	0.03962556259040447	0.039576398296108456	0.039517279696077046	0.03945844638576642	0.03939065292495908	0.03931565159696839	0.03923289034990571	0.0391481357467682	0.03905589358341304	0.03895722797135224	0.03885206088260801	0.03874168733724629	0.03862562378743377	0.0385049342433519	0.03837699866146138	0.038245008942841614	0.038109156110191444	0.03796635522844279	0.03781836754275719	0.037667077129749496	0.037499653241519694	0.03734825886757799	0.037182865328708764	0.03701311374371014	0.03683908394558388	0.03666091250519402	0.03647881424722932	0.03629266227525345	0.03610337947042835	0.03591255062658106	0.0357161967691592	0.03553808958953784	0.03531394071841167	0.03511080722516388	0.034902380942304356	0.034694292546398366	0.03448125067439172	0.03426851615212488	0.03405122766242958	0.03383463419479488	0.033613772982679306	0.03339405796036372	0.03317019715186799	0.03294803638752411	0.032724764634699345	0.032495922927981494	0.03227316283298089	0.032047721302231935	0.0318192122528026	0.03159328793724512	0.031367210509998765	0.031138385648554614	0.030912669960290944	0.03068715856884985	0.03046212643642348	0.030234995116584784	0.0300114149918677	0.029788627762722633	0.02956673509844545	0.029343086661586356	0.029123579571936908	0.02890530484486013	0.028688313224572985	0.028472751975482345	0.028256040339440784	0.028043664596581298	0.02783310380365496	0.027624148661042416	0.027417052775139398	0.02721181222124882	0.027005747480049715	0.026804585369561436	0.026605466213436745	0.026408423668742857	0.026213402635909457	0.02602026042070491	0.025829531610609274	0.025638427694192896	0.02545232864697098	0.025268389204686322	0.025086690951538596	0.02490723168383179	0.02473004222489908	0.02455514462090939	0.02437984854319608	0.024209696016932424	0.024041800070902553	0.023876158177569256	0.023712803334955977	0.02355171797539127	0.02339287500172214	0.023236287082155537	0.023081944190407353	0.02292980139643127	0.02277734537074524	0.022629678527737666	0.022484343736920293	0.022341365359676024	0.02219989546484658	0.022060852750179598	0.02192390305220903	0.02178903450939849	0.021656187989678687	0.021525361738055054
0.038994220777477065	0.038959432654627764	0.03891802692336536	0.03887057394843168	0.038813568232558195	0.0387568257858548	0.03869135222829527	0.03861905899446491	0.038541023537044444	0.03845738592473478	0.038368381268176724	0.03827313712487357	0.03817163146880458	0.03806526628353204	0.03795307254442638	0.03783650685039286	0.037712945653780354	0.037585511025422964	0.037454271305829866	0.037316310657666094	0.03717333966788956	0.03702717073230561	0.036865310722554175	0.03671905999179112	0.0365589886093703	0.036395041757971355	0.03622524237137332	0.03605449474875142	0.03587830363426375	0.03569832333035272	0.035515042598715775	0.03533041345310695	0.03514022133653847	0.034947149930792835	0.03475089380519228	0.034554173470916175	0.0343523040589258	0.03415070266639538	0.033944302864619066	0.03373813374000815	0.033527520103709844	0.03331756030780558	0.033103405998947046	0.03289033430162812	0.03267320100100299	0.0324576629572191	0.032241056753937465	0.032018979050573555	0.03180275408898902	0.03158388590024364	0.03136201617257841	0.031142628049450092	0.030923061976047383	0.03070075519129796	0.0304814621836684	0.030262296359036246	0.030043584727687356	0.029822801901191364	0.02960543735378786	0.02938866486836265	0.02917300991585802	0.028955463893989876	0.028741933093797245	0.028529541194890373	0.028318394538833776	0.028108582464448	0.027897630865098087	0.027690871190376543	0.027485799922934786	0.027282374310698472	0.027080658922646793	0.026880357295712747	0.02667998743165468	0.026483984323971334	0.026289922493798044	0.026097895144528847	0.025907800741219213	0.02571969202580831	0.025533557139375104	0.025347244090868044	0.025165717797308175	0.02498749424385824	0.024809084896397816	0.02463403034642989	0.024461134836597318	0.02429047625091665	0.024119419456347924	0.023953337456466915	0.02378945791317789	0.023627761598503272	0.02346828716663357	0.02331100376063492	0.023155908134118008	0.023002980063801786	0.022852240620184632	0.022703653366126526	0.022554721388280907	0.0224104575409052	0.022268770870919045	0.022128762348671692	0.02199051599765371	0.021854638162358518	0.021720810560658648	0.021588974955703607	0.021459121860612728	0.021331249555464178
0.03830671291636326	0.038273407502478214	0.03823289981785786	0.03818757814216521	0.038132578030800605	0.038077824107360145	0.0380146657642585	0.03794483403013731	0.03786947190310004	0.03778877262250631	0.03770286408635482	0.03761084899548204	0.037512827888841006	0.0374100947760515	0.03730172262293467	0.03718910319456499	0.03706974292827573	0.03694648779512074	0.03681971328408599	0.036686434506327824	0.03654817495196004	0.036406924208888324	0.03625036079892645	0.03610901527116356	0.03595368448217249	0.03579560732184558	0.03563136057842956	0.03546614874654476	0.03529568177785183	0.035121517619258656	0.03494250891478476	0.034765237902045935	0.03458113220060126	0.034394114952540446	0.03420391597964162	0.03401344543755848	0.03381781470733903	0.03362244964199452	0.03342238436854155	0.03322252706518951	0.03301829177196199	0.03281467259725956	0.0326069508844012	0.032400242639719315	0.03218956571077679	0.03198038991462665	0.03177014521374658	0.03155454875125389	0.03134457294384122	0.031132067897053473	0.03091658425333679	0.03070344628424074	0.030490110796999075	0.030274087688791106	0.030060952473941086	0.0298479339894525	0.02963530601945605	0.02942062150326127	0.02920923368438211	0.028998390565585664	0.02878860253727696	0.02857693896325676	0.028369152972474866	0.0281624490254855	0.02795692677354869	0.02775268293310172	0.027547272950785167	0.02734593765641215	0.027146233070680172	0.026948069197532506	0.026751564050240297	0.026556787039327914	0.026361175103747803	0.02617014133208622	0.02598099365142041	0.02579380455208494	0.0256084275231277	0.025425064779949578	0.025243735391337518	0.025061844553854937	0.024884787366805192	0.0247109195419122	0.024536877587997812	0.0243660745948216	0.024197384555781246	0.024030812875085683	0.023863852689023815	0.023701737688268745	0.023541756523839615	0.023383891044809556	0.023228178073679162	0.02307459288284015	0.022923130144497386	0.022773777869470244	0.022626532323183002	0.022481371981420358	0.022335797910418204	0.02219501134370363	0.022056484287532607	0.021919384526794768	0.021784595250421725	0.02165179779236691	0.021521061938043165	0.021392113604621357	0.021265176759440313	0.021140096998737725
0.037641782152439365	0.037609330116500646	0.03757073605879849	0.037526398082696755	0.03747652771220658	0.037420449453388675	0.037359435967665756	0.03729154022082532	0.03721920146707521	0.03714119496042627	0.03705824264713759	0.036969337742472526	0.036874373913731266	0.036775366352971975	0.0366706387998229	0.03656176421880612	0.03644640273991407	0.03632724872048352	0.036204698869817316	0.03607571057651082	0.03594210137163963	0.03580551018859356	0.03566275196692244	0.035517268686693804	0.03536766403083597	0.035214037360432625	0.035055064855860206	0.03489513009210188	0.034730099261366755	0.03456149376228431	0.03438962226503734	0.03421521425148032	0.03403806112903213	0.033856866570079594	0.03367253172813181	0.03348778137079819	0.03329849533451059	0.03310888968287459	0.03291489121411822	0.03272104365944811	0.03252296776010808	0.032325399818219566	0.03212385351449954	0.03192324580370596	0.03171875467412895	0.0315156883503414	0.03131151509429436	0.03110216814636991	0.03089820990744466	0.030691782595777255	0.030482417833111203	0.030275333654026283	0.030067994817064396	0.029857999731664253	0.02965080012600217	0.029443683116691276	0.02923689679932534	0.02902809380196595	0.02882245987966692	0.028617455814703124	0.028413193067569086	0.02820719763168155	0.02800410416159233	0.027803720573798932	0.0276036367765854	0.02740475592041492	0.027204709813042207	0.027008675194331217	0.02681406330814696	0.026621024056110314	0.026429534766637647	0.026239717808804252	0.026049070124049886	0.025862888026127434	0.02567847780528066	0.025495954029627926	0.025315189206786326	0.025136250265261683	0.024959529942302928	0.02478210098711705	0.024609369130199756	0.024439757574889295	0.024269914653761708	0.02410323593386016	0.023938601520825276	0.023776034802442888	0.023613032749302123	0.02345476839970749	0.023298572208914927	0.02314444395384837	0.0229923727126709	0.022842378852667176	0.02269444256877319	0.022548558829788172	0.02240471327961674	0.022262904182405813	0.022120665861998654	0.021983102495550605	0.02184774279995743	0.021713752500955225	0.021582018913801498	0.021452221787804	0.021324430382302893	0.02119837724647975	0.021074296910694942	0.020951994016343355
0.03699746949641679	0.036965855220857394	0.03692886144208437	0.03688600077492243	0.036837815348237504	0.036783635423073814	0.03672469948103994	0.036659581801750676	0.03658916267422137	0.03651197476543105	0.03643358291328965	0.03634730437755297	0.03625611172415949	0.03615930331830264	0.03605887484754614	0.03595361627584456	0.03584205047101481	0.03572677639260534	0.03560830934780319	0.03548347304093616	0.03535429410254108	0.035220694141752336	0.035083876705327366	0.034943009219376826	0.03479824550895309	0.034649505946049215	0.034495583465822266	0.03434071231621667	0.03418084626391577	0.034017795279971876	0.03385103211433059	0.03368318422284831	0.03351034447379554	0.03333470776967975	0.03315601292583263	0.032976878363993926	0.03279332939116704	0.03260943677596966	0.032421145353623136	0.03223309045900847	0.03204088397317074	0.0318491636792502	0.03165357921511666	0.031458830520826424	0.03126027267332687	0.031063072022582166	0.03086479000129693	0.03066136938265547	0.030463256319899153	0.030260892223669525	0.030059180091017323	0.029857876265740928	0.02965631290392636	0.029452126781901265	0.029250641169600893	0.02904918087041821	0.028848039376414187	0.028644880773220385	0.028444799132641457	0.02824527964273792	0.02804647375111858	0.027845946739539797	0.02764904418622045	0.027453104901914983	0.027258255555556256	0.027064523770645676	0.02686970060344245	0.02667870337266773	0.026489084565123854	0.026300974263901475	0.026114376411751093	0.025929352227316835	0.025743512631405	0.025559845594467074	0.025382156468055164	0.02520355826131412	0.0250278747675669	0.02485334764025552	0.02468093780137626	0.024508014741450895	0.024339307799915354	0.02417269799458967	0.02400805103425077	0.023845349527695788	0.023684650568567656	0.023525959618860955	0.023366817701524576	0.023212292464022847	0.02305977003807618	0.022909255119899215	0.02276075182166035	0.022614248903666725	0.02246974304586942	0.0223272459231379	0.022186712920995052	0.022048158021573658	0.021909165024369688	0.021775035045716082	0.02164246136051021	0.02151148419135653	0.02138272413435019	0.02125584983162221	0.021130926774918027	0.021007694459116138	0.02088638328423085	0.020766804473563924
0.03637331349394297	0.03634281280087428	0.03630685419572599	0.03626541796674082	0.03621888460008188	0.03616641607979533	0.036109794760245666	0.03604654957872634	0.03597848343118025	0.03590383955685988	0.035828485409335364	0.03574493730731847	0.03565635964225496	0.03556354647130065	0.035465572914302496	0.035363708698942294	0.03525579479307428	0.03514379818459016	0.03502960297537754	0.034908803996687485	0.03478376588988678	0.034655759525509054	0.03452203023064293	0.03438574565590118	0.034245367855497394	0.03410131128757526	0.033951556174011646	0.033802171220257145	0.03364810765396272	0.0334892632719516	0.033327629095352376	0.03316493914802497	0.032997364276513924	0.032827050090273	0.032653826095827475	0.03247998042091371	0.03230192477835521	0.0321235053415037	0.031940882382272134	0.03175824376500717	0.03157176757260563	0.03138562289171063	0.031195642424862374	0.031006553035983667	0.030813667159389733	0.030622077005903383	0.030429430392284282	0.03023163907673854	0.030039222953269485	0.02984422578882028	0.029647495106100173	0.02945067258284717	0.029254660481921775	0.02905606723822129	0.028860072964137833	0.028664076118959294	0.02846836293938321	0.028270654596380215	0.028075906723001014	0.027881718823549412	0.02768815749584724	0.02749201137570337	0.02730115741605559	0.02711032406692874	0.02692052749028975	0.026731794651394414	0.02654187078163278	0.026355859897980574	0.026171064549997767	0.025987714443675057	0.02580582974955673	0.02562548436166017	0.025444246459157594	0.02526723396029086	0.025091874932666514	0.0249182583787855	0.02474629431759071	0.024576156333891045	0.02440786650361733	0.024239102450555425	0.024074451840685514	0.023911852551789944	0.02375114444796734	0.023592316542739914	0.023435444394318456	0.02328051004295072	0.023125114242321172	0.022974218073789042	0.022825267326996097	0.02267826840884984	0.02253320018605316	0.022390100867932142	0.022248930328123237	0.022109711244940856	0.02197240044122574	0.021836930786510892	0.021701240069190796	0.021570099809883402	0.021440209780444308	0.021312498554390272	0.0211866358072023	0.021062608074955014	0.0209404797297727	0.020819996379163798	0.020701372191003896	0.02058444450352827
0.03576807307622118	0.035738708047917865	0.035703772993804866	0.03566373953339658	0.03561874593366404	0.035568005104380615	0.035513238184604376	0.03545264198764869	0.0353862188297637	0.03531570153379497	0.03524108354238609	0.03516031251155509	0.03507449608484065	0.03498474429755662	0.03488993790192912	0.03479133541065553	0.034686873116888166	0.03457896594522858	0.0344679388998758	0.0343509264337206	0.03422986612041766	0.03410589126182944	0.033976368426458924	0.03384433611247719	0.033708329474148445	0.03356867124620635	0.03342426319986748	0.033278847023662995	0.03312949974043341	0.032975510744722596	0.03281879014918175	0.03266112044776633	0.03249829181170438	0.03233318242566424	0.032165226866986946	0.03199653452553117	0.031823722004713444	0.03165056309834538	0.03147328297199103	0.03129606013377038	0.03111488450016552	0.030934097354966713	0.03074956400793816	0.0305658679789711	0.03037844538288705	0.030192274480569728	0.030005108872904213	0.02981458046126135	0.029625710981367112	0.02943612791357314	0.02924481975352367	0.029053372047007833	0.028862694118198924	0.028669496094461677	0.02847878262013078	0.02828804281672535	0.02809756285886	0.027905120900182306	0.02771551566835115	0.02752644109395985	0.027337950127732227	0.027147799102644327	0.026961016004147728	0.026775126972915446	0.026590199459229056	0.026406297404832045	0.026221209272381925	0.026039903868850984	0.02585978669778916	0.025681044055714086	0.02550369717448531	0.02532784751897986	0.025151112784077664	0.02497846936130415	0.024807422507775814	0.024638064111094714	0.024470285212293746	0.02430427822838462	0.02414006580602609	0.023975355646737525	0.023814655159695605	0.023655941795020306	0.023499044401013067	0.023344020444163862	0.023190832966776976	0.023039545665728096	0.02288779354740526	0.022740418432304375	0.022594936498082696	0.022451349080190617	0.02230964493035946	0.02216983496378298	0.022031908212800565	0.021895862099111374	0.021761685877509093	0.021629314553527623	0.021496694384525367	0.021368527339369475	0.021241559614135784	0.021116719693964534	0.020993679224891943	0.02087242491076286	0.020752962184679542	0.02063523043898216	0.020519223335571827	0.020404897259893088
0.03518089689359232	0.03515257620013316	0.03511887880533536	0.03508014215072594	0.03503674901439755	0.034987525813447086	0.034934198208348095	0.03488278226468251	0.03481127454454866	0.03474272076432364	0.03467070435152143	0.03459281812779214	0.034510289462365215	0.0344226900090742	0.03433115152744552	0.0342357086824307	0.034134573890607964	0.034029074843532736	0.033922489340726975	0.03380916962351437	0.033691871985433816	0.033571764907895804	0.03344607558496204	0.033318295180718174	0.03318649257544744	0.033051097254194806	0.032911101071036446	0.032770101988082265	0.03262448367423516	0.032475938541795236	0.032323918014222124	0.03218860086175725	0.032013186381291234	0.0318527656016749	0.03168974566184567	0.031525994211444294	0.031358241015737	0.031190101153630936	0.031017945159752154	0.030845818101293967	0.03066982960301847	0.03049419549623549	0.03031490514129363	0.03013638247785859	0.02995421654047481	0.02977324471053318	0.029591245923271878	0.029406020118348485	0.029222349510823933	0.02903796045690003	0.028850822140219622	0.028665620510577104	0.028480072530414784	0.028292066982832126	0.02810644383641545	0.02792079029570611	0.027735354016279707	0.027547964494040143	0.027363330033558102	0.02717918970963609	0.026994649691254004	0.026810355363519674	0.026628368408719984	0.026447250003063534	0.026267037699284658	0.02608780389224068	0.025907388453482894	0.025730639164091976	0.025555038561528028	0.02538075500920677	0.025207811622279426	0.025036312402462218	0.024863921530031537	0.024695513056641555	0.024528643279816846	0.024363127213047793	0.02419968718484101	0.024037684555855643	0.023877418590018275	0.023716646721042737	0.02356083325666863	0.02340483637253749	0.023251665517357425	0.023100281552365366	0.022950693436695556	0.022802948110261144	0.02265472939070198	0.02251078639003921	0.022368670078616103	0.02222839882521186	0.022089956145893336	0.021953354430996472	0.0218185827647356	0.02168563828725986	0.021554512135815506	0.021425141127906836	0.021295509559627217	0.02117023787667508	0.021046115605135706	0.020924073150363993	0.020803782360284184	0.02068523067763746	0.020568423703481057	0.020453291087694073	0.020339810937090703	0.020228058540898274
0.0346115180141344	0.034583979239440066	0.03455131787348745	0.03451378593905521	0.03447165151492987	0.034424121558400377	0.03437258232988663	0.03431605550185872	0.03425382254951799	0.034187146530452885	0.03411741449191093	0.034042076087655845	0.03396206025827069	0.03387749146066188	0.033788548117427306	0.033696127654280775	0.033598115063256905	0.033495760427382414	0.03339261935623149	0.0332827712368359	0.033169147106671744	0.033052708415321895	0.032931021736525075	0.03279922323553117	0.03267917388225039	0.032547982429768134	0.032412115228148346	0.03227535078008578	0.03213408603884511	0.031989721729873494	0.0318424537711971	0.031694009595331994	0.03154087446708756	0.03138524174049162	0.031226877722498006	0.03106782922379104	0.03090495688824592	0.030741644569170598	0.030574400404166452	0.03040716394040438	0.03023616294595677	0.030065481129544977	0.029891220081314347	0.02971767360907927	0.02954056493132053	0.02936467214463427	0.029187598624868766	0.029007439847703893	0.028828776442566918	0.028649397364330677	0.028467289559952962	0.02828706480336753	0.028106468258344865	0.027923462082625222	0.027742738423749646	0.027561992642336216	0.02738139915322335	0.027198914096283312	0.027019075956145826	0.026839688037904996	0.026660822705759615	0.026480339166482535	0.026303000029893754	0.026126471010734786	0.0259508161851858	0.025776107187570396	0.02560019892695678	0.025427828085430947	0.02525662399580952	0.025086659051006762	0.024918012182405025	0.024750684048414632	0.024582504155221105	0.024418195925700152	0.024255415927322062	0.02409407978188215	0.023934341834808054	0.023776265722815163	0.023619784200700124	0.02346281814824638	0.023310733826852465	0.02315840138396977	0.023008813522078342	0.022861000314634904	0.022714907552427166	0.022570602725502376	0.022425817737114474	0.022285204218266484	0.022146364662138002	0.02200931689603034	0.02187405004994876	0.021740564685920036	0.021608862390001603	0.02147893703791714	0.021350778745865117	0.021224402915757164	0.021097916920446887	0.020974840215104974	0.020853804398361098	0.020734487382700548	0.02061687602182545	0.020501036552896968	0.020386728823946154	0.020274153246113362	0.02016317659166306	0.020053632401094954
0.034058464168533406	0.034031855776764354	0.034000298962259104	0.033963960163758786	0.03392313072633378	0.03387718296587866	0.033827214711304426	0.033772478746336536	0.033712192756006544	0.03364759988869204	0.033580056787195854	0.033507059565928976	0.033429110858810056	0.03334759495388154	0.03326140981683572	0.033171845634239944	0.03307683729772718	0.032977779508734324	0.03287765057960254	0.032771168425663647	0.03266100784978632	0.03254772906355036	0.03243002399906302	0.032302241629796044	0.03218582406223551	0.03205855326245469	0.0319267421803481	0.03179402609595637	0.03165689666670769	0.03151682988792265	0.03137386931055776	0.031229765176572014	0.03108105943311911	0.030929932770655404	0.03077612146335182	0.030621627628147813	0.0304634055290038	0.030304729118277595	0.030142210287983803	0.029979690252858703	0.02981344930633528	0.029647531754797212	0.029478101355124697	0.029309347559894776	0.029137118169134755	0.028965946652683053	0.028793773286695225	0.028618487393377547	0.028444636016954555	0.028270060207184953	0.028092825422628948	0.027917391119856146	0.027741572339359914	0.027563384719444063	0.027387408262611015	0.027211369716402888	0.027035484350373933	0.026857701486697378	0.02668239041711956	0.026507702953619247	0.02633340035123343	0.02615750722002758	0.025984648384886507	0.025812566270463785	0.025641288560431626	0.02547096926339912	0.025299434480921958	0.025131322472623722	0.02496435115011753	0.024798561721071553	0.024634031901253198	0.024470789147966306	0.02430668930451317	0.024145783452927862	0.02398749435382645	0.023830014309135405	0.02367399683787747	0.02351980027780547	0.023367043744350537	0.02321377614758551	0.023064243515114033	0.022916512992481784	0.022770436392930332	0.02262605375458144	0.022483375532133136	0.022342398977604115	0.02220094907762927	0.022063573140480942	0.021927924038647146	0.021794007169860338	0.021661825421557843	0.021531375966261077	0.021402659625815938	0.02127567199285619	0.021150355071020026	0.02102686876738501	0.020903208139646925	0.020782888751301864	0.020664553641662906	0.020547892375213744	0.020432896484673318	0.020319618900329454	0.020207836630352922	0.020097757515778403	0.01998920921109714	0.01988231582322036
0.033520956330173275	0.03349581978561352	0.033465180219415545	0.033430034213506	0.033390400846845136	0.0333458835385336	0.033297472564241225	0.03324439094729174	0.03318599513361887	0.03312341643506865	0.033056329302382295	0.03298721645951677	0.03291165275909339	0.03283263421215249	0.03274909694682929	0.03266226458404279	0.03257012376942638	0.03247409433040282	0.03237700209013493	0.03227384898609182	0.0321668826575216	0.03205734299296057	0.03194280439821789	0.03181878839030418	0.03170586728264894	0.03158233999947382	0.03145442908749562	0.031325597169640486	0.03119246777462918	0.03105646855170858	0.030917648720595985	0.03077758379776233	0.030633266726174606	0.03048645638242988	0.030337014997132525	0.030187071118938164	0.03003310074400206	0.029878913052088535	0.029720939627105664	0.029562926480530074	0.02940129865089561	0.029239952809767752	0.02907517427113259	0.02891102577153555	0.02874356863283938	0.028576939665595963	0.028409397194800703	0.028238806510753417	0.028069604387607226	0.027899658748736154	0.027727134330312275	0.027556299098915955	0.027385100183660405	0.027211545461946568	0.027040132458508215	0.026868654554614502	0.02669729645852262	0.02652406913383309	0.026353232539775694	0.026182992183247968	0.026013099166916315	0.02584162569681287	0.025673103534935803	0.025505319697735205	0.02533830243106659	0.025172204193272877	0.02500494354881066	0.024840920679386768	0.024678025928314817	0.02451629039189406	0.024355763816013648	0.02419645794962234	0.024036314487990512	0.02387982981858077	0.023724771082805688	0.023571044457418956	0.023418733413984972	0.023268025742593422	0.02311903189161673	0.0229693619092162	0.022823333661598517	0.02267904559724587	0.02253637385124777	0.022395337405472705	0.022255957720982798	0.02211822614906422	0.02198001884132751	0.021845794399317015	0.021713257623208988	0.021582374959016593	0.021453194710747248	0.02132569928553667	0.021199903380404794	0.021075761501947912	0.02095325973248102	0.02083254008117073	0.02071164227505608	0.020593999061150826	0.020478295664719908	0.020364220426472998	0.02025177004672029	0.020140983575070076	0.02003168866434081	0.01992401694251796	0.019817606355940365	0.019713298728881615
0.03300019045411104	0.032974937792291235	0.03294522718183691	0.03291117848134785	0.0328722646458694	0.03282964408224593	0.032782709744571654	0.03273118936412107	0.03267455962449939	0.0326139675449788	0.03255051188688619	0.03248190582379978	0.032408389081319475	0.03233200900978008	0.03225100318944856	0.032166932256979544	0.032077470713958285	0.03198432565734223	0.03189007777351487	0.03178998811629976	0.03168619195646251	0.03157988190072136	0.031467466450852466	0.03135552631401141	0.031238759913703524	0.031118839677849005	0.030995745866224132	0.030869555447936344	0.030740302476936168	0.030608166224297077	0.030473326878788315	0.03033720060968508	0.03019702705918075	0.030054265849626952	0.029908963917767824	0.029763380835438693	0.029613693897592643	0.029463800487521494	0.029310191675228	0.02915653422924156	0.028999319428856637	0.028842373479205045	0.028682068965506492	0.02852235455692952	0.028359314255200413	0.028197234129043156	0.028034157508710838	0.02786810301880248	0.027703362499950885	0.027537885928635274	0.027369882055134704	0.027203496885728436	0.027036751609474365	0.026867686745735867	0.026700668972054364	0.026533585883215992	0.026366598840758718	0.02619778824130924	0.02603136570983264	0.0258653039392104	0.025699679785593708	0.025532474739545473	0.0253681524124469	0.025204541756496897	0.025041646053538376	0.02487961612964141	0.02471644168124134	0.024556435091990472	0.02439750731582719	0.024239688535761864	0.024083014239151136	0.023927537223772357	0.02377122516043474	0.023618465008312634	0.023467055848973	0.023317013126667587	0.02316840463097147	0.023021290497829753	0.02287564001338143	0.022729456724124106	0.022586975004835055	0.022445889582026587	0.02230651968515609	0.022168736067828026	0.022032559945117564	0.02189798873403426	0.021762939815043042	0.021631769938631185	0.02150224552665836	0.021374344408364034	0.021248070826337652	0.021123464486633256	0.021000482657479634	0.020879139496556086	0.020759428670220337	0.020641649138658312	0.020522833785878738	0.020408096768805714	0.020294958087915666	0.020183408049651373	0.020073439360887985	0.019965103789651394	0.01985819761849051	0.019752825938085965	0.019649045549690835	0.019546888278396207
0.0324930463711749	0.032468660385113916	0.03243989402120652	0.03240683895574022	0.03236922937342177	0.03232780000493645	0.03228226963005673	0.0322325160659187	0.03217692173352172	0.03211863814586051	0.03205709315796269	0.03199054346968829	0.03191895397056003	0.031845131443748224	0.031766545067579526	0.031684969675615106	0.031598133091804856	0.03150779543972277	0.03141630923325905	0.03131919596547159	0.031218455066708777	0.03111521531137048	0.031007393236510767	0.030897988401386092	0.030784023732198497	0.03066754799912928	0.030547989711340765	0.030425411326367863	0.030299844998934306	0.030171460848140045	0.030040491845986273	0.029907951877725904	0.029771906713179704	0.029633140913955067	0.029491880626103497	0.02935031038696996	0.029204769721016693	0.029058982654709565	0.028909576924649655	0.028760097598569435	0.028607145860531837	0.028454453621510906	0.028298432709239426	0.028143002599108676	0.02798428764352834	0.027826584945870102	0.02766626640392628	0.027506046636043155	0.02734421881282291	0.027184447523508074	0.027020796176259517	0.026858711885979325	0.026696250159519565	0.026531501183577933	0.02636875445110563	0.026205912291809255	0.026043149213464165	0.02587857206255368	0.02571633968490199	0.025554425807350113	0.025392922089468625	0.02522987233630387	0.025069605877609022	0.0249100032951208	0.02475109627436169	0.024593108336767946	0.02443380792593404	0.024277666094051534	0.024122571717702133	0.02396855627827649	0.023815635102286573	0.023663818785172604	0.023511269531043034	0.02336212861411315	0.02321429488784999	0.023067783465326723	0.02292269927977338	0.022778991943735852	0.022636578822966495	0.02249493257251738	0.022354756652304058	0.022216921201899203	0.02208076584752999	0.021946144202148465	0.021813088911709605	0.021681581562002412	0.021549599679813188	0.02142140741198	0.021294813815712948	0.021169799465002543	0.021046381887403324	0.020924560126622752	0.020804333004011525	0.02068563989330829	0.020568658220475503	0.020453493805334264	0.020337312433517267	0.02022511610655994	0.02011447738844565	0.02000538709175404	0.01989790919131495	0.01979188212091242	0.01968731925227334	0.019584001965612826	0.019482739596248168	0.01938280917627973
0.0320000351571881	0.03197638838987694	0.03194851978293779	0.03191642282330352	0.03187995161927292	0.03183973698649725	0.031795586551289313	0.031747427306753936	0.031693845861661143	0.03163680712386921	0.03157712468275403	0.031512543561442015	0.03144306940798604	0.03137144526642387	0.03129519490385909	0.031216032940916273	0.031131808163076168	0.031044007117542034	0.030955186351615305	0.030860899494428513	0.030763064590938454	0.030662834368082616	0.0305581363396731	0.030451756778811564	0.03034117806279697	0.03022799849260883	0.030111830178101266	0.029992741712392884	0.029870695501977452	0.029745912172283433	0.02961860954182289	0.02948995061981125	0.02935757097730914	0.029222551963045566	0.029085172530442623	0.028947502812714822	0.02880591664681919	0.02866408955261833	0.028518725974312677	0.02837327163011619	0.02822442273975118	0.028075806246631425	0.027923932329210265	0.027772587130048175	0.027618084169255576	0.027464438611621612	0.027308354185204893	0.02715233842845878	0.02699605786967372	0.026839071708975766	0.026679607343455317	0.026521674846196604	0.02636334623731027	0.026202773780490032	0.02604415621376206	0.02588539855491301	0.025726715615023734	0.02556626229981679	0.025408061683990735	0.02525014468942289	0.025092639881971895	0.024933581925826155	0.024777238793478755	0.02462153021533678	0.024466480368288832	0.02431223447116418	0.024156859863966543	0.024004474903435682	0.023853093916905186	0.02370276171345407	0.023553470299520502	0.023405248155000835	0.023256295738800885	0.023110673380489128	0.022966308445120442	0.022823237590041956	0.022681523390810764	0.02254116156767541	0.022402193288636435	0.022263539994656318	0.02212671560149131	0.021992044552512784	0.021859004424689053	0.021727454845005528	0.021597432890712902	0.021468916304686673	0.021339913219030608	0.021214615595628733	0.021090873971834585	0.02096866800015502	0.02084801840389826	0.020728920944516224	0.020611376489206083	0.020495326217664124	0.0203809432132086	0.020268350949473508	0.020154710872840816	0.02004499117100002	0.01993678971522283	0.019830097813319205	0.019724978270180556	0.019621273979618322	0.019518997205149182	0.019418181259573508	0.01931887984285823	0.01922112495235236
0.03152049171191529	0.03149754567519726	0.03147051611245457	0.031439366796911214	0.03140404288142896	0.03136497100150624	0.031322159398654494	0.03127510107782829	0.031223364924343022	0.031168051500791584	0.031110081284315624	0.031047393001500136	0.03097991734324502	0.03091042024493969	0.03083638338221064	0.030759499236338923	0.03067774033010933	0.03059248053436518	0.030506224595998555	0.030414656375784128	0.03031959346890064	0.030222246593969628	0.030120536670190375	0.030016674195387172	0.029909784666726592	0.029799720476200223	0.029686819830118543	0.02957107124338374	0.02945256317832573	0.02933111019551758	0.029207316340759265	0.02908221946207903	0.028953461152749247	0.028822129341607588	0.028688472461414344	0.028554535543913444	0.028416771013566752	0.028278767200295634	0.028137290051673633	0.02799570704377076	0.027850814719181768	0.027706130170152374	0.02755826308290262	0.02741087014288942	0.02726039700507874	0.027110834564957446	0.0269586007228053	0.026806706858953616	0.026654433372075164	0.026501458607008956	0.026346052515220608	0.026192123362627558	0.026037789726922014	0.025881257039578113	0.02572661083650295	0.025571817162360806	0.025417075904397957	0.02526059095557001	0.025106297075559947	0.024952268086926327	0.024798598463033294	0.02464342503821792	0.02449088008371437	0.024338939444506984	0.024187628907727302	0.024037175611057754	0.02388543382965108	0.023736686471187554	0.023588905441739968	0.023442136835900556	0.023296371828914614	0.023151639988732365	0.023006180155170558	0.022863964459696948	0.022722965476947268	0.022583220565775025	0.022444807906591046	0.022307672827014333	0.02217190320798809	0.02203561460349165	0.021902742918981664	0.02177128179149219	0.021641268749674585	0.02151257342486273	0.02138550076308964	0.021259887279648497	0.02113377946922574	0.021011307406685296	0.020890341133904783	0.02077086964729136	0.020652914442843985	0.020536469653069073	0.020421538359144658	0.020308117413939498	0.020196518692261425	0.02008611261822266	0.019974963353263563	0.01986765801744178	0.019761833096401882	0.01965748466623397	0.019554653675356578	0.019453222952020295	0.019352919140166732	0.019254556913042432	0.019157414725585836	0.01906178312553267
0.031053871655965667	0.031031750139168073	0.031005363164985297	0.03097512974618789	0.03094085079350243	0.03090289336169058	0.030861391916594937	0.030815697207335357	0.030765420755895778	0.03071173634403258	0.03065547154319373	0.030594243095018035	0.030529052066340785	0.030461995371286875	0.030389653420958944	0.030314845329123045	0.030235556544037066	0.030152689925422617	0.030068943130679503	0.029979962477494463	0.029887611065442667	0.029793007148168037	0.029694181382841443	0.029593208563759524	0.029489307188517177	0.029382328509676432	0.029272548918408577	0.029160002185427785	0.029044854502034517	0.02892664128881879	0.028806241418699086	0.02868454410771791	0.02855928185874374	0.028431492556347727	0.028301476035064055	0.028171098293021536	0.02803700990296918	0.027902674308523355	0.0277648550309856	0.02762709800623302	0.027486031202942504	0.02734510869403833	0.027201094681622132	0.02705752502556998	0.026910958970631435	0.02676521831531077	0.02661698890587444	0.026468864513192022	0.026320472422244657	0.026172321805715028	0.026019888023441393	0.025869822130797412	0.025719348550327974	0.025566715957502636	0.025415868065080147	0.025264947728019523	0.025114019876164607	0.024961369619835104	0.024810851764530007	0.02466057628049499	0.024510644835647907	0.024359216280340896	0.024210348605713927	0.024062057928304046	0.023914368707570417	0.023767497016329155	0.023619331963903943	0.023474151436383147	0.02332988135302822	0.023186534522764708	0.02304419809728114	0.0229028559836361	0.022760780656245923	0.022621870820007262	0.022484139531560785	0.02234755609098016	0.02221240056051417	0.022078429273596004	0.02194576095158811	0.021812577556120597	0.0216826249477878	0.02155426894834406	0.021427189391381465	0.021301406752518216	0.02117719671746074	0.021054425400746632	0.020931135456985356	0.020811396772942407	0.020693133543372697	0.020576324501369057	0.02046099331002729	0.020347132510175545	0.020234746267704495	0.02012383132224995	0.020014702562634244	0.01990641604206515	0.019798006508376036	0.019693055295676092	0.01958954850006186	0.01948748047121255	0.019386901720154226	0.019287674014876837	0.019189748657424097	0.019093328613726236	0.018998295550848036	0.01890463399648001
0.030599659034764866	0.030578037727045575	0.030552576314442643	0.03052320606392481	0.030489922896143575	0.03045307291226306	0.030412763247700605	0.030367989893551574	0.030319549537679378	0.03026789461640944	0.030212750432642845	0.030152155716499738	0.030090010217885224	0.030024362762148735	0.029954573423600604	0.029881262298884666	0.029804809706910653	0.02972500635188459	0.02964279451276467	0.029556413741136576	0.02946664982219335	0.02937468330501293	0.029278615386117854	0.029180458292887772	0.029079416071026303	0.028975378843001685	0.028868616035667573	0.028759145548624947	0.028647143274772746	0.028532144725067935	0.028415006406125407	0.0282965692863155	0.028174691420690023	0.028050309463063833	0.027923745693865486	0.027796833759417945	0.027666290123748136	0.027535489216574574	0.027401283860755337	0.02726711151752512	0.027129702813866667	0.02699244925466205	0.02685214387558627	0.02671229090403265	0.026569429753340642	0.02642744500559856	0.02628295824430316	0.026138586002562726	0.025993935310541852	0.025848561936481666	0.025700864055450984	0.02555453362623623	0.025407791764082036	0.025258921552564175	0.025111794617148228	0.02496333108294059	0.024817336942580825	0.024668300209248848	0.024521533935430013	0.024374902625594736	0.024228566212607598	0.02408077781002983	0.02393547215838305	0.02379071712235006	0.02364653596722859	0.023503143679233993	0.023358473920916962	0.02321670988976962	0.02307582447626122	0.022935829747653992	0.022796811512927617	0.02265875358302506	0.022519968202994876	0.022384267805770627	0.022249709203700733	0.02211636892197675	0.021984210312220993	0.02185329355372587	0.021723647967719417	0.02159348699426006	0.02146657997048158	0.021341022797482474	0.021216812122208394	0.021093858448014216	0.020972436787709166	0.02085241445171541	0.0207318732870958	0.02061480352729634	0.02049917146170784	0.020384955458993593	0.020272179456724448	0.02016083610103941	0.02005087153073938	0.01994245863519622	0.019835735767245212	0.01972982237848031	0.01962377660985083	0.01952112133318317	0.01941987654576128	0.019320034287227394	0.019221644387408015	0.01912457438640942	0.019028775341540977	0.0189344472210606	0.018841471632241376	0.01874983617458326
0.030157393484622996	0.030136412681504153	0.030111654295395755	0.030083172403515844	0.03005085456158968	0.03001501624817234	0.029975851606413164	0.029932702095323116	0.029885385713697296	0.029835108095009225	0.02978152070173252	0.029722621652460278	0.02966226602786268	0.029598455467714876	0.029530587639239887	0.029459950542133212	0.02938503306802051	0.029307505549310095	0.029227554963823257	0.029143583032052337	0.02905628831465601	0.0289668657039394	0.028873460975645346	0.02877798392811345	0.028673430435523742	0.028578517679683654	0.028474644551446777	0.028368136661284817	0.028259158448361542	0.028147245042404373	0.028033240822031468	0.027917965200404807	0.027799242376643718	0.02767823208301349	0.027555151893762484	0.027431421452573053	0.027304294730418576	0.027176900884555367	0.027046262109817094	0.026915479426615582	0.02678161143564167	0.02664799141193798	0.026511152002424366	0.026374848878604824	0.026235609317901903	0.02609726346870831	0.025956371883529887	0.025815598746264587	0.02567454865375672	0.025532803381499675	0.025388757090543855	0.02524603816990341	0.025102903805099046	0.02495767978697625	0.0248141437794586	0.02467050563792853	0.024526837457260448	0.024381402161519572	0.02423816171173439	0.024095047059805	0.023952208312377456	0.023807941779463684	0.023666084037879995	0.023524728482184485	0.023383974205120808	0.023243995913382415	0.023102674385935437	0.022964221329140125	0.02282662076806451	0.022689877328838676	0.02255408024281052	0.022419211629497907	0.02228361829630189	0.022150992637676007	0.022019556770492867	0.021889262258901608	0.02176011420845514	0.021632172191909226	0.021505466512238215	0.021378245033074384	0.021254196245177197	0.021131463578355547	0.021010040575611448	0.020889968694597	0.020771128489299774	0.020653783688237816	0.020535931107856335	0.02042146091265956	0.02030837790174004	0.020196687540521636	0.020086400613014883	0.0199775101700823	0.01987001798373355	0.019763931428539477	0.019659553588223817	0.019555947877358298	0.01945221799281873	0.019351799924095678	0.019252762627198085	0.01915508861222763	0.019058836081249933	0.018963823206780358	0.018870148309876728	0.018777862275901596	0.018686896205986986	0.0185972828882589
0.029726941161847258	0.029706179121060123	0.029682325434756334	0.02965423755458361	0.029623018698642197	0.029588252821787828	0.029550113911663446	0.029508275927542658	0.029462273180141496	0.029413504718633996	0.029361318879236827	0.029305495277217153	0.029245383077579783	0.029183417677731013	0.029117388566345673	0.029048717122017873	0.028975867383571788	0.02890048511401051	0.028823248599096178	0.028741099707244845	0.02865617584341431	0.028569175707183793	0.028478325874791263	0.02838543656396803	0.028283543244753503	0.028191359766497778	0.028090274152099	0.02798662677269536	0.027880338855657934	0.027771606907014273	0.027660624957269064	0.027548392070865207	0.02743286101461167	0.027314795590021222	0.02719507571225857	0.027074561492128828	0.02695072449646005	0.026826602878746657	0.026699326967219782	0.02657189686550713	0.02644143193040792	0.026311086411637766	0.02617783506871836	0.026044940773809123	0.025909221915779847	0.025774335555445296	0.025636953826006954	0.025499674544598262	0.025362112376701364	0.02522385867521349	0.025083349038597977	0.024944119259112187	0.024804475110922184	0.024662789171157776	0.024521396513839035	0.024382546761151445	0.024242328145263857	0.02410047322224325	0.023960558101378038	0.023820848438441334	0.02368139833964555	0.023540538611934527	0.023402025776353034	0.023263985863747123	0.023126534772613845	0.022989823162581094	0.02285179524836543	0.022716578671148797	0.022582135470187698	0.022448548409569603	0.02231587266138078	0.022184103468720694	0.022051610643355854	0.02192201203891528	0.021793608314695446	0.021666240337773066	0.021540016623567165	0.02141496078046722	0.021292020511017046	0.021166746723575037	0.021045477881429575	0.0209254905472194	0.020806577988984245	0.020689389987352896	0.020573192113202514	0.020458452618699018	0.020343204390733425	0.020231265623135868	0.02012067845868562	0.020011448530749567	0.019903586614413972	0.019797086726963835	0.01969194990824316	0.019588494173178983	0.019485786842383643	0.019384745983042094	0.019283262379321292	0.019185035021678228	0.019088145663909997	0.018992653372196036	0.018898424452747458	0.018805468836773934	0.018713819220844207	0.0186235268337545	0.01853452424380119	0.0184468431188019
0.02930686675008338	0.029286993946089683	0.029263656631325703	0.029236503878775626	0.029206205026747666	0.029172381822236203	0.029135293228100958	0.029094624666961905	0.02904990090594857	0.029002484622315437	0.02895177622983305	0.028897469029112804	0.028839008059125225	0.028778744264598078	0.028714538096701128	0.02864775643241927	0.02857690719244963	0.02850362348560802	0.028427943394184328	0.028348504662673628	0.028265904966737233	0.02818125841193808	0.028092850690336315	0.028002453825703714	0.02790939205348143	0.027813551574322113	0.02771515967771064	0.027614221037711082	0.027510774252693146	0.02740502903244875	0.02729683398962999	0.027187531852961175	0.02707483128965189	0.026960007118155594	0.02684337048652613	0.02672595549668701	0.02660529215037746	0.0264843414487169	0.02636030373826341	0.02623610314407283	0.02610908036240307	0.025981870597939376	0.025851947394944928	0.025722369734192257	0.025590027537964424	0.02545847396556944	0.025324442133226748	0.025190599217253893	0.02505641448707961	0.024921508519290533	0.024784428484567578	0.024648575694432667	0.024512296966136604	0.024374032276874583	0.024237323881824924	0.024100505793862755	0.023963630617847675	0.02382514621172048	0.023688546026403256	0.023552132871687188	0.02341596880903666	0.023278413215952566	0.023143142548656105	0.023008321365827786	0.02287406881724921	0.022740519220570885	0.02260568782442188	0.022473590240136863	0.02234223865436907	0.022211715251018123	0.02208206811054199	0.02195330462236579	0.021823829704298015	0.021697172002966263	0.021571675419273705	0.021447183466720917	0.021323804223313775	0.021201559372066393	0.021081384086084978	0.020958901116778512	0.02084035210511512	0.020723019484273564	0.020606959396118105	0.02049217040899616	0.020378544555589084	0.020266338233306987	0.02015362987643208	0.020044156395564623	0.019936000443379155	0.01982916579656523	0.019723666797715155	0.019619442625747083	0.019516662224703826	0.019415467739217224	0.019314987749742094	0.019216144856092347	0.019116861033066892	0.01902076517030816	0.018925975917018122	0.018832550827160774	0.01874035975749887	0.018649358544639543	0.018559740948154945	0.01847139570477266	0.01838431082597803	0.018298613344136228
0.028897704803947703	0.028878415644169535	0.028855694738397428	0.028829294286933288	0.028799842283514683	0.028766960649742344	0.02873089297792317	0.02869136739214417	0.02864786284139047	0.028601655693458666	0.02855239893643195	0.028499604176619665	0.028442768005830878	0.02838412098041211	0.02832166433708386	0.02825669460032377	0.02818775737993812	0.02811641435026646	0.028042787269350423	0.027965524982039063	0.027885127788345277	0.0278027486254151	0.027716711946245556	0.02762869374984127	0.027538100269032563	0.027444785557064564	0.027348981307342913	0.027250655441047853	0.02714994198090546	0.027046951745682127	0.026941447280835733	0.02683508859436786	0.0267253644893278	0.026613402913201672	0.026499747468489727	0.026385325688179414	0.02626772403724598	0.026149831399730046	0.026028922796896066	0.025907831893956085	0.025783836233088338	0.025659945668566584	0.025533245965821776	0.025406874435950657	0.02527779067738776	0.025149467052778922	0.025018764542348998	0.02488809720480919	0.02475722389259901	0.024625568361852236	0.024491783429663995	0.024359208601185102	0.024226184833067654	0.024091234798766833	0.023957779036520986	0.023824208334125633	0.023690610971536227	0.023555350813909245	0.023421963617515806	0.02328874845709879	0.023155765503884665	0.023021412332591522	0.02288928604038462	0.022757588761184975	0.022626429490414417	0.02249596246545755	0.022364226183544684	0.02223515548364736	0.022106805730886487	0.021979257042940164	0.0218525570337169	0.021726713024536496	0.021600121928966126	0.021476363625211617	0.0213535999086169	0.021231989628229635	0.021111382358384407	0.02099187100273615	0.020873501500577003	0.02075461732666914	0.020638699695241135	0.020523970709715657	0.02041047848593426	0.020298033430893772	0.020187226372350018	0.020077370190358428	0.019967129379162497	0.019860057405702063	0.0197542741344167	0.01964977589869269	0.019546581196997183	0.019444627024815402	0.019344086849865078	0.01924479115019886	0.01914679528222331	0.01905009703807693	0.018952956554383817	0.018858940749940017	0.018766201135503258	0.01867479366625816	0.018584593062624836	0.01849555363576516	0.01840786688026999	0.01832142352624793	0.01823621281682326	0.01815226399223533
0.028498827531159298	0.028480046463715648	0.028457926490023877	0.028432313945826116	0.028403878078498677	0.028371634189402868	0.028336554214012964	0.02829810386401847	0.028255775304239863	0.02821082956714121	0.02816290438178793	0.02811155355400377	0.028056740141139905	0.02799918584029981	0.0279384116060968	0.02787517906921501	0.02780808678562155	0.027738643231541422	0.027667080685448087	0.027591717347012462	0.02751350363406877	0.027433305760223795	0.027349506145034792	0.027263823823686837	0.02717561106367271	0.027084730178416998	0.02699141933352865	0.026896330419052206	0.026797531418539407	0.026697201926290222	0.026594405827865177	0.026490768762698867	0.026383838668602985	0.02627471541724068	0.026163921768546265	0.02605240464478131	0.025937759197128478	0.025822811203034323	0.02570492361304913	0.02558684361494978	0.025465915997640014	0.025345073007999278	0.025221499133901235	0.02509822174045054	0.024972290488212583	0.024847088725228613	0.024720716614925125	0.02459207721363222	0.02446427282567165	0.02433583759189255	0.02420525156731515	0.02407582970663978	0.023945968727391468	0.02381421496509351	0.023683911483287703	0.0235534854561487	0.023423024378965374	0.023290927960367774	0.023160663740826145	0.023030529344043402	0.022900639929271917	0.022769393032826473	0.022640315155211047	0.022511646370825724	0.022383496235687375	0.022256013377054563	0.02212731001825369	0.02200114995244069	0.021875714964700633	0.021751052390465528	0.021627217979232238	0.021504210842736828	0.02138046304568977	0.021259481903589398	0.021139467826334496	0.02102058129819317	0.020902655746089824	0.020785805207401586	0.0206700612333042	0.02055379735068824	0.020440449045991023	0.020328256402317158	0.02021726577424409	0.02010748157551719	0.019998736513895415	0.01989147146113244	0.019783637951521917	0.019678906173766126	0.019575428783474305	0.01947321193233879	0.019372261931367814	0.019272579598736475	0.01917446902162224	0.0190770225417948	0.018981148344298024	0.0188865435739099	0.018791496666076483	0.018699509799581435	0.0186087707185099	0.018519333678528205	0.018431075886050603	0.018343952808697047	0.018258152906940533	0.01817356741648154	0.018090186695176275	0.01800804011534822
0.028109794544910142	0.028091524881932034	0.028070022555410128	0.028045039519952335	0.028017404819233527	0.02798607712146502	0.02795189916237017	0.027914481663087784	0.027873289562453267	0.027829554624956905	0.027782916178775933	0.02773294674490582	0.02767959426807673	0.027623596592340562	0.027564353409816916	0.027502858024641894	0.02743754155584565	0.027369978877960048	0.02730025256623771	0.027226885566337185	0.027150730804088124	0.027072641957539292	0.026991003828904667	0.026907552065036998	0.02682157054739155	0.02673315873869441	0.026643227203583128	0.026549540211166837	0.026453263559348437	0.026355493148281544	0.0262554005906275	0.026154305521761803	0.026050062435577098	0.025943696002600835	0.02583567254960885	0.025726938134797754	0.025615154314904968	0.025503050176215167	0.025388072100513425	0.02527291607347106	0.02515493713805715	0.025037048818442476	0.024916484651916464	0.024796222965498126	0.024673310343414988	0.024551143530668368	0.024427809384259928	0.024302240422335156	0.024177512920261768	0.024052073561253298	0.02392463202947888	0.023798257907123005	0.023671469623352183	0.023542801952462607	0.023415551347864817	0.023288172609646773	0.023160750541975313	0.023031720962943134	0.022904470563648836	0.022777345944261843	0.022650447199957846	0.02252221258696615	0.02239609168616274	0.02227036397590239	0.022145132444114937	0.02202056128016597	0.02189476115639869	0.021771455112012072	0.02164885065254365	0.021526994268961937	0.021405941398614535	0.021285691133020045	0.02116470684504826	0.021046463605023668	0.020929179563269503	0.020812839861828795	0.020697526693545954	0.020583265826308754	0.020470079147257406	0.02035637494907192	0.020245517682532545	0.020135792577047937	0.02002723775235495	0.01991985992579074	0.019813670431122234	0.01970868298832512	0.01960308050495875	0.019500631099475977	0.019399404147477248	0.019299407414259773	0.01920059257423862	0.019103124882813446	0.019007147514987704	0.018911798199979568	0.018817995133777254	0.01872543156162261	0.01863242910295081	0.018542421022692383	0.018453634822706965	0.01836612268854234	0.018279763244523933	0.018194511027747495	0.018110553593074463	0.018027783422185438	0.017946191870501896	0.017865898503724817
0.027730247610988783	0.02771240971166587	0.02769154007716741	0.027667241076393997	0.027640296604198526	0.027609776675323265	0.02757656761461731	0.02754015522045955	0.02750005507761588	0.027457471775178408	0.027412087293808333	0.027363423390742346	0.0273114904306996	0.027256917595763635	0.027199328812136835	0.027139424515225434	0.02707580335619232	0.027009962544238337	0.02694212666082678	0.026870691048086884	0.026796465870551667	0.02672040078492586	0.026640876654401166	0.02655956619738531	0.02647584092896598	0.026389547529436643	0.026300976883926828	0.026210077150543076	0.026116851347801243	0.026021362175315716	0.02592399351094632	0.025825425419707098	0.025723785919262537	0.025620060687594072	0.02551472778490699	0.025408679896720042	0.025299650761728833	0.025190295589663934	0.025078133014402964	0.024965788281075235	0.02485068483218533	0.02473565413235055	0.024617991035228232	0.024500585689542394	0.024380658921928255	0.024261298727344775	0.024141014618568456	0.024018438539802078	0.023896652721199715	0.023774195369719465	0.02364971787547563	0.023526321168424517	0.02340249693336132	0.023276830516646405	0.02315253015821012	0.023028111602799165	0.022903539386385608	0.02277757933717388	0.02265325760669388	0.022529044902832245	0.022405048045479128	0.022279738312395884	0.02215648987544587	0.022033610109881873	0.021911212952702385	0.02178942269662083	0.02166648703214428	0.021545954495652185	0.021426098712394193	0.02130697066184318	0.02118862183429434	0.021071050413204215	0.02095275333844716	0.020837142880878182	0.020722447863243284	0.020608688896088072	0.020495915396259178	0.020385025082632454	0.02027346948985416	0.020162263370936788	0.020053828338632212	0.019946506530926923	0.01984032639131187	0.019735287251924093	0.019631410966725216	0.01952853940674148	0.019425392960099725	0.01932516493527253	0.019226134841997537	0.019128300201844643	0.01903162388361202	0.0189362614136445	0.018842359987498062	0.018749062462905933	0.018657279711513135	0.018566708875503605	0.018475699350694066	0.018387329859068262	0.018300806022128403	0.018215114202916778	0.018130608143553915	0.01804718455975815	0.017965027238792904	0.01788403119612722	0.01780418801245532	0.017725514169364798
0.027359855179741113	0.027342576470616504	0.027322157662590215	0.027298516195588825	0.027272304721261503	0.027242624851176754	0.027210242646164343	0.027174792288932402	0.027135736775676284	0.027094287543712757	0.027050076267046363	0.027002626460008866	0.026950800198671916	0.02689905231658511	0.026842908893335113	0.026784529569537655	0.02672255189881479	0.02665848173664695	0.026592327792364628	0.026522756831459465	0.026450442518674986	0.0263763533396324	0.02629882425550072	0.026219597499665966	0.02613799346982552	0.026053966623140176	0.0259675432590976	0.025878934362011725	0.02578804687198856	0.025695134755611276	0.025599959609666326	0.02550388537557517	0.025404768133395393	0.02530372742209611	0.02520085617391085	0.025097399350119207	0.024991029390965976	0.024884345233129566	0.024774898257244004	0.02466525784243087	0.02455294165020238	0.024440662006417264	0.024325814204727937	0.024211207270437782	0.02409413172447429	0.023977687692738812	0.023860157386525173	0.023740465519065525	0.023621541299485852	0.023501965806776725	0.023380376664618258	0.023259850680490624	0.023138900335685837	0.02301614174642425	0.022894714323860685	0.022773151536974005	0.02265143874062068	0.02252835870690106	0.022406874380361444	0.02228548977540564	0.022164308858929734	0.022041837281204853	0.021921342891897455	0.02180125559380328	0.02168161782149208	0.021562559872224447	0.021442375040818598	0.02132453552172018	0.021207352182694185	0.021090876496072337	0.020975155266851522	0.020860195030781976	0.020744504693955505	0.020631446888375607	0.020519279120970804	0.020408022457443296	0.020297725250640563	0.020189269474473068	0.02008015209405338	0.01997137095613644	0.01986529813297216	0.019760318715603166	0.019656448878968693	0.01955369180991644	0.019452069757935564	0.01935159208369624	0.01925045703780721	0.01915244858825817	0.019055554148927588	0.01895983281675	0.018865293731215187	0.01877193135406898	0.018679753894632813	0.018588760593275914	0.018498950386293782	0.018410325769942268	0.01832125844617615	0.018235076967017854	0.01815011831906793	0.0180662630752972	0.01798351170827337	0.01790193057430273	0.017821532936502713	0.017742270784229984	0.017664223705997212	0.01758724147203684
0.026998300764674018	0.026981466263668687	0.02696160666992656	0.026938789001240738	0.02691305828359347	0.02688415268158382	0.026852614121540445	0.026818088856708944	0.026780049442403763	0.0267396791172702	0.026696622044995896	0.026650386710933276	0.026601184606727037	0.026549475652096848	0.026494797969550732	0.026437917553361234	0.026377531921997557	0.02631510590024097	0.026250652028701128	0.026182849340129728	0.0261123618038862	0.026040127274023817	0.025964588865312156	0.02588735714169357	0.02580780796286498	0.025725894899406656	0.025641594353313955	0.02555540884330321	0.025466592022367	0.025375995584221406	0.025283154611566987	0.02518950272234049	0.02509275615829436	0.024994181584407714	0.024893809980918054	0.02479286414340725	0.024689070484580692	0.024584958064746313	0.02447813873326381	0.024371123865867112	0.02426148896407593	0.02415188197844901	0.02403975740290199	0.023927859849575614	0.023813542772143072	0.02369983439570167	0.023585056219265963	0.023468160642983207	0.023352852769391995	0.02323520580524932	0.02311643085696476	0.022998677311347606	0.022880531275530448	0.022760579967922655	0.022641932562441004	0.02252314584843688	0.02240429112701934	0.022283923610605716	0.022165188706607764	0.022046548595240148	0.021928100506735677	0.021808383923005905	0.02169059337837791	0.02157319387696864	0.021456263925716517	0.02133985724550894	0.0212223165676481	0.021107094091197123	0.020992508131102223	0.02087860899332591	0.020765442763551113	0.02065297518541426	0.020539913404424744	0.020429292642362516	0.020319583807335735	0.02021076236364381	0.020102877494611707	0.019995962045516378	0.01989003612380958	0.019783621376083624	0.019679857014850147	0.019577156761504594	0.019475537717238256	0.019375004617033276	0.019275579853997492	0.019177272628812168	0.019078362629089844	0.018982415769329852	0.018887604548977394	0.018793942930065234	0.01870143851136621	0.018610383413824896	0.018519882862493255	0.018430841321668424	0.01834295615006516	0.018256230421625965	0.018168765614338736	0.018084724626645895	0.018001586449694584	0.017919526327725296	0.017838546510978253	0.017758796362284713	0.017680029171987348	0.017602546604443624	0.01752608148897799	0.017450746534634656
0.026645254340934735	0.026628859688382134	0.026609592644624605	0.026587311331453863	0.026562234538839814	0.026534073008328513	0.02650335602583276	0.0264697170670711	0.026432694225231222	0.026393302453416284	0.02635137086352148	0.026306329731078763	0.026258387197106374	0.026208013118722485	0.026154714827143374	0.026099292232319785	0.026040588634751217	0.025979601010925668	0.0259167814462575	0.025850697580741697	0.025781971228354437	0.02571149661460011	0.025637904321280304	0.02556259047616965	0.025485029445707547	0.02540514843025222	0.02532294694975298	0.025238838367643047	0.025152243140460374	0.025063888755459618	0.02497330105553802	0.024881915701012055	0.02478764496481148	0.024691332240350528	0.024593388421460704	0.024494878882263628	0.02439356416462134	0.024291867570467963	0.024187669027885366	0.024083186475843267	0.023976144881419185	0.023869122354852394	0.02375963078361669	0.023650357946222448	0.02353871969639721	0.023427655157236004	0.023315542222985923	0.023201352451616773	0.02308788877623406	0.0229737669743399	0.02285772198098396	0.022742666270219702	0.02262720831178088	0.022510011320223462	0.02239404872977384	0.02227795402453916	0.022161787241708784	0.022044133707609142	0.021928062050806912	0.0218120925708703	0.02169629799145422	0.021579255388376645	0.021464091240347014	0.021349306430481132	0.0212349789061177	0.021121145037274195	0.021005857099743914	0.020893523778252494	0.02078146411388829	0.020670069845874477	0.020559388861266258	0.02044938617996813	0.02033879467566282	0.020230499271545337	0.02012327675744837	0.020016825084477836	0.01991128662173712	0.01980669290371388	0.019703059133063715	0.01959895037209736	0.01949742910661581	0.01939694972094694	0.01929752389236271	0.019199158539426806	0.01910187521123715	0.019005683291558783	0.018908999391779906	0.01881496460367609	0.0187222351717008	0.018630528370553342	0.01854005444721509	0.01845095964068866	0.01836238954609009	0.01827525335687003	0.018189246844805298	0.018104376240254023	0.018019064812902223	0.01793652843402358	0.01785516640679866	0.017774859190397004	0.017695609133041523	0.017617562684621516	0.01754056651169458	0.01746465464766775	0.01738972387491085	0.017316096444285507
0.02630064248613807	0.026284710245127494	0.026265915798994535	0.02624429417255924	0.026219565171963596	0.026192119279660617	0.026162202940312494	0.026129383482173796	0.026093330736783008	0.026054954996943717	0.026014083003210835	0.025970194406474717	0.025923459599893155	0.02587436366544381	0.025822417202580102	0.02576838451056289	0.02571101321421667	0.025651695722619265	0.025590452063802907	0.02552600940318863	0.02545901034547009	0.025390287725938123	0.025318520314959212	0.025245067560056123	0.02516941764876586	0.025091500652753868	0.025011307552278848	0.024929028506011523	0.024844795579411844	0.02475854403788483	0.02467017469102289	0.024580912289087594	0.024488722609163016	0.02439498147254832	0.024299380642019097	0.02420321596885055	0.02410430194644037	0.024005019841063607	0.023903278654736234	0.023801252885099218	0.023696722426416794	0.023592200097225638	0.02348526092273415	0.02337853545370389	0.023269476070504048	0.02316097719214164	0.02305144617084177	0.022939880050763327	0.022829017098332186	0.022717500744940992	0.02260410049540357	0.022491658156722	0.022378818542152266	0.022264260549838013	0.02215093319404053	0.02203744196715113	0.021923882860917704	0.021808870877668887	0.02169538435357298	0.021582002027407187	0.021468786527968603	0.02135433876369935	0.021241728001047212	0.02112947954801054	0.021017675461335095	0.020906351276953318	0.020793933620402123	0.0206837269385399	0.02057412258878739	0.020465164955472254	0.02035690098173912	0.020249303624476585	0.02014111230642907	0.020035168466389072	0.01993027341659601	0.019826129346247265	0.019722875623751045	0.019620543507996593	0.01951915337808252	0.01941728072928163	0.01931794565483086	0.019219628712946513	0.01912234066745991	0.01902608862282377	0.018930892522851354	0.018836763392045288	0.01874214640008177	0.018650167332741732	0.018559376448529043	0.01846968656763954	0.018381093579185555	0.01829360643212305	0.018207223619762476	0.018121947568145	0.01803777783628768	0.01795471658531982	0.017871217857117344	0.017790442095275787	0.017710815411613387	0.017632221067328778	0.017554661492064454	0.017478280921730177	0.017402924240236865	0.017328629973618098	0.01725530492124928	0.017183252508052586
0.025963611669429766	0.025946957029680744	0.02592969660295269	0.025908862314991368	0.02588510047320112	0.02585656499305853	0.025828851036339043	0.025796888839991098	0.025761733806947774	0.025724352863740953	0.025684479148934652	0.02564168742544158	0.02559613445615572	0.02554826807857919	0.025497619704953324	0.025444937781053646	0.02538899705648311	0.02533118388874489	0.02527143068409655	0.025208578390580823	0.025143232703625572	0.0250762679281928	0.02500619553689954	0.024934541467478075	0.024860740201850955	0.024779707285189648	0.024706456841942302	0.024626197643318918	0.024543973188800618	0.02445981576846597	0.024373552937917937	0.024286430109342626	0.024196456543646577	0.024104908963991884	0.02401158492498	0.023917693110657806	0.023821098600359983	0.023724242802905512	0.023624788533516797	0.023525141400802217	0.023423040729174758	0.02332093984053111	0.023216481293732175	0.02311220028180292	0.02300568516015968	0.02289963854742237	0.022792610950769038	0.022683586413358412	0.02257524443594165	0.022466255529249995	0.02235540909770146	0.022245511141376358	0.02213521138427053	0.02202322415238001	0.0219124263164294	0.02180147656733485	0.021690450506728305	0.02157799650668456	0.02146703168248429	0.02135615924189028	0.021245443474014802	0.021133520370088296	0.021023388239595785	0.020913606774275208	0.020804254939354234	0.02069536842632743	0.020585405771516928	0.020477605497245133	0.020370389738030046	0.02026380366933346	0.020157890289984458	0.020052626389803378	0.01994677539689625	0.019843244727887722	0.01974049392929798	0.019638596663099996	0.019537570441789078	0.019437432911072382	0.019338226991277224	0.01923853766110301	0.019141336581603732	0.01904512777215748	0.018949923737936136	0.01885573303431001	0.018762571252476067	0.01867045227089975	0.01857785259050812	0.01848783679961933	0.018398944054052326	0.018311205491296906	0.01822450156852104	0.01813887837319288	0.018054335111841607	0.017970875966402556	0.017888498894120905	0.017807206324987005	0.01772547751328638	0.01764642230228684	0.017568491861300342	0.01749151912989307	0.0174156642855588	0.01734091150514949	0.017267158515754496	0.01719445323645285	0.01712278001684519	0.017052172917231358
0.02563447005099434	0.025618056914289606	0.025601379226111855	0.025580778484040993	0.025557733626129932	0.025529787374764232	0.025503458834285904	0.025472328305492363	0.025437627209186	0.025401184616060828	0.025362284929027517	0.025320635012603794	0.025276157248369565	0.025229492097572664	0.025180204517496182	0.025128707175824546	0.025074140907224117	0.025017612058523996	0.024959485553058162	0.024898156778567302	0.02483438933957399	0.02476908701819462	0.024701135236611157	0.02463078735431017	0.024558770605720523	0.024478976994005096	0.024408213163278427	0.02432992376654322	0.024249614673026026	0.024167485637290605	0.024083247516993714	0.023998184248677744	0.02391033477972872	0.02382098297363648	0.023729805626114354	0.02363810305426379	0.023543785385827177	0.023449176140768663	0.023352018405852822	0.023254674461650103	0.02315492917717708	0.02305517259821818	0.02295310602816913	0.02285120962809615	0.02274712158349598	0.022642497550739323	0.022538882741392853	0.022432322613933416	0.022326423533785725	0.022219884658189516	0.022111527535136555	0.02200409028833996	0.021896252615242574	0.021786757496355832	0.021678423273166634	0.02156993471122494	0.021461366643215688	0.021351397185884732	0.02124287654178532	0.021134446121108694	0.0210261623353238	0.02091665935343954	0.02080896162266365	0.02070158447575633	0.02059464523600892	0.02048810150455729	0.020380526887264307	0.02027506595297053	0.02017017232178018	0.02006589393105999	0.01996223578618821	0.019859307922465708	0.01975570479845083	0.019654402023223584	0.019553864693647623	0.01945415464851793	0.019356083315658815	0.019257301239874538	0.019160220567666284	0.019062655159248692	0.018967535323745552	0.01887338134254495	0.01878020921582979	0.018688027272573793	0.018596851384645084	0.018506695080849556	0.018416060296390348	0.018328056463472235	0.01824094620516345	0.01815504858673668	0.018070526407493032	0.017986424225502992	0.01790367432698811	0.01782199208982734	0.01774136606747041	0.017661801311360355	0.01758180228931644	0.0175044832235326	0.017428154953197467	0.01735281503600637	0.01727857887358464	0.017205417710440683	0.017133235990421204	0.01706207805748272	0.016991970305530207	0.0169226317580546
0.0253126862949244	0.02529776368268902	0.025280506959061318	0.025260370804392907	0.025237894977207822	0.02521203820057385	0.025184968594376595	0.025154589882877436	0.02512121836481074	0.02508522767549087	0.025047276131592813	0.02500667744439398	0.02496328094678698	0.024917753302584965	0.024869573685381636	0.02482244358519379	0.02476620114709642	0.02471106480809724	0.02465434329358213	0.024594511175403063	0.024532270336914443	0.02446855253589451	0.024402248348680107	0.024333590656033847	0.024263299808257175	0.024190212790163954	0.024116362189299967	0.024039910218547872	0.023961492555671874	0.023881196123062994	0.023799028707662706	0.023715925505221107	0.02363018744031219	0.023542920634433685	0.02345386513881018	0.023364295341513706	0.02327214467412881	0.02317972266536233	0.023084799978619033	0.022989684857882737	0.02289221828231923	0.02279474470578008	0.02269498936621225	0.02259540141671395	0.022493664445659735	0.022391400675656564	0.022290114322490465	0.022185947178712796	0.02208241278555536	0.02197825091300708	0.02187230597784148	0.021767257563915076	0.021661812985463155	0.021554739434374144	0.021448796557295004	0.02134261762666485	0.021236517166593465	0.021128960664725038	0.021022812983494954	0.020916753909132023	0.02081083294742606	0.020703714619387765	0.020598359777972725	0.020493317573474744	0.020388662185814446	0.020284454151809465	0.020179204317739865	0.02007601824639977	0.01997338613367509	0.01987134986318885	0.019769883303039276	0.019669198547023776	0.019567818173144194	0.01946868745363496	0.01937030150544968	0.019272723453469646	0.019176747500527593	0.019080068974838292	0.01898505718260478	0.018889572028884156	0.018796475990746096	0.018704325572192683	0.018613137026412676	0.018522914055679136	0.01843367552915355	0.01834543335904791	0.018256717148209374	0.018170581040694567	0.01808536919047745	0.018001278094413195	0.017918219510135315	0.01783619288288216	0.017755203835416906	0.017675250005239035	0.017596334436488933	0.017518458385319527	0.01744015015568999	0.017364473301057917	0.01728976530269398	0.017216032970039232	0.017143327842737196	0.017071763225884933	0.017001117679902	0.016931382447658086	0.016862860898799105	0.016794997372273857
0.024998113208682202	0.0249835699830786	0.02496673304428548	0.02494709249270374	0.024925036619075056	0.024899949968764355	0.02487315966947608	0.0248435103867098	0.024811367936374888	0.02477671542486868	0.02473922606936673	0.024699665702009037	0.024657278833018083	0.024612873417495743	0.02456594581083723	0.024516916584750442	0.02446498797187137	0.024411205392534097	0.024355827953608827	0.02429743715515141	0.02423668219888373	0.024174491201546893	0.02410935652457021	0.024042744231344292	0.023974121457965226	0.023902780018532487	0.023830670018671205	0.023756003327453486	0.023679425971424504	0.0236009995726779	0.023520764806430283	0.023439585568023148	0.02335596080842361	0.023270585554021877	0.0231835826510201	0.023096073436706752	0.023006041914015337	0.022915717006478445	0.022822961125381028	0.02273001077824066	0.022634754128565384	0.022539482168441673	0.02244197423207683	0.02234462465465632	0.022245097748801918	0.022145187283172146	0.022046165680562935	0.02194431684048322	0.0218430767282569	0.02174122096530366	0.021637623309592374	0.021534891721144603	0.02143176851223081	0.02132704613803364	0.02122342545000688	0.021119569694643577	0.02101578526488629	0.02091056542082083	0.020806735752971803	0.020702981642995364	0.020599354678975407	0.020494553229224458	0.020391475716680107	0.020288700704888005	0.02018630127765176	0.02008433487067186	0.01998134360531033	0.019880374876118042	0.019779941475753047	0.019680092507571426	0.019580795225038652	0.01948226347007755	0.01938295643348318	0.019286026813118383	0.019189739597336625	0.01909423530882511	0.01899953447488792	0.018905677657130616	0.018812680490000133	0.018719218947340594	0.01862810229600395	0.018537906734407316	0.018448647087858348	0.018360333646350722	0.01827298604876353	0.018186606015645236	0.01809976891541737	0.01801545498163807	0.017932046920916166	0.017849734763332403	0.017768405790498477	0.017688143338433087	0.017608866841843464	0.017530608399578113	0.017453363397576107	0.017377136333679086	0.01730048027736634	0.01722640712676126	0.01715323293707545	0.01708111471739082	0.01700995639461091	0.016939910451723085	0.01687076907711973	0.016802518654268354	0.01673545735576147	0.016669036247340622
0.024690611158978817	0.024676196242491993	0.024659819286868827	0.024640719201232113	0.024619178284993666	0.024594722452720465	0.024568628915373255	0.024539679404988704	0.024507853929207582	0.024474489536296367	0.024438411250483835	0.024399820969607057	0.02435793435611304	0.024314603810323805	0.024268712259768174	0.024220994271122686	0.02417027744052986	0.02411777048449624	0.024063718205630573	0.024006714628395702	0.02394742466739235	0.02388668628143114	0.023823058327119936	0.023758046529785297	0.02369105964137715	0.02362135794797431	0.023550947093697597	0.023478005949908183	0.02340334286629468	0.023326616091299355	0.023248239087269335	0.023168986245678074	0.023087224545803493	0.02300380581841377	0.022918752836916762	0.022833280395244408	0.02274529003938957	0.022657017953940234	0.022566346414734494	0.022475492254403664	0.022382389127932705	0.02228924045318393	0.022193915170096827	0.02209873601711683	0.022001417939520505	0.02190373019494209	0.02180689761852132	0.021707298907664853	0.021608290177150137	0.0215086790617503	0.021407348300631887	0.02130686758108367	0.02120599799437382	0.021103558952960903	0.021002194032112537	0.020900673500264744	0.02079907291448386	0.020695346378964214	0.020594536639033968	0.020493020014116826	0.0203916275161771	0.02028907758011061	0.020188213126583084	0.020087675249057118	0.01998743987071291	0.01988765469631475	0.01978685802321041	0.019688051657398765	0.01958976137368019	0.019492044949759157	0.01939489022339162	0.019298417908273923	0.01920121869532632	0.019106345875196752	0.019012101024129917	0.01891862031804607	0.018825926023638428	0.01873406020133112	0.01864302687075341	0.01855153702887264	0.01846234943494982	0.018374058466007034	0.018286677106073505	0.018200233993931926	0.018114730141011053	0.018030180320019094	0.017945161651430022	0.01786262985810621	0.017780982040898403	0.01770070457134933	0.017620823176376105	0.017542201034029595	0.017464626098036957	0.01738802131416703	0.017312409212202704	0.017237793522010544	0.017162753086934365	0.017090248650372654	0.01701862479823186	0.01694803729476081	0.01687838599160118	0.01680982893879276	0.016742157206125065	0.01667544680800932	0.016609524185117058	0.016544714615834444
0.024389763260052027	0.024375741985989876	0.024359677634205993	0.024341008372757277	0.02432000038173662	0.024296174471591242	0.024270700750399075	0.024242421221796484	0.024211358863770054	0.024178351539069866	0.024143583390025234	0.0241058710985827	0.024065568902338758	0.024022736956565288	0.02397794331098863	0.023931316927636892	0.023881880285170836	0.023830661281419047	0.023777807213844572	0.023722150956927097	0.023664255809988537	0.02360494241437957	0.023542804254060776	0.02347934382501101	0.02341386515290309	0.023345802471320103	0.02327702177095257	0.02320578442116003	0.023132825796426674	0.023057858202673427	0.02298127907927543	0.022903841181238463	0.022823934329301764	0.022742415473226783	0.022659286051424643	0.02257574766648089	0.02248973882097893	0.022403448779465377	0.022314815079323442	0.022225995358392564	0.022134953827676947	0.02204388120702032	0.021950669014662045	0.021857589607272403	0.021762468547791847	0.021666888858912447	0.021572179867653384	0.02147476763448962	0.02137792237341956	0.021280485744617595	0.02118136336649417	0.021083067718838125	0.02098438561070937	0.020884165203632267	0.020784989245116566	0.020685661145974407	0.020586251622391482	0.0204855117677193	0.020386115672715678	0.02028676818141339	0.020187550278739017	0.0200871931716017	0.019988483511006627	0.01989011840963941	0.019791990291267526	0.019694331527493388	0.019595682503672055	0.019498966749971106	0.019402762841322394	0.01930707715652888	0.019212022046065695	0.019117589599535873	0.01902252446271577	0.018929575000756586	0.018837324014107232	0.01874580789987543	0.018655074988202104	0.01856514575399523	0.018476030418168893	0.018386466558626597	0.018299155934304267	0.018212723370666747	0.018127185673209333	0.018042558393912823	0.017958851860634017	0.017876083893214812	0.017792850816456072	0.017712056151638383	0.017632126599787922	0.017553546599259045	0.017475341852796616	0.017398404321385792	0.017322436331673872	0.01724744813584428	0.017173431841237128	0.01710039205160998	0.017026930445151973	0.01695595833961158	0.016885850753185112	0.01681675883907268	0.016748584490180685	0.016681482329995723	0.016615248329137133	0.016549956789255107	0.0164854363620158	0.016422205952180618
0.02409510040097877	0.024081862901864984	0.024065986277981077	0.024047774820024407	0.0240272819046634	0.02400401380745439	0.02397914149118353	0.023951540306287915	0.023921213470986448	0.02388900436488295	0.023854572923954955	0.02381774854884193	0.023778896785241248	0.023737618491686863	0.023693342587840446	0.023647855579688553	0.02359949020130926	0.023549525692368765	0.023497907476071948	0.023443551449183312	0.023387007816878656	0.02332908071845735	0.02326840408322776	0.023206356861446856	0.023142419273886994	0.023075917790206228	0.023008721030143297	0.022939115853364833	0.02286782513138488	0.0227945728850813	0.022719733918846446	0.022644032476888332	0.022565372080905182	0.022486234113670844	0.022404999386960178	0.022323327790520993	0.02223923540088297	0.022154865892932966	0.02206821671488757	0.021981358753166026	0.02189232616764747	0.02180325659228287	0.02171209367575124	0.021621068497111765	0.021528025327766813	0.021434537646449335	0.021341890244560242	0.02124659760785654	0.021151854261086754	0.021056525414899753	0.02095955072131962	0.020863376156870343	0.02076682137654731	0.020668755641140554	0.020571711552516674	0.0204745119688029	0.02037723090453579	0.02027864373663933	0.02018136216144215	0.0200841476331394	0.01998700271334675	0.019888801234420047	0.01979219441124745	0.019695917985688028	0.019599869131979693	0.019504278006983386	0.019407712971827144	0.019313042949334894	0.019218868074789112	0.019125200507658646	0.019032149597302598	0.018939706598607796	0.01884664036694353	0.018755646415274035	0.018665334837789843	0.01857573981886078	0.01848691076595868	0.018398876202467218	0.018311628765544142	0.018223947287765326	0.018138466529907367	0.01805384883200791	0.017970106182905437	0.017887254318021295	0.017805307903059585	0.017724271839797495	0.017642781522363024	0.01756368537319107	0.017485434515190336	0.01740821424088607	0.017331945439353798	0.017256625820047455	0.017182234605165974	0.017108848585919524	0.017036392373250706	0.016964892345099247	0.01689302529969359	0.016823498795093313	0.01675487712173931	0.01668724529805761	0.01662051492890025	0.016554839108670602	0.01648992388940756	0.01642611043562582	0.016362956224896526	0.016301075296397176
0.023807099798806505	0.023794203844061952	0.02377859224383694	0.023760804575124132	0.023740786303509478	0.023718294370862886	0.023693796310321143	0.023667036129989757	0.02363723578893107	0.023605785902965	0.02357218388457686	0.023536448405936553	0.023498269390625624	0.023457955992494582	0.023415286687200575	0.02337030646305819	0.02332307282668965	0.02327425351333722	0.023223840100110325	0.023170735205169476	0.02311549745657606	0.023058969583121237	0.02299959833421746	0.02293900027275625	0.022876525109297444	0.02281214068718473	0.022745857789449698	0.022677849365068836	0.022608175072553045	0.02253657720991249	0.022463426157115992	0.02238932180547619	0.022313062909855633	0.022235151812954487	0.022155718284798044	0.022075867316714355	0.021991195090139953	0.02191114370006558	0.021826390018954676	0.02174144590772056	0.021654360954481842	0.021567237651305415	0.0214780606705665	0.021389023679957583	0.021298033358954385	0.02120740631583435	0.02111590503981279	0.021023435545595413	0.020929967628814695	0.020836681346497854	0.020741797212619022	0.02064768693689279	0.020553195454441744	0.020457227389216428	0.02036225174454473	0.020267150775017728	0.020171914193140718	0.020075415985475388	0.019980201304209428	0.019885041013319046	0.019789963118507142	0.019693829001100845	0.019599268406644867	0.019505017654510837	0.019410993462257713	0.019317416053857783	0.019222879807397633	0.01913020017185971	0.019038003799350896	0.01894630252476895	0.018855204397840445	0.01876469883765876	0.01867361297906522	0.018584498124527435	0.01849607001968611	0.018409095135579562	0.018321386360975953	0.01823519026023812	0.01814977223944463	0.01806391841457478	0.017980226897655292	0.017897379592952022	0.017815388736641565	0.017734273545399623	0.017654039578699855	0.017574703008537133	0.017494913221718044	0.01741747206026129	0.01734086056623858	0.01726526331770385	0.017190592755139143	0.01711685246909327	0.017044047936600863	0.016972182356256277	0.01690125079097553	0.01683125450100817	0.016760898164734375	0.016692839764887644	0.01662566798437381	0.016559466803503058	0.016494151286305898	0.01642986691998725	0.01636633016644559	0.01630370605085088	0.01624206061733571	0.016181500727473982
0.023525122349173064	0.02351232513998855	0.023497261122618494	0.023479774951074485	0.023460350674175737	0.023438386798278487	0.0234144625791748	0.02338810901378144	0.023359191692409857	0.023328508628457867	0.02329569359927299	0.023260555650836293	0.023222999637267764	0.02318359263783676	0.023142443447833005	0.023098504707126186	0.02305236095409733	0.023004666100733172	0.02295541351923608	0.02290352576715881	0.022849609857932718	0.022794274881579167	0.022736304291310103	0.022677078918467555	0.022616021432747133	0.02255309270189328	0.022488474797921564	0.022421826775346473	0.022353719372677435	0.022283791140487532	0.022212207808356976	0.022139746898604134	0.02206519090724953	0.02198899607877168	0.021911317754312116	0.02183322583008813	0.02175274539961585	0.02167211949026798	0.021589215988919587	0.021506117284519087	0.02142093508181978	0.021335707638574956	0.02124845801639749	0.021161344739930886	0.021072311601710764	0.020983640430987997	0.020894103933476498	0.020802865025410094	0.020712148707052444	0.02062085960319526	0.020527994532177893	0.02043588837379817	0.020343406036627716	0.020249472221743427	0.02015651094576189	0.020063423246190044	0.019970200497410214	0.019875737075275055	0.019782532245306496	0.019689376213162357	0.019596296423779018	0.019502184822928616	0.019409608886690934	0.019317334334392727	0.01922528259183081	0.019133666389705418	0.019041107537472166	0.018950367226630904	0.018860103360587577	0.018770351417425075	0.018681117620111196	0.018592511337586843	0.018503312804992206	0.018416057734065783	0.018329474221980113	0.018243591035545976	0.018158439911061204	0.018074030487567654	0.01799039762108514	0.01790632988634564	0.017824382732272957	0.01774326355407563	0.01766298323690298	0.017583557592579232	0.01750499877745054	0.017427320111280366	0.017349146103883266	0.01727337097470406	0.017198656973612097	0.017124346249109416	0.017051240741957494	0.01697904537134781	0.016907767764915517	0.016837389921001863	0.016767971241446973	0.016699450146911834	0.01663056629999806	0.016563895893423674	0.01649818924630552	0.016433387333467553	0.016369454835576162	0.016306533857808406	0.01624443196514173	0.01618305124185157	0.01612291598289236	0.01606345217037219
0.023249012252934284	0.023236551945962636	0.023221812976615703	0.02320491677255769	0.023185762514728803	0.02316432534131769	0.023140948475878095	0.023115212756490804	0.02308697827905135	0.02305699454284647	0.023024936011762445	0.02299061354535826	0.02295391885692955	0.02291542182351558	0.02287467652779929	0.022832824374868596	0.022787201878011518	0.022740593671925297	0.0226924638222596	0.02264182545261915	0.022589009650768228	0.02253498033378763	0.02247832625250411	0.022420390863613915	0.02236075134443672	0.022299231727222	0.022236058322678363	0.022170899849260964	0.022104292845279507	0.02203593113383042	0.021965827625133844	0.02189506466256433	0.021822155737094423	0.021747629182618147	0.021671653514041912	0.02159526610640552	0.02151655218767854	0.02143766669700608	0.021356554397664724	0.0212752603681973	0.021191918670550057	0.021108526958216665	0.021023156776507793	0.020937910281242807	0.020850782888449725	0.020764004682334875	0.02067637155441004	0.020587079224431037	0.020498289260455153	0.02040893811446082	0.02031803910122165	0.02022788107944113	0.02013735344171251	0.020045395836095665	0.019954321703449924	0.01986326557745727	0.01977199289479232	0.01967951661047542	0.019588268104480434	0.01949705683590116	0.019405925908799103	0.019313785784015748	0.019223167006803852	0.01913276600803614	0.019042661227766256	0.01895295471373621	0.01886232005386077	0.018773470737696515	0.018685044727225125	0.018597199773504023	0.018509821067979708	0.01842297794948968	0.01833571204929763	0.018250264249581642	0.018165482928575064	0.018081386039799082	0.017998000320941194	0.017915348707765635	0.01783345071608175	0.017751126836516414	0.01767088250843008	0.017591449974837664	0.017512839695594605	0.017435067354784426	0.017358143599788725	0.017282083020308654	0.017205579426272887	0.01713133874754734	0.017058190341414304	0.016985427212293104	0.016913847956220085	0.01684316481748936	0.016773379944931197	0.0167044963257398	0.016636496365193224	0.0165694351055505	0.016501994461734802	0.016436730439894152	0.016372408449540965	0.01630897602497311	0.016246396609033847	0.016184810332458544	0.016124026591514195	0.01606394691311327	0.016005097275164817	0.01594690262677818
0.02297876902777662	0.022966408604179825	0.02295230347088266	0.022935554206318435	0.022916876787172896	0.022895902903401134	0.022873057936345663	0.022847981553352763	0.022820387626222412	0.022791056575255816	0.02275977416343656	0.022726214925905888	0.022690340064008985	0.022652716805842528	0.022612912977338855	0.02257147730414424	0.022528037081224715	0.02248183867237384	0.02243491280803054	0.022385264074265835	0.022333707134057065	0.022280889611171938	0.022225502548387184	0.022168861465196844	0.022110550923165922	0.022050403777000526	0.021988984726437406	0.021924909066303584	0.0218596715066518	0.02179291780020557	0.02172439395554724	0.0216552621499928	0.021583819063783847	0.021510914392168224	0.021436597112876266	0.02136186940362523	0.02128490148470492	0.021207659284602595	0.02112829641562433	0.021048746422501808	0.020967188889778925	0.02088558027400776	0.020802031500364016	0.020718626816396787	0.020633323561235165	0.020548340821600942	0.020462607995002245	0.020375199876945436	0.02028828353494339	0.020200817757574215	0.020111830441532266	0.020023566093470953	0.019934939576002078	0.01984487773465003	0.01975573937026843	0.019666594991925742	0.019576477457947893	0.019486670316873983	0.01939732336771935	0.019308016967523003	0.01921877506244313	0.01912847628850779	0.019039817895165793	0.01895128603485697	0.018863054221842566	0.018775156418633962	0.018686452448380797	0.01859944165373373	0.01851284803704397	0.018426822092815813	0.01834125141363631	0.018256204362202925	0.018170743045470665	0.018087068277261358	0.018004033004755126	0.017921679632475113	0.017840021461704273	0.01775907883356755	0.017678882198594717	0.01759825663358088	0.017519673018767376	0.017441887444847877	0.017364909357432894	0.017288751866609144	0.01721342639065055	0.017138947422060596	0.017064028177710966	0.016991333960305628	0.016919418961836918	0.016848462608342024	0.016778376637314647	0.016709170483726773	0.01664084563209737	0.016573404757474246	0.016506847670322098	0.01644117771796054	0.016375148195633633	0.016311258784897968	0.01624829353196648	0.016186201148744347	0.016125020735085795	0.016064580382503215	0.016004972786647535	0.01594656468304545	0.01588876338995134	0.015831823869720752
0.022713881328467956	0.022701968317378942	0.022688112711656477	0.022671766360319666	0.022653516859271968	0.022632996143172927	0.0226106821908716	0.022586187722551453	0.022559214290763265	0.022530542997885875	0.02249994535991065	0.022467174592591226	0.022432115921899826	0.022395324520626494	0.022356470417708874	0.02231596980883008	0.02227345968640562	0.02222894210937217	0.02218232188911767	0.02213390217991378	0.022083490488483303	0.022031842556620624	0.021977689243540134	0.02192234328725751	0.02186527709717093	0.021806432064850164	0.021745876184172244	0.021683717530036613	0.021619909055081245	0.021554612335811338	0.021487534775430844	0.02141994770351995	0.021350052001964367	0.021278720341102033	0.021206008367467152	0.021132884202424	0.0210575588206387	0.020981977970079137	0.020904312400644692	0.020826453215632243	0.020746630082759236	0.020666752903445343	0.020584972990765584	0.02050333040533048	0.02041982936566168	0.020336631872338824	0.020252703347189694	0.020167123227357454	0.020082034768033337	0.019996396825715253	0.01990927064570637	0.01982294506814229	0.01973615390845226	0.019647955648709275	0.019560731705979054	0.019473362891680168	0.019385835363881936	0.019297158132023113	0.019209653903972532	0.019122164043471796	0.019034791717578	0.018946424415540074	0.0188595517204903	0.018772824583764388	0.018686406136224687	0.018600321426822435	0.0185134445126066	0.01842822536887384	0.018343415255051166	0.018259160417737976	0.018175354032037353	0.01809213712092274	0.018008355314953168	0.01792640529974308	0.017845087125053363	0.017764418147390507	0.017684451845895503	0.017605178916262013	0.017526637668747926	0.01744767004078831	0.017370712659587936	0.017294534588117996	0.017219146575882367	0.0171445679171747	0.01707080021480643	0.016997820516720198	0.016924496616489933	0.016853312661803198	0.016782892721101672	0.016713413692889388	0.016644788345065557	0.01657702596576757	0.01651012923272065	0.01644409897156542	0.01637893632786212	0.016314676155644713	0.01624999297913413	0.016187450783481067	0.01612581271536052	0.016065032373204727	0.016005073479669042	0.015945988454926455	0.015887643653606974	0.01583048139929725	0.01577391734978301	0.015718190194743464
0.022454479720666044	0.022442838606904592	0.02242910817676193	0.02241329851377251	0.02239547418075592	0.022375449303469814	0.022353611925044644	0.022329671664163293	0.022303299899138082	0.022275054050401144	0.022245398998810208	0.022213319331764257	0.02217907082155283	0.022143120478699124	0.02210508395014608	0.022065506717234677	0.022023425258537503	0.02198042829056196	0.02193545063449806	0.02188749737026007	0.021838213059195425	0.02178728609006655	0.02173473157345651	0.021680610263039163	0.021624770696906527	0.021567260346002207	0.021508041910033082	0.02144719272660396	0.02138476486606042	0.021320884367388857	0.021255314577561097	0.021189119987140976	0.021120722027499966	0.021050933481966388	0.020979763573046057	0.020908190756816655	0.020834478873116374	0.020760501212677362	0.020684486066651634	0.020608270036752953	0.02053012855127858	0.020451933695636765	0.020371876581358164	0.020291882043393297	0.020210191518475314	0.020128736444688565	0.020046556797699143	0.01996276063908709	0.019879441464387415	0.019795583747582057	0.019710263665498568	0.019625637308620443	0.01954065283905537	0.019454289057862364	0.01936887639882501	0.019283320213053685	0.019197603339384525	0.019110758931599716	0.01902506441441884	0.018939379676145986	0.018853802293886796	0.01876726944404743	0.01868217842979558	0.018597237031761568	0.018512599331186045	0.01842827950831529	0.01834318751071648	0.01825971942190553	0.018176690495696375	0.018094130501924186	0.018012073811670287	0.017930534629391294	0.01784846582482121	0.017768213249157352	0.017688563657119787	0.017609554932210048	0.01753123070108128	0.017453584630036836	0.017376658960174027	0.017299317181344795	0.01722394526032835	0.01714934120791215	0.017075506584486234	0.017002464526791345	0.016930226769661966	0.01685879937560685	0.01678694389192112	0.016717529568664416	0.016648360660678926	0.016580242621059137	0.016513045474165843	0.016446695628218846	0.01638119461779099	0.016316546726335212	0.016252745861600842	0.016189850202030724	0.01612648699663934	0.01606527519979944	0.01600493643902995	0.01594543970401055	0.01588685457035547	0.015828999021444884	0.01577180576142558	0.015715866752472052	0.015660511051125873	0.015605983665073556


==> anc/njl_PD2.dat <==
-0.05547424050143681	-0.055558926584554774	-0.05565993820610039	-0.05577558854032247	-0.05590827789166276	-0.05605851053844013	-0.05622228772132623	-0.05640539956514805	-0.056607543556098656	-0.05682553357790667	-0.05706232851388106	-0.057320601477260216	-0.05759711161630285	-0.05789420730768218	-0.05821588551388635	-0.05855204867200075	-0.05891879856462028	-0.059306505357967935	-0.05971513750671364	-0.0601539189504549	-0.060623053159992814	-0.061110206301491	-0.06163371997442515	-0.06218388206810095	-0.06276501283753513	-0.0633792571012785	-0.06402762553133386	-0.06471178128813701	-0.06543337736000845	-0.0662009533351181	-0.06700311151524667	-0.06783368513097324	-0.06872356559988992	-0.06966146105517557	-0.07064974830047815	-0.07167974474246011	-0.07277610773555691	-0.07392045986000656	-0.07513881547881132	-0.07641164751798071	-0.07776735370924646	-0.07918484157325763	-0.08069754060093443	-0.08228140804910813	-0.08397489076465775	-0.0857492956241051	-0.08762991948887987	-0.08964951220721355	-0.0917705275127774	-0.09402801702127704	-0.09645949590529	-0.09902919420628226	-0.10179092843366802	-0.10476247114058229	-0.10791556792527017	-0.11129159770050477	-0.11493333977954304	-0.11892153389151909	-0.12319312721464086	-0.1278403153886455	-0.13289074661143815	-0.1384820511628372	-0.14455024296515132	-0.1512357177888803	-0.15864364904814154	-0.16688100498971303	-0.17620245908072693	-0.18657255850681603	-0.19833507744191753	-0.21176427614596213	-0.2272394924169979	-0.24525208694245626	-0.2667146068439204	-0.2920322664719944	-0.3226866947752117	-0.36046218217696935	-0.4079456601664568	-0.46897828220729926	-0.5491328165885875	-0.6572333574786654	-0.7956247332330343	-0.9421057762243484	-0.999805502081461	0.9999989674692888	0.9655440862190106	0.8251408410961156	0.6759334980915903	0.5605118212853191	0.47397248459714386	0.40847139082635253	0.3578209345523049	0.3177556111764923	0.28547553187291486	0.2588620945282254	0.2365539577876857	0.21766393870001544	0.20138558137585547	0.1874440112225179	0.17525677672093187	0.16451756425575204	0.15498606494763337	0.14647225471862932	0.13882338050076878	0.13191621892190467	0.1256484701677228	0.11993693405322224
-0.05630085609431536	-0.05638831200187224	-0.05649191553479906	-0.056611174273857666	-0.056747597922072415	-0.05690213662697432	-0.05707080415466991	-0.05725840962597501	-0.05746815880724113	-0.05769105609564513	-0.05793434443098227	-0.05820057674925057	-0.05848507725077764	-0.05879075707783432	-0.059121735839142237	-0.05946683776669218	-0.059845332226087476	-0.06024449194679464	-0.06066535800200547	-0.06111754272538861	-0.06160065402493746	-0.06210247633237716	-0.06264219253945111	-0.0632091399130202	-0.06380847076147823	-0.06444215363754147	-0.0651112205975362	-0.0658175470563591	-0.06656445764380514	-0.06735585102672782	-0.06818316309484604	-0.06904396182254674	-0.06996473765326498	-0.07093565831573696	-0.07195903592505791	-0.07302634758050218	-0.07416360174051671	-0.07535085273484068	-0.07661627872875854	-0.07793863204422333	-0.07934840303471913	-0.08082333566949541	-0.08239885916214902	-0.08404982115926864	-0.08581660379808173	-0.08766950752464464	-0.08963540033841888	-0.09174873168322119	-0.09397068433871837	-0.09633827560248334	-0.09889148893938758	-0.10159388790078869	-0.10450205461632893	-0.10763582497018884	-0.11096655123715853	-0.11452797592540762	-0.11839964524293602	-0.12263610260234849	-0.1271834155951341	-0.13213635357462342	-0.1375446080479561	-0.14354200228838007	-0.15007117966975028	-0.15728513004265549	-0.16531285448214392	-0.17427335968870455	-0.18445789257714704	-0.1958448526989622	-0.20883188729143357	-0.2237543074121012	-0.24107830346620207	-0.26139316306541116	-0.2858340428247011	-0.3149773285849012	-0.3507017421716477	-0.3953493774602861	-0.45235476547145015	-0.5267928977943453	-0.6256118267063563	-0.7570729496878168	-0.90711563439538	-0.99680142411074	1.0	0.9871189896771376	0.8685814871831652	0.7160929759437106	0.5898609982327475	0.4962144512895326	0.42561074426611256	0.3713196494458774	0.3286207577078359	0.29431590026953725	0.2662990583389621	0.2429328792234082	0.22313044054292905	0.2062721719889418	0.19152927823114632	0.17886391473746688	0.1677262720524567	0.15785852799216266	0.14905920399910438	0.14116574670524892	0.1340468035753083	0.12759569749623104	0.12172313762447276	0.11635615292574299
-0.05715792431749634	-0.057247788795709874	-0.05735434777759221	-0.05747680401466353	-0.057617548267166536	-0.05777660113038683	-0.05795033031222386	-0.05814328069479029	-0.058359205981813524	-0.05858936082031706	-0.05883973427867005	-0.05911331587767347	-0.05940619977562514	-0.05972097226722041	-0.06006191980305656	-0.06041878526884961	-0.060807181285034935	-0.06121841196237419	-0.06165208160818256	-0.062117884018121905	-0.06261618674633151	-0.06313368947911241	-0.06369037574986924	-0.06427523146182036	-0.06489382636100784	-0.06554802437220145	-0.06623903533696537	-0.06696718997167443	-0.06774087509121739	-0.06855922660280493	-0.06941507313521815	-0.07030598406363456	-0.07125950285587823	-0.07226551967797727	-0.07332639175621382	-0.07443354193058539	-0.07561403026077819	-0.07684741467045217	-0.07816238150706857	-0.0795374954161412	-0.08100562185287163	-0.08254170828429523	-0.08418442409158451	-0.08590702696547184	-0.08775272949670661	-0.08969005382885085	-0.09174765097248405	-0.09396191749403664	-0.09629292565116596	-0.09877981883146181	-0.10146495816021993	-0.10430781015910015	-0.10737856163990638	-0.11068926370258172	-0.11421415855779071	-0.117990109658831	-0.12210790785309618	-0.12661267427463413	-0.13146506256291998	-0.13678790585229048	-0.14256359780548725	-0.14901573182141087	-0.15606149154715346	-0.16387590203246666	-0.17260503211824627	-0.18239099663116032	-0.1935679789327895	-0.20613301402036804	-0.22055152270869716	-0.2372338434779163	-0.25675406377503796	-0.27985006320808636	-0.3079321727352003	-0.34181985586111935	-0.3839321630039043	-0.4373786413856496	-0.5067133322194783	-0.5984453097512415	-0.7197432020183759	-0.8696218701982849	-0.9862892077704272	-1.0	0.9973295829834281	0.9090411585113372	0.7559005105207617	0.6224186407547361	0.5196822217566726	0.4436169975321987	0.3854364804392625	0.3399272950652995	0.30355461202779904	0.273993506944233	0.24940254062507283	0.22867544068792978	0.21106848876423057	0.1959002745724888	0.18254073973397938	0.17099122319816454	0.16077845532828272	0.15168533845514248	0.14354077735089157	0.13620546015050525	0.1295663887114596	0.12352948405733104	0.11801782877170372	0.11296688353561272
-0.05804657482282061	-0.05813888330713519	-0.05824853254434819	-0.058375032449576515	-0.058519692829886095	-0.058683422049194946	-0.05886248731358939	-0.05906118980610715	-0.05928379244485355	-0.05952073161558679	-0.05977859945990427	-0.06006059023373688	-0.06036229833850641	-0.06068673274527727	-0.061038102218073084	-0.06142530587886924	-0.06180632185061975	-0.06223033842718621	-0.06267708380861879	-0.06315799691601878	-0.06367181743538274	-0.06420606426049134	-0.06478071864977529	-0.06538461653374417	-0.06602333194024043	-0.06669948460725957	-0.06741374786639612	-0.06816659815526833	-0.06896713176241556	-0.06981402713238573	-0.07070013204495881	-0.07162306682625806	-0.07261126422940956	-0.07365462960217137	-0.07475552487860636	-0.07590527816404902	-0.07713210185580599	-0.07841345497094156	-0.0797816897598169	-0.0812138668547622	-0.08274383316898284	-0.08434568879410953	-0.08606049740541702	-0.08786028186834428	-0.08979041440392184	-0.09181855034170631	-0.09397524800920234	-0.09629862184817115	-0.09874755622322626	-0.10136339777813003	-0.10419229478393852	-0.10719487787908387	-0.11043584165287922	-0.11393998412212789	-0.11769078579722923	-0.12168929342904795	-0.1260738110352149	-0.13088563201726428	-0.13607072447220078	-0.14175231853345371	-0.1479936124183792	-0.15495513239417658	-0.1625850478100879	-0.17107995031436096	-0.18059867087553302	-0.1913437525466249	-0.20367026234760133	-0.21761025756979235	-0.23371398312235264	-0.2524913282655014	-0.27465526516243705	-0.30114444251966094	-0.3337293681713463	-0.37357959597044543	-0.42384945637173316	-0.4886795241019205	-0.5739962271561304	-0.6871809654451511	-0.8301335017237389	-0.9668343711093719	-0.9999986558697209	0.9998500591802256	0.9440722185242739	0.7964176467357661	0.655136067774646	0.5456852826999782	0.4625100099206995	0.40017577566065377	0.351682130952191	0.3131168175524822	0.2818335614302649	0.25608001135478126	0.23443177710996305	0.21597331150733257	0.20017613191653427	0.18646626111417489	0.17431183602185213	0.1637430602709451	0.15434900637475488	0.14594732054817294	0.1383905613831683	0.13155895708299764	0.12535486874973992	0.11969600788981118	0.11451486300829516	0.10975443402599402
-0.058968237364783876	-0.059063229791037355	-0.059176735244304196	-0.05930674431189927	-0.05945603804759563	-0.059624591419611614	-0.059809439541731915	-0.06001396190541328	-0.06024339213834283	-0.06048692964170422	-0.060753566868123436	-0.061044286864567816	-0.06135534453175822	-0.06168995377205489	-0.06205257590218111	-0.062431914124912065	-0.0628456938098184	-0.06328201811380145	-0.06374357557624867	-0.06423972453437138	-0.06477055757878868	-0.06532205345438921	-0.06591558947247932	-0.06653986428666485	-0.0672001484135874	-0.06789932216823745	-0.06863819263005874	-0.06941729870067961	-0.07024628592218016	-0.07112360916315189	-0.07204176603973994	-0.07299875075301676	-0.07402397465139955	-0.07510662622059242	-0.07625077851714099	-0.0774453484257492	-0.07872103242379287	-0.08005517237235193	-0.0814802268471018	-0.0829731005338349	-0.08456924918841618	-0.08624208291996796	-0.08803429039495801	-0.08991714426282296	-0.09193824106839947	-0.0940642506032593	-0.09632779591699688	-0.09876924793311906	-0.10134605881752158	-0.10410215736737394	-0.10709072655420157	-0.11026035014120132	-0.11369123286670776	-0.1174074294509919	-0.12137920655815498	-0.12565092897905694	-0.13032885249146625	-0.13547648003332016	-0.14104456079680988	-0.14681074750526887	-0.15388396500267454	-0.16142145391333965	-0.16971419517259453	-0.17898623201245048	-0.18942768221552428	-0.20126732244474357	-0.2149319005641815	-0.23049087317696532	-0.24859829699443797	-0.2698926945107269	-0.29527447270187457	-0.3259520485127545	-0.36418170665096283	-0.4116286998299254	-0.47244208204422816	-0.5520701930278276	-0.6576136445386804	-0.7938251212853447	-0.9387398823441669	-0.9996974742484143	0.9999998507169103	0.9712078378896665	0.8367189239510658	0.6892550974871623	0.5718130689219878	0.4833476640509898	0.4155463737674302	0.3638837584665683	0.32300633875328594	0.2899939921690758	0.262838653372285	0.24024578313441203	0.22104860019463585	0.204535466345546	0.19029327013389605	0.17785010877320823	0.1667514714277759	0.1570493595620586	0.14838363200364832	0.14060054973777894	0.13357309652817612	0.12719770098218763	0.12138940569436743	0.11607607030938977	0.11119828402277396	0.10670542711494946
-0.059924990246016024	-0.06002346029926503	-0.06014008356081051	-0.06027410771716359	-0.06042830053374703	-0.06060261770133905	-0.060792703548745	-0.061003626376132825	-0.06124020134879313	-0.061492190908093415	-0.06176666079360362	-0.062066571302746495	-0.06238765888150914	-0.06273335141013933	-0.06310484671496717	-0.06349880671239777	-0.06392614301370003	-0.0643770640528797	-0.06485324302012087	-0.0653659663436596	-0.06591435606958417	-0.06648431820954424	-0.0670983641112314	-0.06774375295933112	-0.06842686755830377	-0.06915047406839848	-0.0699155356189443	-0.070722450897707	-0.07158211925938658	-0.0724913880026997	-0.07344374527022908	-0.07443697342271226	-0.0755016399295281	-0.07662661524702742	-0.07781602111596093	-0.0790592546282178	-0.08038715907789638	-0.08177741613716845	-0.08326325881768369	-0.08482181403963585	-0.08648884381838796	-0.08823746552839756	-0.09011293534938576	-0.09208532543217801	-0.09420505412803142	-0.09643669062204256	-0.09881590277501234	-0.10138544444316828	-0.10410144415186706	-0.10701427293193501	-0.11016913745485739	-0.11352515959817351	-0.117164359801753	-0.12111371645797873	-0.12534338749564855	-0.12990252913829475	-0.13490716011296425	-0.14042856225504707	-0.14641949563565104	-0.1530063610116091	-0.16029613438399198	-0.16849719025834187	-0.17753602819448275	-0.18769983658450506	-0.19920399228728955	-0.21232199676678298	-0.2275626980087512	-0.24504112888986737	-0.2655548821884761	-0.289907823888235	-0.3192537914272607	-0.3551701380813533	-0.400571383079351	-0.4578209615752798	-0.5323652579623296	-0.6309660677512303	-0.7597702357606178	-0.9075296126840487	-0.996500630414412	1.0	0.988848349913295	0.8755561159614058	0.7245057518695895	0.5991634379295909	0.5041852690452973	0.4324065103841324	0.3765326134469735	0.3332133454745787	0.2983927046359432	0.26985591944767473	0.24612363432281675	0.22615926317759175	0.20903330681642823	0.19418544801504417	0.18128903099773092	0.16995148527042142	0.15978238240759265	0.15084871752350848	0.1428339727762852	0.13560677362686993	0.12905748798040997	0.12309633478392455	0.11764928142488096	0.11265250296726173	0.10805348754577943	0.10380768608495047
-0.06091874617612561	-0.06101994632633342	-0.06114088315103254	-0.06127912805508529	-0.06143833263400118	-0.061620712266725754	-0.061814383901881854	-0.06203188333012765	-0.06227673977990417	-0.06253659893774954	-0.06282009062085327	-0.0631297530818459	-0.06346120130038507	-0.06381788281335872	-0.06420198387295271	-0.06460901270826314	-0.06505068987093918	-0.06551659874295779	-0.06600881933143564	-0.06653902232142722	-0.06710623117466233	-0.06769569222038771	-0.06833119018721637	-0.06899940826876004	-0.0697067203806435	-0.07045443180755011	-0.07124922234221537	-0.07208584028962978	-0.07297763587995292	-0.07391868698138947	-0.07490973946560253	-0.0759405520747652	-0.07704875482126354	-0.0782364907862903	-0.07945685879853949	-0.0807516252807262	-0.082135832044829	-0.08358615439120261	-0.0851368286432618	-0.0867659686146483	-0.08850940643825293	-0.09033987454253836	-0.09230526002611866	-0.09437443242662667	-0.09660013221239692	-0.0989466587153315	-0.10145159451397935	-0.10416044138644934	-0.10702709099342697	-0.11010365619791428	-0.11344749419045524	-0.11700820361266757	-0.12087754220156198	-0.12510165643499754	-0.129599107051113	-0.13447669913161683	-0.13984589815433926	-0.1457709000514152	-0.15224935470807877	-0.159380525399565	-0.16730189862066253	-0.1762488221272386	-0.18615509357313167	-0.19734965207899738	-0.21009145545636035	-0.22471235785268368	-0.2418210190735837	-0.26160201966984886	-0.2850342383132573	-0.3131498460213201	-0.3474425005264653	-0.3900029958400406	-0.4446228562391601	-0.514638089509922	-0.6069312868444444	-0.7283119622297276	-0.8746562961663829	-0.9873178808679458	-1.0	0.9973577876510812	0.9114087468491907	0.7604959204945563	0.6276551886775749	0.5259285431354106	0.4491627177754385	0.39033474798105094	0.3437433982312108	0.3070195831460975	0.27706697642851447	0.2522064906451517	0.23131366140992463	0.2135467330545665	0.19813746273234317	0.18477751006779727	0.17305235086285092	0.16268526648330991	0.15333912667173183	0.14508918347192257	0.13765851728144635	0.13093253210447336	0.12481664918946513	0.11923330629508878	0.11411602436500405	0.10940971825834103	0.10506801007576984	0.10105064585520505
-0.06195208464996326	-0.06205659201408304	-0.062174177601854154	-0.062325713913756166	-0.06247906632016917	-0.06267364408871434	-0.06287695309079769	-0.06310232641984097	-0.06335457628439412	-0.06362649240941143	-0.06391609215822673	-0.06423594850883267	-0.0645788879351009	-0.0649471365698022	-0.06534385127983891	-0.06576576585893863	-0.06619767605935095	-0.06670411114566793	-0.06721342407123639	-0.06776539996907943	-0.06834923942558643	-0.06895966377020658	-0.06961773255788288	-0.0703099945115445	-0.07104319813578067	-0.07182047271318347	-0.0726433850379508	-0.07351103123007517	-0.07443722409371054	-0.07541487020328597	-0.07644534337115705	-0.07751829036855452	-0.07866970687783383	-0.07988866225961232	-0.08117861652107321	-0.08252892467534562	-0.08397313117707977	-0.08548840870425124	-0.08711009668054412	-0.08881417159175148	-0.0906390413220508	-0.09255805576053204	-0.09462045566209168	-0.09679385911820247	-0.0991350460012522	-0.1016066423327307	-0.1042479926295753	-0.10710781291288671	-0.11014056953475312	-0.11339968231781451	-0.11694509430306822	-0.12075543686824713	-0.12485144990432172	-0.12934739952363788	-0.13414340938938463	-0.13941897941069248	-0.14519078536056257	-0.1515981046108306	-0.15818118111623325	-0.1663457009712611	-0.17499681395436034	-0.18478996136358605	-0.19569275563421937	-0.20809220381521382	-0.22228525800956925	-0.23868844487253796	-0.25803435018542553	-0.28060558837743355	-0.307621051628209	-0.34040121839234583	-0.3809787320153637	-0.43208289647702947	-0.49876267040101696	-0.5853895433675973	-0.6996079800881522	-0.8418708028286661	-0.9712801182492237	-0.9999996202040495	0.9998047467519365	0.9424403240571732	0.7966944398565826	0.657164634422582	0.5485328661600823	0.4665413287554496	0.4039505143298724	0.3551654964508221	0.3158692118095207	0.28442014134655014	0.25841264960117843	0.23660795037124477	0.21808369494284105	0.2021962930806425	0.1883109854499606	0.17619002500312642	0.1654905713228811	0.15597946406994978	0.1473641877180439	0.13972699743249337	0.13282143881308892	0.12654869645284406	0.12082655494376701	0.11558738106174665	0.11077289787660555	0.1063343068973536	0.10223001260223988	0.09842428270854481
-0.06302645346483228	-0.06313487265514257	-0.06326418520068326	-0.06341217353547855	-0.06358102657295926	-0.06377272930722223	-0.06398403000260704	-0.06421560839658487	-0.06447497493385171	-0.06475446379463864	-0.0650572484348894	-0.06538840935075185	-0.06574296458619755	-0.06612433228995088	-0.06653579838621769	-0.06697073753168108	-0.06744264874548692	-0.067941983085915	-0.06846993419454164	-0.06904161576269868	-0.06964640016652517	-0.07027912705168124	-0.07096113308638782	-0.0716792802686532	-0.07244001010485537	-0.07324696117772045	-0.07410141979744933	-0.07500278380338773	-0.07596561857432717	-0.07698191761872691	-0.07805421686506957	-0.07917128945496324	-0.08037085143492709	-0.08164163621458245	-0.08298734512253549	-0.08439685755416376	-0.08591384137366874	-0.08749122263335256	-0.08918842554189091	-0.09097338547109707	-0.09288649194525746	-0.09490156779220307	-0.09706908727401274	-0.09935594332871196	-0.10182236053903028	-0.10442987699812173	-0.10722013578890581	-0.11024264315443556	-0.11345958730236717	-0.11691931481781052	-0.12069023962167255	-0.1247500751012978	-0.12912426223761717	-0.13393739747682357	-0.13908350289185378	-0.14475303094146363	-0.15098913231854239	-0.1579265353902874	-0.16552424836556798	-0.17398446594755995	-0.18346275708932439	-0.19423075564591585	-0.20631379408161468	-0.22012087264409838	-0.2360342631920986	-0.25454573545671016	-0.276590550645249	-0.30261368013727075	-0.3340862989532386	-0.37280794942446127	-0.4213873172760749	-0.483627810332618	-0.5660206188184181	-0.673577036146552	-0.8103917951865811	-0.9496739303616206	-0.999883254218107	0.9999989149681426	0.9682787618936723	0.8323357197482051	0.687520325127895	0.5719635715251387	0.48453009363886623	0.4180040150338522	0.36636794866019445	0.3254303317085101	0.2919321168234758	0.26475357677186023	0.24200079598746885	0.22274157892941684	0.2062666990666133	0.19192881227456535	0.17936097515101973	0.16832241177309298	0.15852469839671077	0.1497729935970525	0.1418093729799177	0.13472194437236212	0.1282903169551458	0.12242881022225556	0.11706552356602512	0.1121418376305277	0.1076055393952363	0.10341359851716139	0.099528954347075	0.09591981673057197
-0.06414521272955663	-0.06425743889690849	-0.06439060723578194	-0.06454396271758371	-0.06471890926877376	-0.06491717968250137	-0.06513471697580661	-0.06537562934404129	-0.0656456768327113	-0.06593414253373622	-0.06624624328006432	-0.06658937631913997	-0.06695610976815373	-0.06735139545703672	-0.06777754260475599	-0.0682280657073533	-0.0687169090472452	-0.06923440775429514	-0.06978100448429338	-0.07037432252154155	-0.07100159524351633	-0.07165795901867635	-0.072365600051588	-0.073111103977118	-0.07390108603588408	-0.07473920865634373	-0.07562700931925759	-0.0765651110523921	-0.07756673902413405	-0.07862501177771017	-0.07974201712730868	-0.08090632646325076	-0.08215755549298683	-0.08348392462743406	-0.08488982990007098	-0.08636212582883762	-0.08794304099447324	-0.08960189883175634	-0.09138078185478539	-0.09325344075821843	-0.09526264782177579	-0.09738142318614704	-0.09966282857887074	-0.10207299970853563	-0.10467567368807962	-0.10743129919230823	-0.11038129033868156	-0.11359189846777829	-0.11700569018219838	-0.12068562964529911	-0.12470525604785347	-0.12904187365982014	-0.1337253575264125	-0.13888513723969825	-0.14443001316266224	-0.15054979628016824	-0.1572939465510041	-0.1648433678962678	-0.17312951325680487	-0.18239911949703974	-0.1928197300142396	-0.20474943761136083	-0.21819913963487683	-0.23368200063014863	-0.25162153480265137	-0.27273045214435865	-0.2981248663796787	-0.32836711844192096	-0.36546165036089384	-0.4117709697025513	-0.4708037493514492	-0.5475945261876106	-0.650075047475303	-0.7808372191126541	-0.9245962365995831	-0.9985068257668438	0.999999999999946	0.9852694716945347	0.8684416922703471	0.718449015646633	0.5961435304163131	0.5030969570552412	0.43245518058391735	0.3778620775526962	0.3347490293165926	0.30001875944572665	0.2711837422788182	0.24747411319054216	0.22746007791099382	0.21031810403318765	0.19554813401895094	0.1826002192826973	0.17117774237065342	0.16108838516744795	0.1520878376823157	0.14401152608526133	0.13663207498580696	0.13003998910096504	0.1240371839894151	0.11855002660652253	0.11351510712401243	0.10888060108156515	0.10460043675057831	0.10063661354071103	0.09695551824239339	0.09352869896826284
-0.06531079044858007	-0.06542713677828475	-0.06556486737968294	-0.06572280300944847	-0.06590461262245907	-0.06611005246257587	-0.0663353597550072	-0.06658500547697749	-0.0668642693608131	-0.06716231969070756	-0.06748710365340692	-0.06784168976981624	-0.0682227742832706	-0.0686319892595823	-0.06907373459553012	-0.06954150505208183	-0.07004772651202523	-0.07058500636080506	-0.0711521608916524	-0.0717636527284941	-0.0724184644632248	-0.07309996863515246	-0.07383515323906274	-0.07460980432391924	-0.07543103087742388	-0.07630298374267616	-0.07722664902745305	-0.07820639404279531	-0.07924673290279959	-0.08034974823487563	-0.08151462283747933	-0.08272915309419056	-0.08403635366694001	-0.08542253042021679	-0.08689270148465938	-0.08843452448782767	-0.09009034245993523	-0.09182985477361166	-0.09369702744964716	-0.09566460778307767	-0.09777807404669388	-0.10000931746209364	-0.10241513209381597	-0.104955917890854	-0.10771112176141547	-0.11062856823636529	-0.11376146338575094	-0.11716764354222088	-0.12080115341720836	-0.1247249483327692	-0.12901964587011142	-0.13363459430224056	-0.13869334971488678	-0.14424807483649638	-0.15023424103295058	-0.15686309042385485	-0.16419281911087372	-0.17190760847974204	-0.18150909968120668	-0.1917115388127041	-0.20324295549370072	-0.21653669928201696	-0.23158982551878815	-0.24906587602745806	-0.26951330785252164	-0.29374632729090683	-0.32325790914821234	-0.35885261806693014	-0.4031421813751517	-0.4593115077339032	-0.5320355733227564	-0.6276270704349188	-0.7535244776938175	-0.8979264853188476	-0.9937486361294614	-1.0	0.9949436406722497	0.9003148402480147	0.7514009818377604	0.6209449239362552	0.5221953837284549	0.4472924675929698	0.3896156784158465	0.3442591234793225	0.3078515148526802	0.27807589070283006	0.2530373518012695	0.23221600664497202	0.21446863862199575	0.19913873310323385	0.18583114618990537	0.17408885294247783	0.16366809234915042	0.15441615738092904	0.14612331999929537	0.13865010441380315	0.1317957506157672	0.125650749824806	0.12003815329405436	0.11489231130605239	0.11015828137301917	0.10578933658227474	0.10174567731957918	0.09799252180586387	0.09450044085307673	0.09124367990715233
-0.06652600102952201	-0.06664639859276118	-0.0667891488895163	-0.0669529221512495	-0.06714156049925075	-0.06735431720959914	-0.0675878305229831	-0.06784641898843738	-0.06813632161466783	-0.06844504386165653	-0.06878197063668443	-0.06914809930292383	-0.06954487771255334	-0.06996940999184496	-0.0704279036599365	-0.07091318740846449	-0.07143875639690771	-0.07199586082527322	-0.07258568397506823	-0.073220794447391	-0.07390113424384405	-0.07460973162193173	-0.07537420085408497	-0.07618015969325158	-0.07703507751272229	-0.07794284366297011	-0.07890492159510482	-0.07992913827659638	-0.08101130565456154	-0.08216216097864992	-0.08337831920978166	-0.08464753154886398	-0.0860143907130609	-0.08746505975951699	-0.08900475343710075	-0.0906207777891553	-0.09235807717957997	-0.09418479713661802	-0.09614770913809596	-0.09821833738245518	-0.1004456773236737	-0.10279863673598875	-0.10533573784821948	-0.1080315953580458	-0.11094605656646582	-0.11404150220083296	-0.11737011622051587	-0.12099760417787549	-0.12487361615673456	-0.12906785776265423	-0.13366912936279624	-0.13862577110725777	-0.14407420985338004	-0.15007236605852695	-0.15655776354079437	-0.16376405317340337	-0.17176438684784212	-0.18077741083797277	-0.1907824293103798	-0.2020725037184111	-0.21490356273183964	-0.22977752095824522	-0.24678131298654352	-0.26666423939391787	-0.2901513307441634	-0.31828152241940955	-0.3529717463731788	-0.39540694788471303	-0.4490363116730422	-0.5180522632827009	-0.6086664462193223	-0.7269636908785625	-0.8711066503869365	-0.9844452936059503	-0.9999999999946192	0.9989577036569505	0.9286848937434676	0.7826206816862648	0.6477017463617637	0.5417463870331288	0.4624743922725299	0.40160933668164317	0.35393407837772617	0.31580341620595787	0.2847208511110149	0.2589609082617611	0.23703060157242103	0.218650722297501	0.2028067690449903	0.18902770393578516	0.17698422014907605	0.1662552152270273	0.1567530526354822	0.14824234805933484	0.1405805946863334	0.13364880184923064	0.12726768472781458	0.12152880325073545	0.11627111314767143	0.11143716482437273	0.10697922351942472	0.10285547015678562	0.09903004674484968	0.09547249777447232	0.09215617853102921	0.0890579146906524
-0.06779409429878318	-0.06792200806508711	-0.06806716636358286	-0.06823796507878663	-0.06843124431003994	-0.06865313087845805	-0.06889468314833276	-0.06916366738446823	-0.06946465622618797	-0.06978509154228113	-0.07013477487213106	-0.0705148504845947	-0.07092682053644496	-0.07136803829174661	-0.07184413009651869	-0.07234747206733472	-0.07289407266643845	-0.07347321696420277	-0.07408651302881121	-0.07475081477030283	-0.07545442075169399	-0.07619621992681767	-0.07698777835277422	-0.07782722729607001	-0.0787180729097091	-0.07966487988125778	-0.08066765244731307	-0.08173633654931244	-0.0828629050506738	-0.08406903473513895	-0.08534048276917067	-0.08666848440804178	-0.0880996790821653	-0.08962036604648513	-0.09123465845050738	-0.09293128656147275	-0.09475663906518693	-0.09667797884548338	-0.09874476027809517	-0.1009275227838401	-0.10327836335087828	-0.10576501968362341	-0.10845457274969508	-0.11130701368728338	-0.11440064550345394	-0.11768871056898084	-0.1212374456553084	-0.12510925684031768	-0.12925396539266495	-0.13374951403408453	-0.13869336016966025	-0.14406814617274236	-0.149919228705649	-0.1564186778533275	-0.1637974739514416	-0.1713376088017272	-0.18010579862804899	-0.1902017708472525	-0.20110065702052313	-0.21366314558009936	-0.22803561322100804	-0.2448143357925601	-0.2641525252026027	-0.28697187410401426	-0.31422230333447904	-0.34725236106511037	-0.3885550508541851	-0.4398567046482938	-0.5057344525857848	-0.591636179538432	-0.7043077369493751	-0.8433611852121605	-0.9708976908814232	-0.9999990805528944	0.9999172296986089	0.9526013415006679	0.8132468164110723	0.6734795088397522	0.5628525714904331	0.4779410029764214	0.4138143840165192	0.36375159121484574	0.32385502349069634	0.2914364770813782	0.2646472749153436	0.24215935402402472	0.22284481593475813	0.20649343761550149	0.19228585182072702	0.17988636796975824	0.168896984943357	0.1590957970651125	0.15036550725712888	0.14251419803104065	0.13541682621794393	0.12897248532189656	0.12302023878753866	0.1176502778705103	0.11271662253052464	0.1081690634834261	0.10396503477455556	0.10006705326144473	0.09644394777017216	0.09306804367800438	0.08991542282978283	0.08696495060778904
-0.06912013268612154	-0.06924711872767374	-0.06940163850426347	-0.06957934732824797	-0.06978128507705347	-0.07001034505050448	-0.07026120571307617	-0.07054064377118682	-0.07085318201926848	-0.0711862515266945	-0.07154902285180219	-0.07194440494759692	-0.07237257502515981	-0.07282767339788163	-0.07332626922907358	-0.07384962575584621	-0.0744179282187095	-0.07502037835092298	-0.07565919240420134	-0.0763506933227277	-0.07708278496891362	-0.07785094093149086	-0.07868131049366067	-0.07955654370134668	-0.0804859757997589	-0.08147383036832984	-0.0825213002517657	-0.08363812684410689	-0.08481582429050376	-0.08607772576573014	-0.08740815939518119	-0.08880020851622236	-0.0903247429405734	-0.09189692934346108	-0.09359272736748585	-0.09537726210033276	-0.09729745139192253	-0.09932186723713318	-0.10150165404755204	-0.10380667093770332	-0.10629205078952687	-0.10892572226832668	-0.1117773278216644	-0.11480671305028121	-0.11809779596685377	-0.1216024051491283	-0.12539111006699258	-0.1295343014717604	-0.13397819850440296	-0.13881059871086351	-0.1441386986759453	-0.14994789613660775	-0.15629039451085033	-0.16336152645924315	-0.17106292265666498	-0.1796875957637178	-0.18934123692626154	-0.20032332758929805	-0.2126443136910863	-0.22671644334525493	-0.24292708165832086	-0.26199321392213654	-0.2841927303841781	-0.31064913496065166	-0.3426196361509856	-0.3819050766891003	-0.4317007243521477	-0.4946985732563969	-0.5766553660496231	-0.6838172462069061	-0.8185701354159939	-0.9529656155265955	-0.9999096268600366	0.9999992393802499	0.9713143733093389	0.8427746721909039	0.6993921981167668	0.5831854370382932	0.49458180737349194	0.4261785473689149	0.37367986020860183	0.33198394779512297	0.29820521128636907	0.2703687488784298	0.24707717483734887	0.22731464760748007	0.21019116120346323	0.19554986945184652	0.18274653057520535	0.17150074208448451	0.16147643688623275	0.15248975854848537	0.14444799026888602	0.13718520197166842	0.13059585203189053	0.12459148001722328	0.1190281980018009	0.11399444971260914	0.10935763866549084	0.10507266577625836	0.10110262379318594	0.0974138132381484	0.09397838637208995	0.0907714856304297	0.08777156033429337	0.08495948676262721
-0.07050204385893911	-0.0706366376743081	-0.07079631031681244	-0.0709820072490452	-0.07119175102155166	-0.07142992763400811	-0.07169069625942244	-0.07198244684510356	-0.07230632276592557	-0.0726524183555447	-0.07302984430314707	-0.07344103208768717	-0.0738866478374268	-0.07436001073596515	-0.07487894949066966	-0.07542413589757078	-0.07601598219718612	-0.07664342666053583	-0.07730907905029721	-0.07802978125601427	-0.07878858228428913	-0.07959420205526041	-0.08046080949059124	-0.08137791191022481	-0.08234527349790646	-0.08337688065451314	-0.08447299155169674	-0.08564158615181738	-0.08687483022132923	-0.0881966080750479	-0.08958347220552129	-0.09105223343116217	-0.09262886002653985	-0.09430459073150729	-0.09608959384781068	-0.09796894715414396	-0.09999330862355463	-0.10212997530014654	-0.10443349444147812	-0.10687213409382255	-0.10950523103387434	-0.11229945528739244	-0.11533004955054739	-0.1185535882709759	-0.12206352005427293	-0.12581079347368818	-0.1298635473534419	-0.13430928563523015	-0.13908793888971022	-0.1442985386159059	-0.15006052906897313	-0.15636077419609978	-0.16326302255493852	-0.1709866200741609	-0.17943154418632035	-0.18893395630628793	-0.19961667323263016	-0.21184693801258497	-0.2256462008299182	-0.24151827622471514	-0.2599468508640305	-0.28181659713744156	-0.3075415276741126	-0.33856219972391527	-0.3765462253775319	-0.42391897085504643	-0.48493499393564765	-0.5632586262691986	-0.6657258445414449	-0.7958123468051281	-0.9341021785240945	-0.9990652832133106	0.9999999999924191	0.9846598874557256	0.870559166590499	0.7252217522925127	0.603704720906226	0.5105334704777192	0.43942100306999105	0.3834691777370391	0.34016206697431134	0.30500679053016966	0.27611117393986095	0.2519902301716717	0.23156562076418416	0.2141120320492553	0.19881526745214256	0.1856496878680235	0.17406015061471647	0.1638204873178012	0.1546451114925806	0.14637922264269293	0.13895054046176641	0.13221631093482356	0.12608402870517654	0.12047848500312426	0.11526907082878297	0.11054297435841764	0.10617777663823248	0.10213511816754063	0.09838115098398796	0.09488620507863527	0.0916252430385078	0.08857580922704952	0.08571851197879864	0.08303607449973832
-0.07195116930582213	-0.07209164195585818	-0.07225668858546178	-0.07244992981012593	-0.07266848270290345	-0.07291595122069572	-0.07318744049720718	-0.07348917994836515	-0.07382789043819424	-0.07418842481660143	-0.07458141181394937	-0.07500970287313447	-0.07547364877770683	-0.07597036812870678	-0.07651052616807678	-0.0770757849868932	-0.07769300466299955	-0.0783475530535661	-0.07904169114906469	-0.07979387841009881	-0.08058608260799549	-0.08142764379562731	-0.0823337299682981	-0.08328548866137324	-0.08430317877908372	-0.08538275051068998	-0.08653065402240354	-0.08775514600334881	-0.08904789945190203	-0.09043476601973437	-0.09189141247145298	-0.09343533266657573	-0.0950929018638378	-0.09685688574390354	-0.09873925672396394	-0.1007203777230581	-0.10285866963672312	-0.10511793184631017	-0.10755636911654745	-0.11013601959026582	-0.11293752077632921	-0.1159086012345704	-0.11913639726404852	-0.1225762127748214	-0.12632488007666517	-0.13034186056953354	-0.1346923750578542	-0.1394765200663665	-0.1446320673500236	-0.15026920986274866	-0.15652195828686072	-0.16338153329691418	-0.17092412003403434	-0.17939809133151166	-0.18870743770946063	-0.19922811696573575	-0.21112314061521847	-0.22482247348878662	-0.24039134490349723	-0.2584352136074604	-0.27957100027251774	-0.30490699696119544	-0.33507233279402115	-0.37188514492346736	-0.41764759783640587	-0.475627855362322	-0.5514391407103864	-0.64951162891727	-0.7750977391477081	-0.914782555998749	-0.9965409321592222	1.0	0.99305223874217	0.896090114528875	0.7506236628887493	0.6242866957319405	0.5265848937765	0.45203602013031596	0.39436726981282083	0.34847210844681614	0.31181825900839644	0.28174605823903615	0.25690367779315537	0.23583311999395945	0.21780833362948912	0.20227065844826442	0.18854718809908003	0.1766532747708243	0.16611867072273154	0.1567614160715629	0.14830053479364097	0.14070978162081407	0.1338309056746986	0.12757171091333136	0.12185353397767501	0.11661031468554649	0.11172415093472182	0.10727892743437446	0.10316413998979607	0.09934508126543307	0.09579086459900668	0.09247573537779413	0.08937700202311355	0.08647451413006577	0.08375064373673718	0.08118956038387894
-0.07346855884555985	-0.07361486446904399	-0.07378638491278948	-0.07398788645775566	-0.0742156282814366	-0.07447338775750459	-0.07475584088414104	-0.07507125906821889	-0.07542350077985924	-0.07579934183916705	-0.07620897264093486	-0.07665559646835146	-0.07713919132581229	-0.0776573290711261	-0.07822111292981294	-0.07881072899990303	-0.0794549876840958	-0.0801387051910159	-0.08086329412969727	-0.081648614522479	-0.082477483546989	-0.08335747673050414	-0.08430578971684091	-0.08530420480639829	-0.08638277017858827	-0.0874993847332985	-0.08870316170471872	-0.08998774122504764	-0.09134504018291235	-0.09280140508196347	-0.09433433544428067	-0.09595946731532416	-0.0977058630821016	-0.09956605382407993	-0.10155342915821389	-0.10364719830404508	-0.10591008798187011	-0.10830336583433059	-0.1108906249197357	-0.11363737309437037	-0.11661232162530322	-0.11977853991354169	-0.12322473450906597	-0.12690414431619	-0.1309228904413985	-0.1352382096177068	-0.1399219308285353	-0.1450863057327003	-0.1506674979104828	-0.15678828241906384	-0.16360001600122828	-0.17110002164352917	-0.1793796842722036	-0.18872513174025615	-0.19903915009582057	-0.21075745107714663	-0.22432570935080134	-0.2395436387566334	-0.2572483343747756	-0.27794128206871427	-0.30242342611489875	-0.33210662045130507	-0.3679080291246192	-0.41222456668616386	-0.4681801003139857	-0.5401834341432655	-0.635206667294105	-0.7561777843732803	-0.8957849269278861	-0.9918206706485236	-1.0	0.9977323677090147	0.9190062497765717	0.7753385130244383	0.6447162956162374	0.542650579799615	0.46466446237316383	0.4044657231605866	0.3570686962245054	0.3186051036428413	0.2875859286223054	0.2617989208345861	0.24006580052481588	0.22150542682743543	0.20553030775986347	0.19160610369739267	0.17923353338637538	0.16844098089012638	0.15883000063084138	0.1502504232335916	0.1424578425231391	0.13543798924270142	0.1290522040960696	0.12322190136365545	0.11787894148256889	0.11296608171088628	0.1083746646237347	0.10418814183697381	0.10030375057472253	0.09669112805613718	0.093322362940821	0.09017453984196856	0.0872270473763488	0.08446185933727868	0.08186275692806017	0.07941590708195387
-0.07505962774052341	-0.07521198514842271	-0.07539134224158239	-0.07560097045953336	-0.07583825190380741	-0.07610725204162667	-0.07640164178559289	-0.0767068914214705	-0.0770983351392793	-0.07749048594398257	-0.07791799639379544	-0.07838394483374898	-0.0788891762704134	-0.07943029452902187	-0.08001761077553717	-0.0805910638187977	-0.08130845224595322	-0.08202338830872877	-0.08278114943838652	-0.08360286635188058	-0.08447037877173172	-0.08539188565483231	-0.08638485437635733	-0.08743214234320251	-0.08854789687453232	-0.08973506317612848	-0.09099555611875867	-0.09235003211521324	-0.09377687291071238	-0.09530984211120919	-0.09692573111087623	-0.09863833586011655	-0.10048011328678234	-0.10244676314981672	-0.1045490118413978	-0.10676618834503776	-0.10916524865341017	-0.11170638500020966	-0.114457482998114	-0.1173819898643241	-0.12055506318714243	-0.12393797418236181	-0.12762704249837467	-0.13157318291965314	-0.1358969747408858	-0.1405432762289112	-0.1456042748879877	-0.15119819462726874	-0.1572616739209819	-0.16393426170058895	-0.17138607284096424	-0.17962403384399422	-0.18875791352573637	-0.1991175120889583	-0.21061423407008173	-0.22275194530557385	-0.23879518663256852	-0.2563750617600076	-0.2766829374155666	-0.30065697515389245	-0.3293380621658975	-0.36454737948737437	-0.4076288596913289	-0.46180358400977184	-0.5312446615150476	-0.6215550961802596	-0.739580206568814	-0.8774287512836982	-0.9850071326135748	-0.9999999999126673	0.9994431328907705	0.9400865726172732	0.799206485662163	0.6648465372765914	0.5585766261147789	0.4772443992250507	0.41451855022543876	0.3652527041459006	0.3257968403922577	0.29326775179747744	0.26666038844219037	0.2442685560693234	0.22519402518352774	0.20875095729592225	0.1944365234123365	0.18195167044115443	0.1707477822410333	0.16091944815122877	0.15215308766882882	0.14422923702648502	0.13703159949627536	0.13052287719738903	0.12458144849331448	0.11913994826738224	0.11413823468420742	0.10952640981191542	0.10520583128458393	0.1012571087757226	0.09758549795044179	0.09416388136949598	0.090967416577299	0.0879753217869008	0.08516912482958433	0.0825323044553713	0.08005044136187078	0.07771072864582045
-0.07672955076091655	-0.07688905066678528	-0.07707553072482708	-0.07729451204064736	-0.07754230559846244	-0.07782401662653184	-0.07807732067727749	-0.07847434090097476	-0.07885843083053953	-0.07926797504174524	-0.07971484178921683	-0.0802012870010726	-0.08073006876453631	-0.0812970390920397	-0.08190985128952114	-0.08255599637482422	-0.08326072359784135	-0.08400919326804425	-0.08480311861121592	-0.08566345909514587	-0.08657308758517694	-0.08753956395239307	-0.08858139769592198	-0.08968017579176597	-0.09085416368274755	-0.09210431742169778	-0.09342668590003646	-0.09484679118148832	-0.09635533743359045	-0.09797194053663691	-0.09967734264441373	-0.10148628816612644	-0.10343366890712859	-0.10551747444209768	-0.10774461650631463	-0.11009783097565731	-0.11264574890000158	-0.1153497042644721	-0.11828161065179349	-0.12140383701136807	-0.12479624546839299	-0.12842037458887773	-0.13238046082115623	-0.13662371204112292	-0.14128825672241793	-0.14631170868311477	-0.15180033240974006	-0.15788037157734677	-0.16449484881413992	-0.17179957655033673	-0.17998799415606972	-0.18908264526708368	-0.1992195770321758	-0.21076874545192806	-0.22366294937183326	-0.23849929661559732	-0.2556180148833114	-0.2757913246321112	-0.29932200223634786	-0.3274088340221787	-0.36142936881626253	-0.4037848437411336	-0.45642265153326317	-0.5236407358620808	-0.6108027757823941	-0.7234635438509172	-0.8606162562488334	-0.9764720395051883	-0.9999996665854535	0.999919163607207	0.9563648232168507	0.8233944439150538	0.6846138877227381	0.574265252223221	0.4896569686757906	0.42447816636779734	0.3733554759078255	0.332511978270118	0.29926936773137774	0.2714639300124866	0.24842678286647663	0.22882382809627813	0.21194908347510222	0.197325787192719	0.18449966359399747	0.17314378255800628	0.16298891563652715	0.15400455222126846	0.1459531417877467	0.13864397200752956	0.1319786248977414	0.12592987882645146	0.12039050881296186	0.11530130717750123	0.11061087444856943	0.10627478405540172	0.102203341182254	0.09847388411864835	0.09499908276499026	0.09175468509603107	0.08871840018377351	0.08587152362282925	0.08319734877745837	0.08068101435625868	0.0783091258426296	0.07607020040355285
-0.07848436110347252	-0.07865104614667172	-0.07884648884743384	-0.07907500194190438	-0.07933388816708382	-0.0796272027081326	-0.07994881027416591	-0.08030836737273313	-0.08071103333867502	-0.08113852850853685	-0.0816058469951888	-0.08211543610209321	-0.08267006133663937	-0.08326085108773633	-0.08390414495955403	-0.0845810926812934	-0.08531986274705713	-0.08610429877402972	-0.0869367588771608	-0.0878400899769471	-0.08879469008557037	-0.08980854910853855	-0.09090502327027844	-0.092060367962511	-0.09329503561569026	-0.09460800556725062	-0.09601095845934123	-0.09750243046338399	-0.09909310211420838	-0.10080382092304557	-0.1026052957759949	-0.10451985162169679	-0.10658299048454549	-0.10879381728255332	-0.11115898372152451	-0.11366174314629085	-0.11637529521574444	-0.11925970182243172	-0.12239264802353943	-0.12573322127507158	-0.12937072895187265	-0.13326435307013815	-0.1375282328842156	-0.1421105282476928	-0.14715412810932046	-0.15260490625833018	-0.1585779325580775	-0.16521554291468016	-0.1724647996443571	-0.18049876048366173	-0.18954432575398958	-0.19964453667909088	-0.21095167911466076	-0.22391377715251648	-0.23848801250783033	-0.2553783496174221	-0.2750314790577286	-0.298411303454079	-0.3259875991248719	-0.3593136839102203	-0.4002267899876942	-0.4519687779587939	-0.5172723528013563	-0.6016754365998604	-0.710786636207884	-0.8438413990221119	-0.9671124004970383	-0.9999860608836069	0.9999950972310905	0.9692847756245657	0.8443827372130536	0.705126498342253	0.5896855555187849	0.5019377310119357	0.43425158882956566	0.38134028639670514	0.339126322535715	0.304838469161453	0.27651752046257355	0.2525146329976291	0.23240536019414137	0.21512685646436505	0.20012056520006977	0.18701538395610606	0.17544376853191995	0.16516467493703826	0.15584175594792166	0.14762680192132552	0.14020998008793253	0.13342422728251432	0.1272622450320431	0.12162893353272479	0.1164533845650814	0.1116854237649414	0.1072796742771129	0.10319705144473187	0.09935477660506624	0.09582787436189379	0.09253547691223427	0.08945547433711576	0.08656844426546154	0.0838572651167799	0.08130667311475753	0.078903250917215	0.07663477811260687	0.074490794338357
-0.08033066006605373	-0.08050508210752871	-0.08070914287492956	-0.08094874269253949	-0.0812196652927435	-0.0815271015752675	-0.08186293005517711	-0.08223939838937804	-0.08266038688787486	-0.08310946576687563	-0.08359879173059909	-0.08413317183291193	-0.08470764137087487	-0.08533579835032512	-0.08600882110130677	-0.08671905861239629	-0.08749457890735994	-0.08831945411196261	-0.08919258595886688	-0.09014184081587007	-0.09114563836974157	-0.09221312764254032	-0.09336610624414857	-0.09458303670604251	-0.09588330135081705	-0.09726940873187821	-0.09875067059284441	-0.10032592357200501	-0.10200777795056415	-0.10381790510723016	-0.10572693022956338	-0.10775529294192791	-0.10995025039521364	-0.11229872427055262	-0.11481472940608553	-0.11748411117144114	-0.12038134997071852	-0.12346576713601932	-0.1268219926231225	-0.13040700591475554	-0.13431869380935385	-0.13851501875676772	-0.1431206017958002	-0.14808359633448606	-0.1535606013230069	-0.15949752338823656	-0.16602490483999116	-0.17330405642980884	-0.1812851588060584	-0.19016826495405473	-0.20022118162916985	-0.21149783335206312	-0.22419502028060442	-0.23886042116708484	-0.2554650569649901	-0.27486866852857494	-0.2976594396084604	-0.32507350110043143	-0.35779956826346976	-0.3978943294538166	-0.4478345067555153	-0.5120547417878063	-0.59410191669929	-0.7000393103310946	-0.830381807022694	-0.956408636256931	-0.999887080177767	0.9999999354377473	0.9791618608158899	0.8635684091387664	0.7233554299242942	0.605749395502107	0.5137870041099505	0.4437851018967938	0.3891315551744339	0.3456083187846631	0.3102978248945382	0.28118017381951366	0.256808397818272	0.23592222748471112	0.21823130379158295	0.20288110066009388	0.18949226702579275	0.17767578459812927	0.1671894256983139	0.1578226670449198	0.1493075833519057	0.1417069583051272	0.13487459428932586	0.1285831620057331	0.12285061600836009	0.11759258203193597	0.11274831005665097	0.10827366856159275	0.10412876653684677	0.10027910869659487	0.09664831887234773	0.09330892581544284	0.0901857998674129	0.08725909668304725	0.08451130227374418	0.08192690462366892	0.07949219489182865	0.07719467288530975	0.075023670738367	0.07296919327466622
-0.08227569191556729	-0.08245656195512267	-0.08267249414448678	-0.08292334219360677	-0.08320730109874627	-0.08352958531549876	-0.08388189879330898	-0.08427654808968356	-0.08471793320909107	-0.08518910224137165	-0.08570249248946123	-0.0862634934726787	-0.08686690412417346	-0.08752399488659385	-0.08823310866528458	-0.08897965419154837	-0.08979446736180433	-0.09066087298021873	-0.09158067681799965	-0.09258013217422101	-0.0936374060511044	-0.09476118729938253	-0.0959781852546264	-0.09726235957029446	-0.09863495880656696	-0.10009962830170711	-0.1016689702880016	-0.10333344891814766	-0.10511569429839389	-0.10703508312552171	-0.10906190257842238	-0.11121760162237578	-0.11355371374136851	-0.11605651557060848	-0.1187407626739024	-0.12159395682361196	-0.12469529176577591	-0.12800287432506915	-0.13160840361514517	-0.13546761662760337	-0.13968745253742756	-0.1442251889536191	-0.1492165978853398	-0.1546128228258606	-0.16058445280831526	-0.16707868041920698	-0.17424672526069637	-0.18226600337871732	-0.1910994015569775	-0.20097757598299504	-0.21221395065040166	-0.22489385224154165	-0.23926856725230813	-0.2558849996958469	-0.27508368411067163	-0.29760441265942783	-0.32433899344798517	-0.35689011177969254	-0.3962815630248994	-0.4452749533821341	-0.5072423593993228	-0.5879652257465122	-0.6911750045172244	-0.8188464177863344	-0.947005876209604	-0.9995204345578389	0.9999999999577343	0.9863164824311164	0.8807807832813395	0.7405207927880548	0.6200432850296262	0.5261860191651047	0.45300711590374115	0.3967381442196794	0.3519396035327147	0.3156130681979754	0.2857283674859663	0.26075432142527055	0.23959493794494197	0.22126959887321673	0.20560542259386574	0.1919201300448759	0.17986784751500276	0.1691775508018278	0.159636098900222	0.15107065821492813	0.14324715692342896	0.13625268173160343	0.1298914685148848	0.12405992537520678	0.11871458439951882	0.11379765537834924	0.1092555311910568	0.1050493647811367	0.10114411401191847	0.09750916188345818	0.09407390868066973	0.09090835560075147	0.08794260812891869	0.08515879533078667	0.08254111051898261	0.08007547384907167	0.0777494187893797	0.07555165702131145	0.0734723229921835	0.07150232791498509
-0.08432755658841229	-0.08451762933578176	-0.08474342027137444	-0.08500378925760661	-0.08530524630111815	-0.08564364962770611	-0.08601301645196677	-0.0864283867575392	-0.0868914328292739	-0.08738643758344622	-0.08792574687654588	-0.0885155554555263	-0.08915672847363558	-0.08984161211678833	-0.09058700837951823	-0.09137305918342811	-0.09223108587895698	-0.09314436527292587	-0.09411316703470107	-0.09516690937964357	-0.09628183507207534	-0.09746937500145704	-0.09875462655050844	-0.10011196166506517	-0.10156419546764732	-0.10311606456680156	-0.10477467514742182	-0.10654150920627398	-0.10843710205251454	-0.11047546973899154	-0.11263188898372867	-0.1149319273095238	-0.11742128689785314	-0.12009490856182917	-0.12296707740332917	-0.1260244909175745	-0.12935436160061276	-0.13291106694873664	-0.13679640741318655	-0.14096574384532076	-0.14553262480008444	-0.15045678204801236	-0.15589030397192566	-0.16177791173612777	-0.16831857037184425	-0.17545722060843855	-0.18336149867181273	-0.19224912249724316	-0.20208243056575848	-0.21313581038426122	-0.22578315320363826	-0.2401503333301868	-0.25656146835532195	-0.2756857605559129	-0.2979895042680576	-0.3244409830028595	-0.3561992433112674	-0.3954060205019794	-0.443567073551125	-0.504387465565076	-0.5823377691524437	-0.6841360467997519	-0.8093020723922121	-0.9384370125559083	-0.998862714687112	1.0	0.9912310115355661	0.8959375337950068	0.7564399465504577	0.6336207903295237	0.5371551368442358	0.46268912231699816	0.4040062508153813	0.3579924784186652	0.320752363106724	0.29014794108122466	0.26458200860293696	0.24295503774478755	0.22443576717796704	0.20824557246036812	0.19427358009777423	0.18201078014578487	0.17112511810944167	0.16141342759622318	0.15269996694820748	0.14484084490436522	0.1376315322145777	0.1311862079943247	0.12527034076933807	0.11982348523420971	0.11483166571043624	0.11022352477512627	0.10595749640949258	0.10199767605794512	0.09831298163327791	0.09487639225907206	0.09162219254676159	0.08861811308608632	0.08579891585466103	0.08314848512784159	0.08065249414331521	0.07829825222165597	0.0760743189806026	0.07397040460549127	0.071977528156726	0.07008734173152661
-0.0864949856395177	-0.08669492921651242	-0.08693173434509831	-0.08720896625168299	-0.08752276981658634	-0.08787843764324736	-0.08826742452919975	-0.08870439419979627	-0.0891905225351564	-0.08971170141332889	-0.09027926587756704	-0.09090055120865828	-0.09157481762417484	-0.09229718338142973	-0.09308245335332882	-0.09391154320111426	-0.09481663424553413	-0.09578042888548154	-0.09680301240278769	-0.09791583788187731	-0.09909499894489271	-0.10035110488076283	-0.10171185103199591	-0.10315095464517489	-0.10468838907136885	-0.10633517656455613	-0.10809684858279849	-0.1099749157798417	-0.11199194221917173	-0.114163546183876	-0.11646038500575577	-0.11892031744994101	-0.12158275303849135	-0.12444673659803913	-0.12752828422819443	-0.13081295378546284	-0.13439975525433479	-0.1382371681118623	-0.1424383426239944	-0.14695714960661507	-0.15191936215725282	-0.15728437668265488	-0.16322217046508847	-0.16967821186273732	-0.17687397728538215	-0.184759397489489	-0.19352784852049273	-0.20343415121767033	-0.21445374376425616	-0.2269092952691424	-0.24125717855208378	-0.257676152476847	-0.2765863142923553	-0.298832414294699	-0.3250457746542487	-0.3565098612055916	-0.39479048006805834	-0.4427622210165139	-0.5026033860073195	-0.5791662164446814	-0.6775696369801066	-0.8017711243578806	-0.931068084640602	-0.9979298512936281	1.0	0.994807649715574	0.9089123911646716	0.770973801930414	0.6462068272820017	0.5474837727396834	0.4711299501826729	0.4115325248023299	0.3637925942848097	0.32571746388602246	0.29439324180731635	0.2682848005944641	0.24620222036674463	0.2273176035629722	0.21099162014684036	0.19657818519087125	0.18409777818876685	0.1730240982263397	0.16314921322390238	0.15429332563136416	0.14630879452529727	0.1390755714580541	0.13241396680949197	0.12643662488420315	0.12093196751360594	0.11583594016904775	0.11117589918534407	0.10685153771753594	0.10283855494844149	0.09910523658681389	0.09562402768546553	0.09237084064819334	0.08928470451897157	0.08643086207097017	0.08374831958115261	0.08122257342801216	0.07884061279757111	0.0765909083784118	0.07446302990207271	0.07244756056945717	0.0705363068730912	0.06872156933063522
-0.08878853207131604	-0.08899840214646951	-0.08924774875657379	-0.08953923423309931	-0.08987010129598975	-0.09024397029728447	-0.09065411933078285	-0.0911147181693312	-0.09162696580983268	-0.09217647907392994	-0.092774957248947	-0.09342978227370681	-0.09414424206335288	-0.09490361048104924	-0.09573432873397698	-0.09660838381481791	-0.09756500826674332	-0.09858412466815435	-0.0996657351048798	-0.1008427027648418	-0.10209317325616844	-0.10342368566945938	-0.1048670921864461	-0.10639466258121645	-0.10802843349426856	-0.10977856697301322	-0.11166118407535966	-0.11365703209721373	-0.115806349801134	-0.11812640186304549	-0.12058242506193935	-0.12321696069369494	-0.12607585468219593	-0.12914924488029284	-0.13246453078221504	-0.13600693958517437	-0.13988174808919054	-0.144036443478523	-0.1485957554301909	-0.15351204918743946	-0.15892576855100254	-0.1647975486172907	-0.17131487302350484	-0.17842807056792373	-0.1863870881923352	-0.19514678382608697	-0.2049301057601373	-0.2160490792710124	-0.22848347967165664	-0.24263425447036086	-0.25905297749177175	-0.2779978548225564	-0.3000215802726269	-0.32384320466505145	-0.35742540805601347	-0.3954002733496481	-0.44228880632253603	-0.5019466727945993	-0.577351106399925	-0.674128063049468	-0.7947241540853518	-0.9251592619096278	-0.9869229995609009	-1.0	0.9967654759058611	0.9211844335705185	0.7838875675072877	0.6577537641502978	0.5570582769246992	0.4789846912878809	0.41809595426883694	0.36979843813312885	0.3304058668940183	0.29847535403152814	0.27185052767972645	0.24933045077125168	0.23009210071956762	0.21347938676420114	0.19899199952372654	0.18610396369355345	0.17486836945413714	0.16483793305489994	0.1558457291962311	0.1477411781841187	0.14040146006308718	0.1337253930196658	0.12755440617161595	0.12199780179933843	0.11684492229903307	0.11210872759829024	0.1077198780377533	0.10366517822331975	0.09988460899258957	0.0963599932905052	0.09306686263624808	0.08998371920323889	0.08705377851667452	0.08433986160380971	0.08178496312289567	0.0793759168770026	0.07710091545894031	0.07494946302766299	0.07291188022673475	0.07097998833046455	0.06914586419295829	0.06740253470872329
-0.09121846928057077	-0.09143899892389677	-0.09170316429555929	-0.09201026825194727	-0.09235896800864377	-0.09275299702497611	-0.09318601703861695	-0.09367156527947215	-0.09421283690196601	-0.09479263618842206	-0.09542577199680423	-0.09611690059705046	-0.09686897663655059	-0.09767519100539444	-0.09855259909788376	-0.09947897487668594	-0.10049212051309882	-0.10157152161935953	-0.10271793898443767	-0.1039663243036888	-0.10529366428287071	-0.10670679102184909	-0.10824115301590628	-0.10986434745466389	-0.11160549292576508	-0.11347130886673218	-0.11546715986984273	-0.1176122004815239	-0.11991100973234915	-0.12239549379363579	-0.12503357182763872	-0.12785894455856114	-0.13093063290846677	-0.13424641621885405	-0.13782556934265555	-0.14165820747776592	-0.14585889599153964	-0.15037423785070064	-0.15534177923660855	-0.16071289454671053	-0.16664511852875072	-0.1730984264084627	-0.18029189083219135	-0.18817012946153935	-0.1970257229825131	-0.20681735978127083	-0.2178107760631499	-0.23037866881378224	-0.24452205421187045	-0.2607446142057325	-0.27971833682771985	-0.3018158780202804	-0.32777829548520576	-0.35901887211570066	-0.3974866049082645	-0.44332569051168	-0.5017038196916952	-0.5769620570474162	-0.6724300883346407	-0.7913211909498495	-0.9194905150781837	-0.9958273453526157	-1.0	0.9979379324092577	0.9300338781851984	0.796804137394394	0.6680399816284556	0.5657967980555504	0.48624908069670586	0.42419458391328063	0.37497082607231413	0.33524413246579876	0.30230667417286017	0.27521353118707165	0.2523293350957592	0.2327542182896259	0.21586392294365322	0.20115061987209618	0.1881992824108845	0.17665093763109732	0.16647361516116263	0.15735228615954186	0.1491334994832349	0.14169227546998125	0.13492557226735594	0.12874783747044516	0.1230168165134303	0.11784042373535865	0.11302587354593674	0.10858876098022105	0.1044759063115065	0.1006497124852373	0.09708511833065407	0.09375111811983576	0.09063213907107032	0.08770687002679434	0.08492229512268688	0.08233904255146687	0.08055775859324939	0.07760379220711819	0.07542923411514685	0.0733702230545962	0.07141790279647933	0.06956479085246442	0.06780360178300036	0.06612797286598786
-0.09379765255373422	-0.09403156466237401	-0.09430968519623892	-0.0946341886303017	-0.09500356319945745	-0.0954191868821731	-0.09587644962569256	-0.09638986766188709	-0.09696219377030166	-0.0975756158342928	-0.0982450883631539	-0.09897782631096552	-0.09977335154640554	-0.10062908458411317	-0.1015584449784254	-0.10254047408172409	-0.10361560674090357	-0.10476092224828926	-0.1059778621591762	-0.10730708280045737	-0.10871797449028144	-0.11022239196414149	-0.11185735208867759	-0.1135896294247624	-0.1154476195219831	-0.11744137541162714	-0.11957889306865929	-0.12187650341850013	-0.12433905471573897	-0.12700237801563816	-0.1298450533618802	-0.132888940907098	-0.13620397926593864	-0.13978868897316432	-0.14366651372435205	-0.1478287760246725	-0.15240095088062652	-0.15732765138634044	-0.16276369747381342	-0.16865870291204996	-0.17519113715921084	-0.18232372385184434	-0.1903039813635202	-0.19908399196219254	-0.20900289527459667	-0.22001864103049548	-0.2324677858678419	-0.24679126744167704	-0.2630307685876022	-0.28180942318943547	-0.3039797636952503	-0.33007860235978864	-0.36109838922518117	-0.3989279624692947	-0.4452831300273704	-0.5033640435974721	-0.5771065152949162	-0.6724867343607038	-0.7899722164461773	-0.9170294977510546	-0.9946852719554469	-1.0	0.9986126810857523	0.93693144477465	0.806335289110648	0.6783156499150959	0.5734523318619775	0.49282805318342887	0.42974401209203983	0.37974384873704914	0.33937448847460844	0.3062522142253468	0.27837796475923726	0.2551453863734392	0.23529553856408797	0.2181442619226607	0.20321196351555523	0.1901015294783686	0.17847885704039204	0.1680507168423342	0.15880769096248126	0.15048140187662268	0.14294427383216596	0.13609151047681567	0.1298363762197375	0.12410487913694919	0.1187708860986837	0.11393881767394434	0.10943193783001268	0.10526783900659409	0.10139902128028828	0.09778641626196594	0.09442247996397102	0.09126880235420515	0.08831136244143115	0.08553291507429643	0.0828838606792152	0.08042264576359887	0.07809885882204404	0.07590182570076145	0.07382170962656243	0.07184977327787254	0.06997790191308136	0.06819924728033502	0.06650709764737045	0.06489558461933881
-0.09653931136803172	-0.09678874558032863	-0.09708066374246972	-0.0974252918165016	-0.0978167742481028	-0.09825910745994289	-0.09874090490699088	-0.09928457877278905	-0.0998888901809203	-0.10054157709701317	-0.10125156064430317	-0.1020183750401354	-0.10287169804583632	-0.10377991843669866	-0.10476931681731046	-0.10581203046952702	-0.10695551322037752	-0.10817331010957214	-0.10947093049856803	-0.11088590074918328	-0.11239035241260638	-0.11399504666878221	-0.11574244514392776	-0.11759447809274694	-0.1195830596607431	-0.12172818519880993	-0.12401200334848307	-0.12647775895096242	-0.1291313236623075	-0.13200470885812715	-0.13506683293056607	-0.1383571749679156	-0.1419475035207771	-0.14583774048835232	-0.1500553475458943	-0.15459323182625392	-0.15959066969243252	-0.16498899736783357	-0.17096717450371343	-0.17746961615362186	-0.18470701031115502	-0.19262924610724863	-0.20153795462292795	-0.21138775051460976	-0.22256874687829598	-0.23507136277797955	-0.24928849580213203	-0.2657625733407238	-0.28459996359534995	-0.30658634655566525	-0.33281913670745544	-0.36407028101795813	-0.40170809204052194	-0.448268621417195	-0.5061837898293885	-0.5796668397769036	-0.6732371030325295	-0.7907064392385329	-0.9163904283689797	-0.994210559858533	-1.0	0.9989821322145842	0.9419984417383285	0.8139578771664416	0.6857656323853561	0.5811678021874862	0.49859112578499415	0.43476505048056635	0.3840532324995841	0.34315623455196104	0.3095858126452242	0.28162459942788487	0.25777943278069526	0.23766962280998602	0.22029551908897227	0.2051713897802538	0.1918924384788158	0.18012747049723618	0.16968017447627012	0.16020707906014942	0.15178016611671377	0.1441533385770254	0.13721984576428137	0.13089128661610866	0.12509405054920178	0.11976454496667524	0.1148092162092075	0.11027030728411592	0.10604400254748303	0.1021298339349189	0.09848516663264842	0.09507973861810719	0.09189264829693956	0.08890415024418079	0.08609680389184331	0.08345511160648154	0.08093258368341057	0.07858558572474043	0.07636659562960119	0.0742659891757844	0.07227476394066638	0.07038489296628632	0.06858904789696928	0.06688082973354335	0.06525414146628673	0.0637034227716687
-0.09946538062630932	-0.09972506325325799	-0.10004073582485587	-0.100400335522736	-0.10081524005586849	-0.10128454332821654	-0.10179593560685828	-0.10237302313590227	-0.10301535029761094	-0.10370851690755291	-0.104462441685166	-0.10528362329832025	-0.1061864530030933	-0.10715239364737537	-0.10820434048770541	-0.1093162057920358	-0.11053505100025476	-0.11183267181618117	-0.1132186645545727	-0.11472999370068097	-0.11636731858954533	-0.11805669364677701	-0.11992690264040619	-0.12191300114690996	-0.12404749506418539	-0.12635316752925538	-0.1288110403259273	-0.13146661662324513	-0.1343301980421838	-0.1374372090267904	-0.1408120032191882	-0.14432281832619934	-0.148225905308585	-0.1524647704896998	-0.15707366878683238	-0.16204029511322166	-0.16752785793201294	-0.17347603925397498	-0.18008070025091377	-0.1872868232335674	-0.1953438551069593	-0.20421435633454463	-0.21422768528180805	-0.22535169123929483	-0.23807547383297964	-0.2523790999733757	-0.26876818724177215	-0.2879202687425423	-0.31002658758724366	-0.33610150972275177	-0.36759001798930047	-0.40559265246843984	-0.45204942407120413	-0.5103185909832919	-0.5837256241525057	-0.6770059565465001	-0.7922698940542289	-0.9176644637025188	-0.9942210011224072	-1.0	0.9992463790092733	0.9454914047406502	0.8196096176015398	0.6917480785786799	0.5867316160676457	0.5043265607922963	0.43909081380884385	0.387917893074495	0.34654151839645947	0.31261584069956005	0.28434252545710187	0.26047638070754753	0.23988016827221542	0.22232660424890843	0.20702097720373894	0.1935881040161999	0.18171006119237734	0.17111394752579814	0.16165136798019963	0.15302549801849963	0.14531520715125495	0.1383068685479939	0.13191026006661324	0.12605097288356745	0.12066487004724695	0.11569848184997608	0.11106783686591562	0.10681481248192704	0.10284505926726817	0.09916012024614168	0.09572166508982943	0.09250255383224763	0.08947799093049041	0.08664907956666328	0.08398141387106221	0.08146734286497492	0.07906314970163143	0.07682304604539776	0.07470246403108659	0.07269255343093911	0.07078506669599317	0.06897259356227839	0.06724869668884256	0.06560723019938224	0.06404251467939388	0.06254957322754987
-0.10257929208163445	-0.10286121872293835	-0.10318909281821707	-0.10357740796484977	-0.10401760477407579	-0.1045184218303094	-0.10506030863291427	-0.10567530851572529	-0.10635828918494848	-0.10709724839094775	-0.10790006290538941	-0.10878022063280773	-0.10973837929745271	-0.11076813927904063	-0.11189083624784513	-0.11307727610148065	-0.11438031329837615	-0.11577007789151035	-0.11725138754815008	-0.11887020357096462	-0.12059434289543174	-0.12243826492117736	-0.12445003765780988	-0.1265825752265013	-0.12888138883891634	-0.13137138680356814	-0.13402014860648503	-0.13689235921957404	-0.1399849112482195	-0.14336372683121626	-0.14696815246805972	-0.15085627837777862	-0.15511702620841564	-0.15975510786359318	-0.16481259988973143	-0.17027725112607822	-0.17633407388530037	-0.182922999723133	-0.19026395512636904	-0.19830779764378562	-0.2073352659331365	-0.21732243749336952	-0.2286617765920404	-0.2413457321296697	-0.255940479148963	-0.2724718932950351	-0.2915726601778307	-0.3140994356004747	-0.34039283655305586	-0.37176882481187423	-0.4101644268864257	-0.4571720210077266	-0.5154702380656024	-0.5894534664084481	-0.6827533404361537	-0.7973978079251259	-0.9196841322034288	-0.9946845826788338	-1.0	0.9992934756840556	0.9483698966747789	0.823029435571104	0.6960567764856043	0.5910352282867984	0.508355810598877	0.4433889671366986	0.39120241959394003	0.34954608934687886	0.3153026663405584	0.2867947972554862	0.2627121831045647	0.24213755796448572	0.22419226925097824	0.20875509583300567	0.19518230694623523	0.1831820992300744	0.1724830820424291	0.16292981573436047	0.1543095628065437	0.14642643961094895	0.13934877455228026	0.13288956934438273	0.12697279510098386	0.1215339004718571	0.11651912343615976	0.11188172000216667	0.10754632811544129	0.10353832006088315	0.0998197051038079	0.09634564661881266	0.09309737442254282	0.09005059481698299	0.08718881913754728	0.08449622844168171	0.08195872339530309	0.07956382366120061	0.07727040033712147	0.0751306639942009	0.07310259701981668	0.0711780439397017	0.06934957997305716	0.0676103276835886	0.06595442529915421	0.06437613846116981	0.0628702843398971	0.061432256322167055
-0.10591570409044707	-0.10621989459467295	-0.10656367984893315	-0.1069782036264392	-0.10744595126233783	-0.1079807262559749	-0.10855929566842884	-0.10921453787231115	-0.10994402582577274	-0.11073150900189557	-0.11158900213545356	-0.11252761292932063	-0.11355243102523818	-0.1146542590452243	-0.115864066528124	-0.11712625135561669	-0.11851868896439868	-0.12001215317894046	-0.12160214288607253	-0.12334150768585153	-0.12519541416532554	-0.12718163335327273	-0.1293473342309846	-0.1316479616870442	-0.13412644866928858	-0.13682449519224416	-0.13969165252423554	-0.14281063399603164	-0.1461821930763925	-0.14985392697517433	-0.15378787334647173	-0.1580415802407081	-0.16271379729046795	-0.1678137446192311	-0.17339053872804747	-0.17943511641897006	-0.18615767828779786	-0.19349802470932426	-0.20170720466709316	-0.21074818823011074	-0.22094212599924215	-0.23228837177345696	-0.24524428097679085	-0.2598361987670703	-0.27672796187080395	-0.2960478550448159	-0.31858097199630914	-0.3454483887463824	-0.3771824735266876	-0.41555260113870535	-0.4631954059540792	-0.5223218928514096	-0.5965083739797411	-0.6905799336202041	-0.8048625852593	-0.9248337162933927	-0.9952839760329208	-1.0	0.9992355130640661	0.9485772163949031	0.8261203412830569	0.6986260187245146	0.5940126734151995	0.5113848695287454	0.4463061537267797	0.3944442632218297	0.35206654111637764	0.31766437055312874	0.28894807880418744	0.2647122126337163	0.24398962263735058	0.2260787303654158	0.21032511246470295	0.19665776802606014	0.1845619287967925	0.17378482300051296	0.16411829681950024	0.15544038538866564	0.14759211255191512	0.14034251695920344	0.1338258092751944	0.12776602662216213	0.12236934117901214	0.11730957195270403	0.11263071177692675	0.10829222626304003	0.10422613936840494	0.10045806085517694	0.09695774021218127	0.09367597631787236	0.09060214010580214	0.08771502921278417	0.08499869314822942	0.08243887748490149	0.0800228959516789	0.07773947326078255	0.07554985590384757	0.0735043863145178	0.07156332978023594	0.06971929495936173	0.06796542261523403	0.06629541261914791	0.06470400169010952	0.06318554043951645	0.06173559366636663	0.06034994767555158
-0.10949216082164707	-0.10981244330251148	-0.11018525577432556	-0.11062718539247479	-0.11112670731151748	-0.11169831032288986	-0.11231739789776382	-0.11301661074379335	-0.11379678790116932	-0.11464058885416847	-0.11555718878655442	-0.11656662791601757	-0.11766146686501192	-0.11884221037679032	-0.12013141963295591	-0.12149605662936025	-0.1229955096097182	-0.12459799423287621	-0.1263102435971839	-0.128184340189687	-0.1301839836724584	-0.13232856464039658	-0.1346664624609316	-0.1371607026997595	-0.1398969239550598	-0.14277806891011038	-0.1458981521409331	-0.14928310755008242	-0.15297458592587795	-0.15699153441625724	-0.16130468759062738	-0.16598039499405845	-0.1711292860305313	-0.17676609530221743	-0.18294963627980806	-0.18967503257655954	-0.1971830316528728	-0.20541488135784935	-0.21466295726535184	-0.22489973129252125	-0.23650440162003725	-0.2495038178975382	-0.26444819286355153	-0.28140853838701996	-0.3012222920670682	-0.32409228554926456	-0.35105815042425664	-0.3835758647497073	-0.42251667102401264	-0.470267807379398	-0.530355052138027	-0.6057465592077286	-0.700055132101475	-0.8146590394069102	-0.9318346024833699	-0.9964600533682477	-1.0	0.9990117461205333	0.9468080965709348	0.825680581145544	0.700726369295838	0.5955819847798723	0.5133532756257086	0.4484246492549891	0.3965712905563698	0.3545424811748044	0.31961532247433055	0.2908204390740545	0.266451247315857	0.24563275816164806	0.2276389438052775	0.21193810122201215	0.1980087837954916	0.18583265011326225	0.17498356221320657	0.1652427685983272	0.1565011517757745	0.1485738420381821	0.14136543211033764	0.1347162715628377	0.1286994861813096	0.12316835240213611	0.11806768074961481	0.11335067031800844	0.10897661615688359	0.10491047925045352	0.10109064687912239	0.09754265761779923	0.09423709798675707	0.09113782682826281	0.08822676807837722	0.08548788027845428	0.08290686130527766	0.08046599850085677	0.07816849191712706	0.07598948743719643	0.07389729546706286	0.07194045214151135	0.07008138888779994	0.0683133085831922	0.06662993079161622	0.06502551634805215	0.06349498577582914	0.062033507059213566	0.060636886068787976	0.05930073550310331
-0.11333691629782343	-0.11367738076364645	-0.11407815484719667	-0.11455085135782447	-0.11508612738695952	-0.11569622464938761	-0.11636210662271965	-0.11711165110170607	-0.11794855353092476	-0.11885222299366933	-0.11983877489753919	-0.12092234520003503	-0.12209845068856015	-0.12336467975435883	-0.12475616009619063	-0.1262249290642356	-0.12784211979425075	-0.12957665215804373	-0.1314205674842951	-0.13344684106540167	-0.1356116464353132	-0.13793793927328746	-0.14047203726315988	-0.14318259097220123	-0.146113245445779	-0.14929179423262637	-0.15270752777483385	-0.15641356889129882	-0.1604614566183893	-0.16487685012089623	-0.16962954547165635	-0.1747956376660294	-0.18050017399035748	-0.18676422724392477	-0.19366590492053337	-0.2011974873006641	-0.20964066893546604	-0.21894053300542962	-0.22946280125557492	-0.24113310518445147	-0.25446846382209476	-0.26951028187129367	-0.2869390106629602	-0.30689302953352565	-0.33042684220015894	-0.3578911005016858	-0.39065036738243253	-0.43073647216114813	-0.4793745914365043	-0.5398229350497157	-0.6165121420524408	-0.7123418032146623	-0.8263164068217839	-0.9405019335512582	-0.9977070119635149	-1.0	0.9986979112006891	0.9435802853299273	0.8229168084418275	0.6997504376244744	0.5967821679972436	0.5142191566805059	0.4496971478262424	0.39804550933129085	0.3560974806761137	0.321522491432442	0.2923409528949948	0.2679463569343104	0.24705308662389744	0.22899735773793747	0.21323017110036033	0.19938209919045735	0.18698957212159503	0.17608172434439914	0.16630190509918197	0.15747415657773145	0.14951091824493856	0.14225647619278767	0.13563227929003346	0.129498410294872	0.1239282579868249	0.11879107138007555	0.11403946963004702	0.10963305871340143	0.10553647032005349	0.10173504690099022	0.0981250035064061	0.09477951391975992	0.0916565247238741	0.08872300860804495	0.08596294165754989	0.08336183648605675	0.08090691024146862	0.07858659737063525	0.0763905419020683	0.07430950043640484	0.07230881974896652	0.07043541694253747	0.06865366331130379	0.06695740094464707	0.0653405738368383	0.06379833355765506	0.06232565408481147	0.06091823340936985	0.05957214136609685	0.05828301613887733
-0.11748192531764151	-0.11784056650395969	-0.11827698360577435	-0.11878265557806113	-0.1193617084492849	-0.1200081455154274	-0.12073421019216678	-0.12153456163754628	-0.12243852319391017	-0.12340253298398911	-0.12447661817922606	-0.12563501332361673	-0.1269052156987032	-0.12827107147411185	-0.12977405406247897	-0.13136113797461504	-0.1331103221755057	-0.13498329484794827	-0.13698673435013387	-0.13918481936220684	-0.1415389989828401	-0.14406821102413603	-0.1468289441739846	-0.14978628539942226	-0.15298968930725512	-0.1564453190392436	-0.16021885371783298	-0.1643065175191358	-0.16878282160688013	-0.1736323677263731	-0.17889802759896706	-0.1846382832565142	-0.19099861049171646	-0.19800683509071307	-0.2057591357378722	-0.2142548623226008	-0.2238238920909715	-0.23436697453008007	-0.24645424094038776	-0.2599312481366534	-0.2754162977246442	-0.2930225705024122	-0.31360296451027664	-0.3373993417606158	-0.3657745664801116	-0.3992947879377612	-0.439815714645607	-0.49006702709331695	-0.5518365145516158	-0.6291897168166272	-0.7272401842048861	-0.8409811706924203	-0.9500889299706705	-0.9987986576963979	1.0	0.9979383764094147	0.9395940882086868	0.8180636565204997	0.696746589572918	0.5955394938895219	0.5147916242406532	0.4500870290143233	0.39883798365773643	0.3571159115796356	0.32266507195067073	0.29382044423122805	0.26913694205252997	0.24824562399833022	0.23015661217112465	0.21437132816021068	0.20046995366774747	0.18816393712908117	0.17707563990747346	0.16725403585634646	0.15838204896947047	0.15037882920624837	0.1430860115730253	0.13642464565584242	0.13032020665484503	0.12464648561701598	0.1194771300951071	0.11469513428079874	0.11025961799777247	0.1061355840984115	0.10229219097469229	0.09871772877724465	0.09530196276386303	0.09215697759920544	0.08920146511636026	0.08642287399224277	0.08380301456585466	0.08133024128510291	0.07899301353292681	0.0767808834878105	0.07468445717917692	0.07269536913304962	0.07078080845924686	0.06898600921828679	0.06727732601163049	0.06564881722822158	0.06409525472281147	0.06261175472150024	0.06119403637298372	0.05983818938661595	0.05854001365599335	0.05729628706238635
-0.1219586477022732	-0.1223468956381594	-0.12281250792515204	-0.12335987522889834	-0.12399141426326804	-0.12468044765836461	-0.1254633281981287	-0.12632607510453975	-0.12730088949880342	-0.12834743823306585	-0.129501437998838	-0.13075472628682275	-0.1321228582550969	-0.1336076187702246	-0.1352652576365707	-0.13695751252725996	-0.13885708454144066	-0.1408917214517964	-0.14307153059004946	-0.1454665677013635	-0.1480322377396399	-0.1507982934575209	-0.15381575689679533	-0.1570598002573003	-0.1605773568500193	-0.16438064209080114	-0.16852364395761305	-0.1730587956801364	-0.17802719544086534	-0.1834087236973189	-0.18927828381270023	-0.19569736307692182	-0.20283617676322202	-0.21073352226886205	-0.21950477181658523	-0.22916949991218497	-0.2401081407185752	-0.25229167986471407	-0.26622254068576096	-0.2819327864895342	-0.3001309535014337	-0.32100801826055847	-0.3456559867751948	-0.37447506331869845	-0.40926630874709286	-0.45092878226068794	-0.501928348091509	-0.5659794210347431	-0.6451306626828154	-0.7429081499154527	-0.8580899222337542	-0.9609677082828186	-0.9996003745210572	1.0	0.9965569497538924	0.9324602591405947	0.8123318661578809	0.691899242647212	0.5927407788661213	0.5134022036888445	0.45025721556322645	0.39892627463581876	0.35757531296568307	0.3233511928138011	0.2946493289272863	0.2702877321263693	0.24917975511985038	0.2311157951983495	0.2153222002336129	0.2014199706158337	0.1890924844859784	0.1780832246664937	0.16811073850362848	0.15922768705901866	0.15117738155562455	0.143851576020429	0.13716163833612113	0.13102673467831233	0.125384899994423	0.12012368809480702	0.11531531623497676	0.11085450304321273	0.10670606645284543	0.10283943391595231	0.09922781539827567	0.09586152680208199	0.09263812784274546	0.0896647304541423	0.08686551058245608	0.08422945913295428	0.08174006514732093	0.07938700796670202	0.07715978473303853	0.07504894699169948	0.07304222833905441	0.07114340328481548	0.06930994504670289	0.06758938721086885	0.0659496059302495	0.0643852365851008	0.06289140668995509	0.06146384033111092	0.060098572029759226	0.05879140817467664	0.057539049038360844	0.05633834817024833
-0.12667415983133498	-0.1272310097739968	-0.12774029725307365	-0.12832547710151382	-0.1289853918962241	-0.12975303836782526	-0.13059950364635994	-0.13153252795629647	-0.13258927866742123	-0.13372636614970024	-0.1349511677252934	-0.13633342206092722	-0.1378255005197443	-0.13942339815553934	-0.1405760804406905	-0.1430795805538473	-0.14514865544854938	-0.14736905335512304	-0.14975102914352084	-0.15237125526968118	-0.15518243395705622	-0.15822417107578488	-0.16152526932492253	-0.1651088261653669	-0.16899116701590178	-0.17319831197081692	-0.17781124947830731	-0.18283453307382044	-0.18836484944514162	-0.19439225244653452	-0.20097891408529414	-0.20820650896466453	-0.21628338084822857	-0.2252525704976907	-0.23526514471814472	-0.24635533469044235	-0.25898623606209653	-0.27318861307532794	-0.2894559976131823	-0.3079902466991237	-0.32967929571752497	-0.35480265573644626	-0.38481225959624565	-0.42031009884082193	-0.46374811061040305	-0.5164515038767081	-0.5816714814834284	-0.6638196010989627	-0.7632823514811892	-0.8755571705934018	-0.9720214193697909	-0.9998938342975775	0.9999999999998742	0.9941243975232628	0.92301147907832	0.8030245401147239	0.6864284329683631	0.5883900733580562	0.5109033508904183	0.44885619691046236	0.3988177824406244	0.35745504336380357	0.3235730810159471	0.2950987180667738	0.27088510522495196	0.25007721993501963	0.23184806133633906	0.21609421086578218	0.20219997699924386	0.189874478550611	0.1788686495058187	0.16897734141762183	0.15996624860298214	0.1518801117258366	0.14455173821771689	0.13783696584976676	0.1316812575732428	0.12601599003545313	0.12078800392719673	0.11589779680463526	0.11141557770988107	0.10724624766407882	0.10335927244862743	0.09972772991279731	0.09632843467448178	0.09315396457831787	0.09010806994725731	0.08729339491690587	0.0846391383274986	0.08213561725072593	0.08077082402475141	0.07752657650417927	0.07540227948707194	0.07338646137519345	0.07147140221664491	0.06965018758120692	0.06789863344232709	0.06624259109858553	0.06466797512550163	0.06316455953435679	0.061727335510228125	0.06035297257765656	0.059037186154547526	0.05777656110183681	0.056567905005780045	0.05540824833405324
-0.13209108928319788	-0.1325439767750356	-0.13309639269860782	-0.1337311026492766	-0.13445021806485816	-0.1352794169270775	-0.13619883757630266	-0.13721190292211496	-0.13836057158574405	-0.13959306445166272	-0.14095627185259113	-0.1424365356588323	-0.14406285251386983	-0.14581364228298888	-0.14773667035975377	-0.1498011187583972	-0.15207424265844	-0.15450106341346645	-0.15711510761313516	-0.15999598330175518	-0.1630908648779496	-0.16643870422155704	-0.1701024990002359	-0.17406427907067654	-0.17840661744400116	-0.18305158624640924	-0.18820046875474644	-0.19382052745338887	-0.2000298848642102	-0.2068186842348076	-0.21426554318579447	-0.22246942995776856	-0.2316813410443372	-0.2418134067329221	-0.25350212051789306	-0.2663639966294547	-0.28110994153861313	-0.2977663230600423	-0.31711358969454884	-0.3393049756966245	-0.36554289518024846	-0.39628428897580453	-0.4334670912034223	-0.4780184612378039	-0.5332280596914821	-0.6008228137904584	-0.6844601596901342	-0.7866590651573044	-0.8969369190422544	-0.9814819352981019	-0.9999920190584418	0.9999999877345723	0.9904437567327822	0.9111016474633531	0.7914046218147148	0.67792208693442	0.5836145416041246	0.5071470213910955	0.44660938830057695	0.3974793415254007	0.3571826760916667	0.3233221320033962	0.29515604430206505	0.27115580913286996	0.2504960597546231	0.23254657797646586	0.21666577119971342	0.20282034129696286	0.1905148752057526	0.17952221214214323	0.16964262918579193	0.16072189319159166	0.15253596599764283	0.14517901434119135	0.1384517190768496	0.13227803216613737	0.12660303054508662	0.12135200911570762	0.11650086595718015	0.11194083524845051	0.10775422025366167	0.10385009896351494	0.10020177108702073	0.09678583494774361	0.0935817016946125	0.09058389031368388	0.08770204325980918	0.08503446984471077	0.08251489489311736	0.08013477618307999	0.0778805021546918	0.07574379588975474	0.07371595079048249	0.07178935172082529	0.06995698878820537	0.06821231288054061	0.06652745897417103	0.06494311011488657	0.0634302059306068	0.061984165835802	0.06060119620007698	0.059277136620904905	0.05800853341745998	0.05679227324395606	0.05562528322520407	0.05450481697279422
-0.1378538917048387	-0.1383425236671903	-0.13894541849015463	-0.13963594184172073	-0.1404198420318726	-0.14131252151237492	-0.14232771113560322	-0.14342977904970178	-0.14470785868205266	-0.14603001196543727	-0.14751863208626026	-0.14913824617466334	-0.15092024379906968	-0.15283935038768917	-0.15495006966389274	-0.15721679309595513	-0.15970754273440352	-0.1623896412907511	-0.16527341051277766	-0.16845893931669703	-0.17189698638521672	-0.1755968282917892	-0.1796687329073963	-0.18408301002744065	-0.18893295799640414	-0.1941070582401172	-0.19991927233952128	-0.20625186490024686	-0.21327452210555062	-0.2209347708134753	-0.2294743594575908	-0.238871955620123	-0.2494797844289056	-0.26138301962467503	-0.2748311853937093	-0.2899279586683463	-0.30736061416379024	-0.3272241537305165	-0.3505206245109263	-0.3775152024798891	-0.4098171280391726	-0.4481277878381987	-0.4950668482450735	-0.5519598633001609	-0.6229840701868867	-0.7094228969931008	-0.811939818992231	-0.9197300721435392	-0.9902845004147895	-0.9999999214724523	0.9999968473650639	0.9837612068180418	0.8976604764708038	0.7776562279659955	0.6675823008041647	0.5764751276813584	0.5030661197341856	0.4433669217062531	0.3954456975053982	0.35590610826005004	0.3229411041255347	0.2948158571274227	0.2710959561991789	0.25063499764482916	0.23282803617828984	0.21720529265459318	0.20326261474551932	0.1910026639962945	0.18004661825352494	0.17018719490857365	0.16127697239125816	0.15318855737937717	0.14571311044886828	0.1389987293536621	0.1328181884478793	0.12712620000070032	0.12187447336304427	0.11700529040997125	0.11248469402098134	0.10822815127376773	0.10431022739586683	0.10064792630208577	0.0972182023472691	0.09400019567947984	0.09098904523194039	0.08814115605520433	0.08541123704328352	0.08288023005484133	0.08048598584017044	0.07822098840766746	0.07607278048554435	0.07403397362095765	0.07209670222095682	0.07025400774084781	0.06849935845711339	0.06682694646323274	0.06521023119901204	0.0636885271439476	0.062234244869325835	0.06084288627194859	0.059510947564601666	0.058234760386154716	0.057011176888263806	0.05583719282725067	0.054709967625440774	0.05362694455448095
-0.14416536801025018	-0.14470597282644135	-0.1453569916597523	-0.1461149117101047	-0.14697140592381838	-0.14796395531585868	-0.1490556053533733	-0.15026629901689761	-0.1516404970900695	-0.15311819098755047	-0.15475230508556687	-0.15653043970406444	-0.1584916776249001	-0.16061366842487507	-0.16293134127046197	-0.16544147599794565	-0.16818981015045276	-0.1711611987695683	-0.17436015302539418	-0.17790006735753378	-0.18171418300957598	-0.18587122108332657	-0.19041401389291893	-0.19536629001670688	-0.20082296702473043	-0.2067104559670127	-0.21323726256085046	-0.2204300995919801	-0.22844050888142944	-0.23721576411194764	-0.2470463217168514	-0.25792060195605065	-0.27026775536100067	-0.284211970468137	-0.30008155955106025	-0.3180360778770854	-0.3389578121469027	-0.3630154375767753	-0.39154289592133285	-0.4249842850744075	-0.4654967820411982	-0.5141430346069478	-0.5743637948785258	-0.6476736729809922	-0.7379827768862075	-0.84137337784347	-0.9418242283651972	-0.9963334376410087	-0.9999999999999601	0.9999299667463549	0.9740369031038493	0.8794615084393026	0.76299420174698	0.6556008627508273	0.5679324822542792	0.4971562980827681	0.4398726335093171	0.39262516070680054	0.3540726347355269	0.3217318906891467	0.2943660053137974	0.270696706355744	0.2504881067471454	0.23286740347128382	0.21738207228633383	0.20367714495656294	0.19134985087502807	0.1804336681079719	0.17061647358842427	0.16172991857554597	0.15365791258442552	0.14629477593811246	0.13948221732017765	0.13329529119572517	0.12760038837144125	0.12234219257318059	0.11746578260322162	0.11293598473118928	0.10871893959910142	0.10473800010929113	0.1010649256021407	0.09762392738191884	0.09439467410841151	0.09135881377868675	0.08851295216666175	0.08580501779842513	0.08322765107571972	0.0808236787565261	0.0785461900077536	0.07638870698448721	0.07433979893588431	0.0723928005344236	0.07054060937143447	0.06877672211313933	0.06709542696914653	0.06548835955675324	0.06393899503526738	0.06247659042870799	0.06107778312575257	0.05973827041265049	0.058454955406324165	0.05722442525183973	0.0560437183501785	0.054910063984956604	0.05382081253247693	0.052773585377423333
-0.15111215791915492	-0.15170626542496066	-0.15241713739973092	-0.15325280832048943	-0.15419321728161073	-0.15527681667501514	-0.15648408003649839	-0.1578174336516045	-0.15931623749378165	-0.16095999611063558	-0.16276197328764336	-0.164727494904696	-0.1668907952135685	-0.16924933521062327	-0.1718136599795021	-0.17461506571824523	-0.17765872896609006	-0.18096984964611904	-0.18454056132989582	-0.18850076465282298	-0.19277610669428	-0.19743406140488626	-0.20256679095210278	-0.20816410225853613	-0.2143074065857314	-0.22104223717242258	-0.22849318221810558	-0.23674144103457542	-0.24596678120668405	-0.25612409542348963	-0.26755454210241714	-0.28029445854946944	-0.2948418250116434	-0.311415462347089	-0.33038818021420735	-0.35207446646247026	-0.3775895632349939	-0.407257154343203	-0.4428444537441867	-0.48507169419132046	-0.5368286880992641	-0.599495838581085	-0.6770649810477897	-0.769278122282096	-0.8733074059523112	-0.9636394567135941	-0.9991928319918151	-1.0	0.9993188807710846	0.9615417465430829	0.8590223387954146	0.7443234654293421	0.6430693285186382	0.5581500494895772	0.4901664923559037	0.43494491521199047	0.389605170201026	0.351594949259073	0.3200646329502293	0.29322372595258867	0.270204494717668	0.2500508729283124	0.23265799092951814	0.21734397177940998	0.20376987785479744	0.19166254515051379	0.18069478833684427	0.17092013365303727	0.16207821311194995	0.1540338473705976	0.14669044265726566	0.1399457113676715	0.13371323029507529	0.12801606590542675	0.12275902318356594	0.11787958047404659	0.11334541460752326	0.10912276525534041	0.10518110438921024	0.10145107952733223	0.09800184077255635	0.09476686582366745	0.09171877669201371	0.08885110988131961	0.08615784258378997	0.08359094045698516	0.08114401197801452	0.07885831547637769	0.07669075250929422	0.07463286797727238	0.07267711457041025	0.07081636398242963	0.0690440482832791	0.06735448792843758	0.06574235576932987	0.06419987401312473	0.06271140763205324	0.061305584006537725	0.059959012696119925	0.05866882341688895	0.05743173303983589	0.05624470170575173	0.05510488006930937	0.05400970158066664	0.052956737552734896	0.05194374871349692
-0.15878859637630505	-0.15944812721954432	-0.1602318282528565	-0.16115375963197012	-0.16219256737551854	-0.1633897025315777	-0.16472438636070336	-0.16619950572352366	-0.1678755156849941	-0.16967922922759912	-0.17167698100344103	-0.17386434602282724	-0.17626860551004203	-0.17889982367702853	-0.1817629832893562	-0.1848714451111542	-0.18829497003296217	-0.19201018439035789	-0.19602323712644298	-0.20048413139082888	-0.20528996178230183	-0.2105809655903124	-0.21641933901610863	-0.22279317957168324	-0.2298762989988013	-0.237554546062436	-0.2461410732268583	-0.25569442014865035	-0.26643423063238153	-0.2783275391146393	-0.2917923366925806	-0.30690406274034515	-0.3242909441234755	-0.3442674727634062	-0.3673456202847581	-0.39399149943016853	-0.42569695516994543	-0.4629838926925039	-0.5082559613602546	-0.5624941078897225	-0.6293723211710145	-0.7098276025751046	-0.8054970684057137	-0.9056122989896306	-0.9817848829134738	-0.9999583042468115	0.9999999999999941	0.996708408283842	0.9433057947509463	0.8378069195865114	0.7244823024572463	0.6274541566899842	0.5479788820680892	0.482222668948507	0.429171673551194	0.3854429294636302	0.3489499370056677	0.31786605650976385	0.29169927583699884	0.26912617902543573	0.2495348912183038	0.23219728229906514	0.21708991492082472	0.2036733229819859	0.19168830521780306	0.18092405585094695	0.17111023438770986	0.16231338561124617	0.1543139981708284	0.14700142567348126	0.14029604367551488	0.13412825134547873	0.1283769322681584	0.12312096799782894	0.11824566374543714	0.1137120114656722	0.10948704589058805	0.10554237829392052	0.10185123123552116	0.09835043022361954	0.09510932296754146	0.09205733451652502	0.08918207962669215	0.08646685560598981	0.08391514936648961	0.08147920833635532	0.07915368218281725	0.07697830924341152	0.07491259401088178	0.0729490712886492	0.07108056193395072	0.06930070913840645	0.06760367582099662	0.06598424059756446	0.06443750839595984	0.06295884611317074	0.06152551512118992	0.06017260939370299	0.058876099805779396	0.05763286331953181	0.05643982639931069	0.05529420303726831	0.05419339348768529	0.05313498630598494	0.052116737147892604	0.05113651353792303
-0.16733047423452724	-0.16805550506480996	-0.1689248221667477	-0.16994437446227023	-0.171100955865657	-0.17243198716033842	-0.17391360228142075	-0.17555571524136837	-0.17742364346810352	-0.17943671295802743	-0.1816783293079076	-0.18411061718718094	-0.18680743887264173	-0.18975104043766883	-0.19298682801135558	-0.19646557763730052	-0.20032932947960677	-0.20452328944018636	-0.20906925446842828	-0.21413421893243617	-0.21964869111284208	-0.225654301601098	-0.2323447935352651	-0.23967679500186176	-0.2477666819530364	-0.2567735037829978	-0.26677073989224276	-0.2779655857016552	-0.2906249927747335	-0.30473431144508767	-0.32082240138354934	-0.33902038786291144	-0.3601370736310052	-0.3846335445966092	-0.41322699156838777	-0.44660073206068457	-0.4867603824571065	-0.5345184771490767	-0.5929845738328001	-0.663117988970171	-0.7481409803197411	-0.8441718146918765	-0.9384882158675922	-0.9936622344343422	-0.9999999788379728	0.9999994841505389	0.9901154703635557	0.9200613154596876	0.8119922194916724	0.7047802522646301	0.6111182080254605	0.5354686955808285	0.4739848901896491	0.42264982904383547	0.3806192651192839	0.3453849343007119	0.3155367923493394	0.28973098094543664	0.26770758827111174	0.24851639406557227	0.23166756390949686	0.21661573905219342	0.20338643499322906	0.1915470715229681	0.18089718377682132	0.1712715056086616	0.16244488097844043	0.1544920499005923	0.14722344628374123	0.14055067545138064	0.13438945765939322	0.1287345879787572	0.1234265221508804	0.11856035225743947	0.11403290421291921	0.10981098418395079	0.10586628722275933	0.10217436530149657	0.09871180099201333	0.09542069907663613	0.09236761848674856	0.08948729093057835	0.08676909120366587	0.0841974294424706	0.08177709291893853	0.07946295979236519	0.07725058790238873	0.07517735124215644	0.07320790190317716	0.07133272031534324	0.0695461814149768	0.0678425536646754	0.06621652001774496	0.064663252718828	0.06317829555138083	0.06175764685551679	0.06037885865915003	0.059076521071632186	0.057827455503126415	0.05662886484678222	0.05547780125766186	0.05437168874733964	0.05330817936620963	0.05228487411373405	0.051299769921763744	0.05035095563482984
-0.17686777250890848	-0.17767776823371145	-0.1786485579957047	-0.17978599999540318	-0.18107883669385366	-0.18256482561774645	-0.1842250090669839	-0.18606284248477772	-0.1881465503485638	-0.19041958906563042	-0.19293205578096223	-0.1956781994137628	-0.19871867084316464	-0.20204396888374127	-0.2056864068117761	-0.20965103712948158	-0.2140419793805015	-0.2188205479504702	-0.22401485584679937	-0.2298166208223661	-0.23613472550313125	-0.24308553564663501	-0.25083095080330786	-0.25926863703670006	-0.26880148834809564	-0.27936492866817914	-0.29119344176047035	-0.30448649033731234	-0.3196086943205101	-0.3366034236176478	-0.3561515220869477	-0.37842834245784857	-0.4045546471873427	-0.43522206071144187	-0.47129030415313294	-0.5139122709647779	-0.5656956325521796	-0.6275839225821441	-0.7029168518645466	-0.7903643353897147	-0.8861444148796696	-0.966879904150834	-0.9990831156977587	-1.0	0.9998526912699441	0.9766201201224036	0.893167924297026	0.7838153826091444	0.6818535057645697	0.5950785624833997	0.5224259036515753	0.46393653940151897	0.415894054255519	0.3751681488646318	0.34128225830158465	0.31244363624665117	0.2876537157668951	0.2659658430254226	0.24720704135881366	0.23070532298851376	0.21608216547112488	0.20290594230485734	0.19123668919424308	0.18072118245013877	0.17120254019529904	0.16255000258962657	0.15457393423359997	0.1473546812109183	0.14072365868593362	0.13461327438459628	0.12896647200554337	0.12373417862998848	0.11882239501993475	0.1143012632544431	0.11009178119819499	0.10615215859065924	0.1024620764657115	0.09900021400744652	0.09574697253573133	0.09265127960938158	0.08976825333301086	0.08704617237869318	0.08447312703781613	0.08204565301236556	0.07973659295842514	0.07753592167332085	0.07542918431891246	0.0734523913995519	0.07157225729032607	0.06978003325060944	0.06807059263229459	0.06643877119754274	0.06487969653439268	0.0633889759691024	0.061962728317778645	0.06059650520502631	0.05926973016408646	0.058015430122336155	0.05681155140751309	0.05565542478840595	0.05454436057253115	0.05347594338948454	0.052447984232484576	0.0514583374555353	0.0505050035765217	0.04958624951135539
-0.1875955376663446	-0.18850591175948297	-0.18959569467486623	-0.19086910403004598	-0.19232968186891874	-0.194003016560841	-0.1958756154942573	-0.1979476904792199	-0.20030090173441695	-0.2028721964190553	-0.2057187106122558	-0.208834759751726	-0.2122913885930977	-0.2160790512727728	-0.22023608510313838	-0.22477140801361972	-0.22980747649642216	-0.23530626949933234	-0.2412944803824423	-0.24801900013730976	-0.25534787375833057	-0.2634591649328451	-0.27253300442773354	-0.2825590916070217	-0.2937441008243974	-0.30631488186740063	-0.3204648867473471	-0.3364972324553966	-0.35490068451131135	-0.37570520488608494	-0.39987427338698023	-0.4276994602871502	-0.460658392925854	-0.49967953491053757	-0.5461924110823708	-0.6014486727811775	-0.6685638260555975	-0.7474076082360306	-0.8379194381454769	-0.9270286184257857	-0.988051983789534	-0.9999859592916185	0.9999999999999897	0.9978673368389257	0.954858162500902	0.8609016285745575	0.7549311151172103	0.6577346380097894	0.5766816548770508	0.5096561462726532	0.45348519354830424	0.4077158623455176	0.36954316473470444	0.3366696508909682	0.3089003828022241	0.28493833592547657	0.2640795718966388	0.2456217283364556	0.22949026280728	0.2151701529030302	0.2023725907847132	0.1907548444128355	0.18039426167994285	0.17099971032090397	0.16244729505502448	0.1546325119288275	0.14739401545966968	0.14081335253427865	0.1347444500007113	0.12911339822680515	0.12392517617223603	0.1190859643586756	0.11452956287812366	0.11032364628955099	0.10639734316278487	0.10271366796564611	0.099255581430312	0.09600432383024299	0.09294342789840086	0.09002378979485345	0.08730040502009365	0.0847247427646491	0.08228617122127393	0.07998210970776237	0.07777736799678595	0.07569238384275243	0.07368440433150553	0.07179794147686828	0.07000171183747166	0.06828733408845379	0.06665048990192812	0.0650863706439607	0.06359055537480034	0.06215926744457393	0.0607880560574262	0.059473740355863475	0.058196316323297824	0.05698772709969644	0.05582683021214613	0.05471118445562137	0.05363828439482212	0.052605901064087024	0.05161193226856499	0.05065437154456373	0.04973150601395467	0.0488415457820439
-0.19974660849981798	-0.20077749402353084	-0.20201159677901287	-0.20346176723421888	-0.20510908018791119	-0.20701130133901452	-0.20913425144026446	-0.21149250520126692	-0.21416575291748244	-0.21710794031845276	-0.22036013513116381	-0.22392469449248645	-0.2278916740686803	-0.23224765820417112	-0.2370377784249474	-0.24227800819025982	-0.24811391521065712	-0.2545081055607285	-0.26150111766190093	-0.26936010051033854	-0.2779863736580764	-0.2875577824151046	-0.2983406364982443	-0.31030683773541673	-0.3237380947042738	-0.3389339898421214	-0.3561615112823376	-0.3758356322083419	-0.39859714536739166	-0.42460834740432024	-0.45508875384803826	-0.49054563111661476	-0.5329064709220778	-0.5834977384497417	-0.64396839842372	-0.7151400957015945	-0.7985033782608972	-0.88692846719905	-0.9639192329348044	-0.9980789325680194	-0.999999999999634	0.9999953780471782	0.9892260653611071	0.9256978067959712	0.8250963140078357	0.7234814769952194	0.6337086164506637	0.5575204995302985	0.5027238875861187	0.44322341754971	0.3992094815342558	0.36277447853315337	0.33191370912619017	0.30494118080228866	0.28185179619501166	0.26167127990506356	0.24391153595107315	0.22803907834745482	0.21403887857491188	0.2015082405971872	0.19022652000383536	0.17991468885807746	0.1706615846711817	0.16222387363895022	0.15450273673672418	0.14741392279550886	0.14081886326115206	0.1347987809978941	0.12922608671855298	0.12405360230736791	0.11924129854516778	0.11475446306526611	0.11051775388333392	0.10660056492772953	0.10292726496744212	0.09947673424445362	0.09623025220568752	0.09317190345014485	0.09028714427440467	0.08753038331270395	0.08495448357008453	0.08251478029058722	0.08020071796650853	0.07801148648113183	0.07591357557758895	0.07392708624816449	0.07201158458695202	0.0702099236840641	0.0684923282615712	0.06685129447260711	0.0652828609373498	0.06378265988402676	0.062346952317915046	0.060971285943020204	0.05965255952462232	0.05838755074082769	0.05715470235747943	0.05599186393073985	0.05487192004805477	0.05379487848446185	0.05275830854503362	0.051760366693896644	0.05079893976235666	0.04987222243345613	0.04897851096796885	0.04811596438226689
-0.21362085413275425	-0.21479395653394856	-0.216205640562652	-0.217866203460789	-0.21974646032354112	-0.22192040838111324	-0.2243559391063931	-0.22706527249383868	-0.23014334176076	-0.23352476757803506	-0.23728078454049142	-0.24140180772234815	-0.24599771648379148	-0.25106069698113914	-0.25664000257488334	-0.26276282527257855	-0.26961142990350523	-0.2771347400845713	-0.28533358065175624	-0.29472291436125414	-0.3050096987894964	-0.31648189966319296	-0.3294867247637701	-0.3439964401692333	-0.3603966310337068	-0.3790978972279306	-0.40043682631127775	-0.4250806209771367	-0.45383186336032194	-0.48697231166429605	-0.5262340435581557	-0.5722042074243624	-0.6273261784531196	-0.6928753779565611	-0.7693287441476923	-0.8532698315227003	-0.9353266725833936	-0.9888879121284558	-0.9999772687263488	1.0	0.9991842782553155	0.9699146384769188	0.8883454173571836	0.787891937784001	0.6910990575033485	0.608176280631559	0.5385487292055354	0.4799644150238667	0.431596489178301	0.3908466920560723	0.3557344722302481	0.32622137731802536	0.30086233123280676	0.2784048445067543	0.2589480927270534	0.2417575370953833	0.22648003516264895	0.2127019705267028	0.200450822039477	0.18940511540571947	0.17939373054523247	0.17018674115266746	0.1618785099515347	0.15426356719112228	0.14726233701706445	0.14080637584928918	0.13477586942983413	0.1292503767735849	0.12410038954730229	0.1193384253915758	0.11487844430791948	0.11070846278838666	0.10676041929982638	0.10310121185802777	0.09966234683805422	0.09642404472732913	0.0933714502288777	0.09049021398990181	0.08776756185892277	0.08516115137067244	0.08272217466385087	0.08040792766873113	0.07820993794601667	0.07612768926183536	0.07412955011633685	0.07223520854888094	0.07040646376238545	0.06868423324339551	0.06704067300140985	0.06546869552795286	0.06396488391039537	0.0625254262274325	0.061145901527047866	0.0598232796834755	0.058554385966688466	0.057336121216110154	0.0561479469601134	0.05502635027280647	0.05394538906010238	0.05290520211863456	0.05190356213403045	0.050938494322472626	0.050008180446416396	0.04911096558101779	0.048245202764876226	0.047409179795928326
-0.2295998555989038	-0.2309547554777074	-0.23257844063002114	-0.2344930765927722	-0.2366666480565491	-0.2391809913376771	-0.24200384188239069	-0.24514405449459492	-0.24884587769748118	-0.2526573618835185	-0.2570395046086839	-0.2618614251464182	-0.2672576256640082	-0.2732060900796717	-0.27978714526207166	-0.28689267024697185	-0.2951797101911622	-0.3041560948409869	-0.3140532041937745	-0.3253031995945746	-0.3377652821486798	-0.3517435266214576	-0.3676991829566136	-0.38583510423114553	-0.40604437681270134	-0.42951492306083755	-0.45657155291281787	-0.48800824783067887	-0.5250524526327555	-0.5680724410262572	-0.6192222786729492	-0.6790066214518855	-0.7518074199064333	-0.8295835425131391	-0.9100542126011443	-0.9740590657990066	-0.9990396142926196	-0.9999999999999961	0.9999965881442464	0.9919679917474113	0.9376001644858103	0.8465614540400548	0.7479897746476784	0.6592395555708164	0.582357198656522	0.5185076072792423	0.46498030011896047	0.41948776774652313	0.3813901045401684	0.3488007023741399	0.320299429961226	0.29600261471575035	0.2748620280116564	0.2559237488883275	0.23933208902344824	0.22453571003509795	0.21127137650377245	0.19921313190198453	0.18841330746966278	0.1786115134880396	0.16967492500487844	0.16141015093351452	0.15391409088960392	0.14701129949694952	0.14063740914007397	0.13473633248069897	0.12920352651603723	0.12411644039852938	0.11937587591443041	0.11494830352143968	0.11080499738794912	0.10692078336473146	0.10323441096174549	0.09980957426715657	0.09658412261503341	0.09354047830884717	0.09066586758343971	0.08794760928931367	0.08537444663134126	0.0829072388636155	0.08059476019734016	0.07839747435897809	0.07630758893064704	0.07432518174362338	0.07242033570659812	0.07061231655302085	0.0688648844883123	0.06721744534091614	0.06564356113150972	0.06413677412789032	0.06269431790897946	0.06131156715400938	0.05998563874102916	0.05871333523905221	0.057491665041074724	0.05631788351413433	0.055172232569630865	0.05408985868156578	0.053046266799789125	0.05204124623026884	0.051072857528662884	0.05013925873334277	0.049238769624699516	0.0483697939779164	0.047530609557963795	0.04672047752479436
-0.248193729182097	-0.24977074864251006	-0.25166617441967243	-0.253896167000284	-0.256439038887643	-0.2593769135834129	-0.26268435123815803	-0.26636856498742306	-0.2705790388114795	-0.27521936164786664	-0.2803987884651614	-0.2861133892843969	-0.29252707858160376	-0.29962157425873304	-0.3075015826905598	-0.316219037554289	-0.3260411148909162	-0.3369289333518053	-0.3489946791996722	-0.3626976062793244	-0.3781619075569127	-0.3955284209625827	-0.4154917913605709	-0.4383515818078201	-0.4639550776347442	-0.4941160160260404	-0.5290682258763566	-0.5699523942597399	-0.6182855103824971	-0.6743727502009479	-0.7399644886286032	-0.8133562213796982	-0.8912799388107585	-0.9595235337109428	-0.9956905712677835	-0.9999993958407751	0.9999999999998271	0.9988225757875118	0.9698982959562201	0.895419683709779	0.8003032574142771	0.7084750594152479	0.6264240464268179	0.5572535767793425	0.49830088108524057	0.44915895741218165	0.4074768542804204	0.37153282462833254	0.34097571929050563	0.31445858608949234	0.29095247920248307	0.2707821774239052	0.25280742113289656	0.23664796525719392	0.22235739422906048	0.20950457839745532	0.1978930934420988	0.187262608125854	0.17767880987628232	0.16892932976471262	0.16090863985345624	0.15345338836562164	0.14666009450033762	0.1403775888299219	0.13455342101250167	0.12914116274128565	0.12404743969101832	0.11935260057203297	0.114962644227781	0.11085103703781203	0.10699320370186002	0.10336790621527978	0.09991913006276391	0.09670801050623903	0.0936777485449023	0.0908119975660437	0.08810153920572757	0.0855335388504803	0.08309867911991375	0.08076066711912654	0.07856550476496976	0.07647702668544552	0.07449517897259747	0.07259886063122821	0.07078149418778588	0.06905443573556745	0.06738329276934059	0.06580691813438955	0.06429802463638208	0.06285319547882808	0.06146793317641276	0.06013925912213	0.05886415268142789	0.05763953638699377	0.05646278411203859	0.05533113660842765	0.05422614384864316	0.05318131693612817	0.05217325310632143	0.05120184711603701	0.05026523594133695	0.049361739792628846	0.048489823617753544	0.04764794119582656	0.04683448923851382	0.046048797308375244
-0.2700813768654408	-0.27193408915391337	-0.2741760731030547	-0.2768051731830577	-0.279824613839298	-0.28330262126053746	-0.28722667890313724	-0.2916150009711942	-0.29663812547376545	-0.3021849596926004	-0.30839564695291355	-0.3152709318872628	-0.323013614205828	-0.3315954175932641	-0.3412047962050201	-0.35185488941159143	-0.3639256445247215	-0.3773818613812672	-0.39237026160199984	-0.40950389016409866	-0.4289751332356054	-0.45099948881055907	-0.4765065686761634	-0.5059491252131688	-0.5391304593582207	-0.578463698249085	-0.6241604113859094	-0.6774598560549258	-0.7395388901285346	-0.8087053622790803	-0.8824053197581447	-0.949045803523711	-0.9910895084825638	-0.9999591060289126	1.0	0.9999233245732788	0.9872418528940538	0.9316960025528755	0.8448887234851464	0.7534920168760347	0.6682018093966237	0.5947956145772997	0.5316424904649516	0.4786677353569992	0.4331846837666371	0.39478203769301956	0.36173233872338767	0.3328123651607471	0.30788064943672083	0.2859670136213034	0.2662986844864071	0.24923821475195018	0.23388882744219955	0.21995025937369575	0.20753410326470434	0.1962779052080863	0.18603792473234962	0.1765958152646855	0.168049373448765	0.16019684280949115	0.15296283923374898	0.14620790079300883	0.14002642273647492	0.13428730776922182	0.1289472429259783	0.12396794426600513	0.11926677182156263	0.1149205644732719	0.11084534715864292	0.10701844301202602	0.10341906238234776	0.10002877941290386	0.0967964499991748	0.09378058174625953	0.09092909921182712	0.08822751061733335	0.08566779154951608	0.08323866809060017	0.08093217532152186	0.07871354805482537	0.07662778706171887	0.07464067428977797	0.0727527910579305	0.07093568937064917	0.06920858565440446	0.0675575751057578	0.06595831517593032	0.06444817234193054	0.06300177278526659	0.06161461219491726	0.06028387519263861	0.059006481101206466	0.057779495390245454	0.0565999996285072	0.05546598367500647	0.05437481315646232	0.05330840248392532	0.05229938553937604	0.05132524928220434	0.050385956585524486	0.0494797686313006	0.04860511783237455	0.04776057104516419	0.04694445155713417	0.04615614084782672	0.04539368470989932
-0.29619218136480874	-0.2984143223588941	-0.30108716700345545	-0.30423706790314214	-0.30786264853411827	-0.31205063800587013	-0.31678944101657797	-0.32208690615866875	-0.32815411626997026	-0.33491980134247645	-0.34249249447506847	-0.35090849071504043	-0.3604240424871602	-0.3710354610922993	-0.38293434303967855	-0.39620083170158216	-0.41133724740298955	-0.42830368661057905	-0.4472685963198248	-0.46920951719972626	-0.49429261005119596	-0.5227621986899976	-0.5559849571337685	-0.5940019936448679	-0.6379589642111443	-0.6892150845076683	-0.747730845868075	-0.8132044307798341	-0.8827941011583239	-0.9461271920346054	-0.9884056127293607	-0.9998047024426048	-1.0	0.9999976262934914	0.9948747523003382	0.9556964984156595	0.8798076648329165	0.7917108031916233	0.7056414674563634	0.6296000691232674	0.5631634724219701	0.5070133317369422	0.4586267005625768	0.4176167960280164	0.381932740296503	0.3513621703084343	0.32467587554479554	0.30101012491102325	0.2803510714733862	0.26198052583572223	0.24532294034898425	0.23073091882759547	0.21748525412076922	0.2053632434847683	0.19448359402278678	0.1845537125071282	0.17546417718367824	0.16703467300191502	0.15936431732174694	0.15228247130639375	0.14572883443595727	0.1395833068054582	0.13393752536525494	0.12867686055595082	0.12377912554081057	0.11917098484284948	0.11482043482751741	0.110787120908902	0.10699542262297394	0.10342597039814472	0.10006105152877727	0.09688487917852265	0.09385009901501443	0.09101315132478034	0.08832594635889854	0.08577550811554141	0.08335502611996752	0.0810544485358879	0.07886677995834038	0.07675943191735222	0.07477560750099332	0.07288319250715967	0.07108314836430447	0.06934854805554908	0.06769788340365704	0.0661183460978693	0.06458735298931412	0.06313959111164535	0.06175127741270661	0.06041911002602295	0.05914007609267065	0.05791094363769659	0.05672972080091599	0.05559355796112717	0.054500187690782416	0.05344738437389252	0.05241769928685231	0.05144293096884377	0.05050123926763252	0.0495926393319008	0.04871555822795943	0.04786858012458597	0.04705002603641036	0.046259094795118125	0.045494502130324285	0.04475462564217387
-0.3278148824189688	-0.33050887250988276	-0.33398715197861567	-0.3376079870403476	-0.33503142128280605	-0.3471609005745445	-0.35297996687892247	-0.3595020092720555	-0.3670097583885451	-0.37536231630179456	-0.3847824508206297	-0.39528797783124	-0.40721958000773173	-0.4205772900508499	-0.41304385406515726	-0.45254629633790355	-0.4719378922702174	-0.493785608814147	-0.5189665521168277	-0.5469452106777701	-0.5797741262197572	-0.6171218761590337	-0.6606458869041857	-0.7100075277615854	-0.765827814056986	-0.8278405627835627	-0.8919627020024121	-0.9501537351034685	-0.9888256041872566	-0.9997406109279809	-0.9999999999999999	0.9999999233292214	0.9976790171606434	0.9695004900467528	0.9042411236425959	0.8215555846096568	0.7367904040293651	0.6598463590146839	0.5915159985277819	0.5331326480209408	0.48244109522576817	0.43930503558640077	0.4016888763261809	0.36936406452221654	0.34082593910715714	0.31605913261101626	0.29415117575617117	0.2744887574494262	0.2571271334833636	0.241545636820678	0.22727733155934532	0.21467831707224008	0.22097682741064212	0.19251294367113753	0.18291054805081414	0.17409318712998742	0.16598546081385093	0.15841018394607215	0.1514927285958502	0.14507725528452112	0.13911570141251908	0.1335038499337024	0.12811049201138558	0.12349203551909173	0.11896140806327271	0.11471101383616975	0.1106749086162768	0.10692332540660145	0.10338787392263278	0.1000520304971639	0.09690047640388397	0.09391950049996116	0.09106574102187244	0.08839324512161018	0.08585703486398857	0.08344615089111139	0.0811545155443952	0.07897314245048732	0.07689590297066443	0.07489216268927629	0.0730034872303189	0.0711996054555098	0.06948181908271418	0.06782453533937916	0.06624580446843041	0.06473420229155655	0.06326564165426983	0.06187755580436761	0.06054464113577021	0.05926418678948656	0.05803415861104847	0.05685142994507165	0.05571365258363997	0.05461847708789186	0.053563808280160094	0.05254758634508377	0.05155468739608052	0.050610917863773766	0.04970017708722748	0.04882099067988102	0.04797180655925259	0.04715132288032992	0.046357957798349204	0.04559097825842428	0.0448491776444444	0.044131015478646354
-0.36678231023110663	-0.3701229547228915	-0.3741694062363781	-0.37892991323416486	-0.38445229642800016	-0.3908498968194142	-0.39813842607744354	-0.4063345257971537	-0.4157973728996045	-0.4263615899779746	-0.43832302445566257	-0.45166974894652767	-0.4669863717876948	-0.48419173841359003	-0.5037032208119796	-0.5256660632613102	-0.5509951504371329	-0.5796385127311059	-0.6120022343420043	-0.6494896883029131	-0.6923191868733145	-0.7403204525792207	-0.7946028341852265	-0.8524548284147708	-0.9104867888655084	-0.9610779202457027	-0.9920085001046522	-0.9998566392159984	-1.0	0.9999999643845581	0.9984009868638073	0.9762687860790394	0.919356249199158	0.8418653752694449	0.7601441417657215	0.6840204431825717	0.6152480298696494	0.5557677424268495	0.5036817711391393	0.4590723092688906	0.41996969112247184	0.3862644466966742	0.3564651363135494	0.3305044232586422	0.30728233761908624	0.28687978912090795	0.2686256177206621	0.2520691669453131	0.23730617983710459	0.22394093988120167	0.2116006262811586	0.20062073963892882	0.19049738557486331	0.18111097138549115	0.1725798752227092	0.16470416001365001	0.1574261727941064	0.15059350257044113	0.14432665250076146	0.13849100221325936	0.1330476727239825	0.1279053049851124	0.12314823532792427	0.1186867221004912	0.11449611220929852	0.11055402071966623	0.10680234268599914	0.10330382460587247	0.10000069135881098	0.09687722263813099	0.0939204343168803	0.09111811237442076	0.08843062966928956	0.08590913658603169	0.0835124572206024	0.08123058152198427	0.07905836021644297	0.07698807446144713	0.07501326824119212	0.07310616194194555	0.07130640108024086	0.06958539326225138	0.06794484540800144	0.06636009770612349	0.06484971030298028	0.06340083590965837	0.061992443675185624	0.060660110646433354	0.05937925952284873	0.05814855022183107	0.05696491256435478	0.05582598483476331	0.05472949499928373	0.053673339009820624	0.05265554962972702	0.05167421889337843	0.050714811739130665	0.04980228370578267	0.04892119618972271	0.04807013638460189	0.04724772107460462	0.04645239210317032	0.04568344600619149	0.04493968077317665	0.04421954440984681	0.04352231542497764
-0.41579399481125795	-0.42004150484361563	-0.42513826070970034	-0.4311732024793277	-0.43820887669728015	-0.4463732501537846	-0.4556958289758441	-0.4662203104594476	-0.4784040417625857	-0.4920382880506032	-0.5075809064487941	-0.5250327361697125	-0.5450130942351866	-0.5677368945642673	-0.5932240237632036	-0.6221242715243906	-0.6554068993288887	-0.6928206379788877	-0.7345701724857755	-0.7817148846321843	-0.8331014892994096	-0.8858880312254963	-0.9367887686570724	-0.9762448658749188	-0.9964754507038452	-0.9999816330799234	-1.0	0.9999996782004741	0.9981165164791045	0.9769816837887387	0.9246017683952109	0.8531334085107352	0.7753834200149031	0.7008153164538281	0.6330975733085744	0.5737704624800749	0.5213109775220652	0.4760371701135635	0.4360932353195829	0.40148597063936187	0.3707650936577524	0.3439313792675171	0.319870834640511	0.2986568131950746	0.27945776344963574	0.26240566517520886	0.24699570948304472	0.23288948683674227	0.2202037299860656	0.20855353848492866	0.19786506987873353	0.18821763718607704	0.1792713556294833	0.17093135571742518	0.16330515425236863	0.15623288072719527	0.1496671867771401	0.14347679316122386	0.1377761485381953	0.13244792783277165	0.12746053173236696	0.12273336290308383	0.1183468704519303	0.11422210505475563	0.11033518527085356	0.10667039501329154	0.10317415534469279	0.09990638146302445	0.09681439502261621	0.09388482284214078	0.09110599239377197	0.08846753087069888	0.0859327798088435	0.08355079393458661	0.0812830700914898	0.07912072852731634	0.07705961550428851	0.07509209188275133	0.07321314132024263	0.0713963179753011	0.06967971777397877	0.0680426499770147	0.06646829755267508	0.06495257263533104	0.06350514156924723	0.06211608360897764	0.06076415367550655	0.05948459627731968	0.05825383099697668	0.05706984152304574	0.05593027977284865	0.054832980594920235	0.053775800590325586	0.052756809985878034	0.051774186986850934	0.05082615922646351	0.04989873205706944	0.04901609896890328	0.04816339669474428	0.0473392998932799	0.046542516831814575	0.04577157962189288	0.0450258850467854	0.044304189900065266	0.04360513350018655	0.04292801068303722
-0.4787615402928667	-0.48425858175942044	-0.4908595475496564	-0.49870435799793894	-0.5078353800963955	-0.5184852858461134	-0.530654548365167	-0.5444437590187893	-0.5604388605279494	-0.5783747723354616	-0.5988576469156985	-0.6218521191580348	-0.6435826857111289	-0.6780058247400594	-0.7111351287835099	-0.748194995718847	-0.789788229853982	-0.8344842639371701	-0.8807468021634596	-0.9264614405437418	-0.9655344085088553	-0.9906507026804351	-0.9994366916259858	-0.999999960405035	1.0	0.9999875664242813	0.9965599817538414	0.9727976522704929	0.9213859866858836	0.8537018390790454	0.7803838685262143	0.710043125354965	0.6446488869355945	0.5861456750454513	0.5344205240003005	0.4893585621393001	0.4493157789797836	0.4144113806199674	0.3832404483203478	0.35587296272660635	0.33126109600717146	0.3094961683859624	0.28974338929096055	0.27214348990347925	0.2560460704510234	0.24161164357333578	0.23052199465787362	0.21630834102010824	0.2053041064516272	0.19512833002637112	0.18573009487147465	0.1771970563609343	0.1692405027344205	0.16178413727072075	0.15493367949391676	0.14855193426746682	0.1426023251846862	0.13697097468449523	0.13176586851124455	0.1268840823828654	0.12229981606007746	0.11794145423723482	0.11388559112947645	0.11006057299890751	0.10644871520517503	0.10303431310304044	0.09976939452122331	0.096711327615643	0.09381202164369434	0.0910594493251365	0.0884438813907197	0.0859561261637996	0.08356226932423448	0.08130937981526948	0.07916063733674715	0.07710926109028556	0.07515128241226207	0.07327975098337863	0.07149022256407399	0.0697578942522877	0.06811934849193545	0.06655586524870076	0.06504230052255126	0.06359733137925878	0.06220948824556658	0.06087690427327212	0.059579325909331786	0.05834971654485077	0.05716594631346155	0.056026331790571475	0.05492866333523472	0.05387094614383636	0.05285119799761847	0.051867654861645046	0.050918564632771154	0.05000230603048829	0.04910548771315504	0.048251445603207564	0.04742596041657421	0.04662769218260021	0.045855254884158925	0.045107977839696216	0.04438475579633985	0.043684102794211026	0.04300537445917308	0.042347612266330395
-0.5613805872504118	-0.568611345828101	-0.5773216181593469	-0.587657526437912	-0.5997188940628819	-0.613768188601148	-0.6298422831943806	-0.6480172383807153	-0.6690422971613369	-0.6925225117463447	-0.7191007728387797	-0.7485767360609622	-0.7816246173812653	-0.8178347331489638	-0.8561312423159265	-0.8954977734593582	-0.9340854410493019	-0.9669023791433469	-0.9886426311934523	-0.9987593999150709	-0.9999957383654912	-1.0	0.9999999979931363	0.9996866080551151	0.9916456173625829	0.9618667319191916	0.9099335794772995	0.8450975195614137	0.7760254999364768	0.7098258129554508	0.6480217746774394	0.5926983835224402	0.5427203050125161	0.4983595732515351	0.45899726629607535	0.424416626015271	0.39333396353581507	0.36590551467627985	0.3410914811595376	0.3190346512243998	0.29897210444120786	0.2810260557595758	0.264573208174813	0.2497605431737745	0.23610387851262452	0.22374333017518874	0.21239311346590867	0.20183481584310464	0.19221494015329196	0.18325771104279615	0.17493759664012135	0.16734295072188562	0.16022576381455134	0.1535251661385674	0.1473409916345448	0.14155669668096918	0.13614389067631102	0.131001313135465	0.1262322312936834	0.12174513646963855	0.11751888198245272	0.11348965103996195	0.10972978989728283	0.10617515588101378	0.10281059179914202	0.09962283975882022	0.09656820423262734	0.09370123691749958	0.09097784901951912	0.08838770216694	0.08592221197107439	0.08357325703567071	0.08130944039174062	0.07917574541873985	0.07713725334006197	0.07518995723920234	0.07332762423174732	0.07154568110738567	0.06983987313328492	0.06818655749713388	0.06662053741970353	0.06512577188762315	0.0636761505846584	0.062291621980622346	0.06096119002595335	0.05968194507745893	0.05843590198283985	0.057252959394493735	0.05611382137014242	0.05501635270484162	0.05395851977597885	0.05293847987976027	0.051954399621437074	0.05100462589470193	0.05008761889289321	0.04920173501990277	0.048334152811203006	0.04750750487711807	0.04670804798441235	0.04593434493570221	0.045185749745426614	0.04446099582905206	0.043759168373352426	0.04307896801474028	0.042419763334414114	0.041780649263956575
-0.6709169553087044	-0.6803994744683297	-0.691796213244916	-0.7052848338250759	-0.7209107699851464	-0.738987733158172	-0.7594212891654132	-0.7830893602842703	-0.8079070608193899	-0.8356732405787551	-0.865666136800692	-0.8966082259862823	-0.9277313624180019	-0.9564149795522315	-0.9792977381729969	-0.9937799558983228	-0.9993606200255492	-0.9999976757406134	-1.0	0.9999999999981338	0.9999470150661444	0.9967797657139471	0.9791715136478039	0.9416346485874624	0.8881326738364373	0.8264610800140021	0.76297395578901	0.7015273310757497	0.6438932797000085	0.59198050453869	0.5447982981211198	0.5028970351782243	0.4649755571233042	0.4310347812262243	0.40060764284030825	0.373558078676458	0.34894758071317655	0.3269671194833897	0.3068381871635685	0.28876812179301803	0.27214845181357417	0.25713847929352346	0.24324943393344992	0.23064180748400767	0.218918175781825	0.20823426986697707	0.19835536422838576	0.1891074727789378	0.1806287484095002	0.17269113211231485	0.1652795664378858	0.1584814328166519	0.15208113905886592	0.14603093340092582	0.140424064442717	0.13515988649671729	0.13021130647239268	0.12550476334976274	0.12112112997758437	0.11698458064855544	0.11307763896744619	0.1093430240783666	0.10584947878999129	0.10253867997248556	0.09939802295118497	0.09641613474888437	0.09355300318465878	0.09086077890102433	0.08829842832248645	0.08585753067596333	0.08353016807176113	0.08130939127083628	0.0791658969247087	0.07714273056458805	0.0752069034267477	0.07335592100679059	0.07158316247434926	0.0698849961333905	0.06825747687143079	0.06667939328211411	0.06518095811105287	0.06374971991218222	0.062361646484363556	0.06103408683059983	0.05975716268447287	0.05852849934786836	0.05733059311609889	0.05619251043061583	0.05509574946477001	0.054038688724933066	0.05301841424761497	0.052034263472433784	0.05108419166279547	0.05016667090172372	0.049280269559567456	0.04842343767090903	0.047583856722100415	0.04678344664132579	0.04600895967121198	0.04525904226702333	0.04453310675597316	0.043829958350428015	0.04314869368353561	0.04248822308047327	0.04184781891613567	0.04122672143121507
-0.8108926550743457	-0.8222224526746337	-0.835693490370621	-0.8510506196875907	-0.8686770604799635	-0.8875844720512317	-0.9079765857709355	-0.9288570725624595	-0.9497368004179612	-0.9685754629884137	-0.9840090321482152	-0.9942235575948789	-0.9989787387506549	-0.9999688104268143	-0.9999999989640508	-1.0	0.9999999980848576	0.9999164306189812	0.9971579302257435	0.9836672677434553	0.9537907911691043	0.9097380740737326	0.8547185327465098	0.7980656398493737	0.7402296555178193	0.6847423942061183	0.6328044056230606	0.5850490399375942	0.5411836473944708	0.5019330442027955	0.46618999853296955	0.4342160187250751	0.40496693166452336	0.37851001001097073	0.35451365384417266	0.3329316842006824	0.3130714460568677	0.29513879237316054	0.2785567651407576	0.2635088433031725	0.24955077816534182	0.23683554085395195	0.22497517899587943	0.21412762506120037	0.20397228986620902	0.19465262851478007	0.18598681378210669	0.17782748107773322	0.17030400130232512	0.16322955251788185	0.15658772252976166	0.1504710651319353	0.14468875318011512	0.13920091771355037	0.1340973465087012	0.12928890372824042	0.12475385426602047	0.12042760370827069	0.11638639062837944	0.11256246926830486	0.10894147475733772	0.10547158845183065	0.10221817428161807	0.09912803367844192	0.09619078643508022	0.09339639140662664	0.09070833143967998	0.08817581537535633	0.08576168519425044	0.08345799371917903	0.08125805814339361	0.07915588271446485	0.07712395027217224	0.07520344391605407	0.07336390927213991	0.07160200471964051	0.06991297319705213	0.06829448615455544	0.06674016837969968	0.06522959237127794	0.0637958690951062	0.06242598539212223	0.061095260417673124	0.059821471432293744	0.058595221113482227	0.05741435464297881	0.056262131414233855	0.05516663366842758	0.05411013048234534	0.05309083067808578	0.05210701294227132	0.051157053659029304	0.050239432981682645	0.04935273872144121	0.04849556893777735	0.04766655004297605	0.04685243935377421	0.04607850185164458	0.04532772587534087	0.044600879972891	0.04389673520210349	0.0432144900065846	0.04255289796392098	0.041911374434188145	0.04128908147044582	0.04068530380825029
-0.9524816727414595	-0.9604824465507843	-0.9690433699412844	-0.977541322219117	-0.9855568811891304	-0.9920562701988392	-0.9966717671226538	-0.9991093727564103	-0.9999096571473785	-0.999999134176172	-0.9999999999996362	1.0	0.9999999999415541	0.9999884494097628	0.9992651467911574	0.993980042964918	0.978432614598869	0.9504617252509006	0.9114188577173095	0.8645842259599936	0.8132191042128163	0.7611234153472762	0.7085909460153523	0.6604412058989401	0.6143868260136333	0.5716642087098045	0.5323445022804576	0.4962776616490364	0.46306516935504555	0.4331477578306546	0.40562282792748167	0.3807435572188933	0.3577442560788877	0.3367022329803464	0.3174057040571601	0.2998639304345605	0.2835656267076588	0.2686953389425194	0.2548352067235523	0.24214178774089176	0.2302803295243028	0.219382670433719	0.20915188879131433	0.19973161144469476	0.19085792482777927	0.1826687032461255	0.1750018750084022	0.16776103954614538	0.1610477204343312	0.1547055415388362	0.14872537084106346	0.14319617404148374	0.1379495977847171	0.13295213971886266	0.12828915591602935	0.12388183235206114	0.11971263174460924	0.1157238733398016	0.11198817675433936	0.10844415206162933	0.10508012767957958	0.10184908873501736	0.09881293322587195	0.09592320549104273	0.09317105694566812	0.09054676985511109	0.08801984587903904	0.0856343002074274	0.08335642512694126	0.08117935663729155	0.07909731703760087	0.07710498963606317	0.07517661482008704	0.07335162136845591	0.07160144925232233	0.06992302649916239	0.06831385671256272	0.06676598474235121	0.0652808126737508	0.06383678493103052	0.062470740677080694	0.061151018441211145	0.059874433381774284	0.05865145673235701	0.057473234427582474	0.056337071720603586	0.05522873254376801	0.054173677362795845	0.05315546767145511	0.052172437362049594	0.051223009874031104	0.05030568315708659	0.04941907302303386	0.04856178267764786	0.04773257914680247	0.04693024575191517	0.04614182306440591	0.045391998211164	0.04466415460527715	0.043959214606305655	0.043276004064247024	0.04261373148580432	0.041971259827023634	0.04134798226098905	0.040743112321336476	0.04015607431693735
-0.999947128276613	-0.9999900791669322	-0.9999994014415695	-0.9999999971595758	-0.9999999999999972	-1.0	1.0	0.999999999650153	0.9999972031985116	0.9998421927040956	0.9984216227041397	0.9931605957205948	0.9809786163643832	0.9600419893158219	0.9308325365443797	0.8946061438868228	0.8525539189466409	0.8079069318036936	0.76217221865641	0.716730122553684	0.6722750701654233	0.6301863667242488	0.5899946040076578	0.5527334850448927	0.51798074390899	0.48575133826222	0.4559918521542138	0.42848406344169243	0.40292028358738	0.37964915037400027	0.35804123805615345	0.33830780231737556	0.3198273059420909	0.30277713668357803	0.28698579759402215	0.2724985907160684	0.2589169030613369	0.24642083307505203	0.23467684988202014	0.22384958401498686	0.2136563053724985	0.20422927361730123	0.19532367384340746	0.18707639295018885	0.17926382787371054	0.1733090754647675	0.16519852682225572	0.15872831470668736	0.1527064965719236	0.14698963918301589	0.1415804451883899	0.13656072063097083	0.13178130194458126	0.12721378240073933	0.12293872295005707	0.11889099250868272	0.11504201269551585	0.11135448551283021	0.10789197342546118	0.10459965442410303	0.10146746147923025	0.09845236389913346	0.09561345311712077	0.09290610591110118	0.09032298438195972	0.08785567958687593	0.08547569065373531	0.08322497746728696	0.08107272692913056	0.07901275527214968	0.07703995645669436	0.0751496588652438	0.07331752076940874	0.07158199676733577	0.06991672686008932	0.06831610005772937	0.0667772420711856	0.06529971068831199	0.06387923243396375	0.062496841860851256	0.061187916905320404	0.05991587302153178	0.058696824513017096	0.05752191647466405	0.05638909390025323	0.05529593643001719	0.05422872592214588	0.05321211488055813	0.052230340029799587	0.05128186815501991	0.05036526394584594	0.049479047003087584	0.048622032908042075	0.04779288653587245	0.046990407967039335	0.04621362736299867	0.04544987559430646	0.04472286518426679	0.044017362083044374	0.04333351374178622	0.04267055244547857	0.04202730691231714	0.041403229408012346	0.040797532213504024	0.04020953418511953	0.039638564787712036
0.9999924093548268	0.99995694111921	0.999803158913485	0.999292003518997	0.9979128266944343	0.9948010852679271	0.9886986923001198	0.9792605305224298	0.9645749911728516	0.9448475828266648	0.9199054060244274	0.8905239848184254	0.8570551437942538	0.8205801182201679	0.7828937168565117	0.7443552691294573	0.7052550169500619	0.6672389659239375	0.6304024077161928	0.595071791122179	0.5611952072912367	0.5294408527408309	0.4991781018157593	0.4710802266508711	0.44472403265634536	0.4201427054351628	0.3971699164051039	0.37576786641204396	0.35515536513162543	0.337215998533093	0.31989142093653355	0.30391970589705913	0.2888273061177352	0.2747798333976987	0.2616545546907786	0.2495154692570177	0.2380467580070678	0.22741795709974333	0.21735893723205826	0.20802429223530663	0.1991817034712455	0.19095581861027477	0.18314187217498423	0.17586746175603502	0.1689423320369113	0.1624861904876325	0.15639033586301126	0.15057791189926975	0.14514794680487014	0.13997337638166146	0.13505972974980426	0.13048413260648084	0.126114830220015	0.1219261046484617	0.11799437111958495	0.11426179356770311	0.11070295742914656	0.10728505369678466	0.10406827245278258	0.10100350028267813	0.0980801975709878	0.09526114685898525	0.09260175602897773	0.09006093487377599	0.08763262225514375	0.0853090508226437	0.08306407524648016	0.08093790139512672	0.07890181654619463	0.07695026843753289	0.07507880073508048	0.0732832965910959	0.0715408793585339	0.06989041503487942	0.0682992758238853	0.06677209935970801	0.0653036223256155	0.06389079429243175	0.06253123832486353	0.061206863094467316	0.059951812990054344	0.05873099400592341	0.05756017198668369	0.05643076723161053	0.05534102452356947	0.05428866847716053	0.05326055087580687	0.05228050539596292	0.05133342642549693	0.05041792263654589	0.04953257634962983	0.04867613335980185	0.04784737894177947	0.047045161912511325	0.04626836748070049	0.04551597970444389	0.04477588454899893	0.04407103007397017	0.04338670780952162	0.042723118176627294	0.04207950053635155	0.0414547560009964	0.040848380557035616	0.04025962724969468	0.03968789641009916	0.039132236920194116
0.9606816151267237	0.9527106292222998	0.9425377388239683	0.9299936827682519	0.9147927684973503	0.8966132771166188	0.8758502468936733	0.8526894222313096	0.8267045281981042	0.7990611634763944	0.7697997594576511	0.7396427864555196	0.7085832291487749	0.6771158058326271	0.6462165125850919	0.6158684920733	0.5857549041862001	0.5568756443600439	0.5291479035397487	0.502592339479701	0.4770954313803558	0.45308404790071316	0.4300915582187407	0.40853811923279987	0.3881556107351865	0.3689782959479794	0.3509158646081916	0.33391569603628085	0.31781157458411646	0.30285157063590346	0.288733107634777	0.27558604208781445	0.26306726640637923	0.2513206336483946	0.2402663140524224	0.22996296135565286	0.22016605839185244	0.2110283374207508	0.20232728174912007	0.19420624448361865	0.1864708752530859	0.17923752718709007	0.17233212515283253	0.16587351675474438	0.1596976037709456	0.15391562831322023	0.14843642115004196	0.1431885152737212	0.1382693577861012	0.1335664556066116	0.1290856622515655	0.1249003510292139	0.12089044466193043	0.11703862309528004	0.11341214796672071	0.10996058821399243	0.10666153198026704	0.10348600336114429	0.10049074948976414	0.09763106514409269	0.09489809421939271	0.09225747215550932	0.08976186288986428	0.08737358348610848	0.08508706684675726	0.08289566478203364	0.08077529374800951	0.0787641278498655	0.0768355491632322	0.07498457165503285	0.07320732216918661	0.07150263445436093	0.06984185281841543	0.06826653585418406	0.06675038243853222	0.06529183879681622	0.06388807035694707	0.06253605882675474	0.06123377320053279	0.05996412644397433	0.05875995713938529	0.057587675402672144	0.056462347217764455	0.05537613224230961	0.05432726813002586	0.053313671837918346	0.0523227066390923	0.05137749472205926	0.05046347631356805	0.04957939431214475	0.04872391773019425	0.047895896586098156	0.04709420056013255	0.0463177585269492	0.04556553165414012	0.04483657323162082	0.04411893894811307	0.04343558351571447	0.04277168054427349	0.04212752220331829	0.041502497601124975	0.04089559114421614	0.040306269914703464	0.03973385421402917	0.0391777776454469	0.03863713357178891
0.8200429946695388	0.8086728912113887	0.7953945179159093	0.7803811138741477	0.7635507333657312	0.7449145171207533	0.7250097628358961	0.703178605312327	0.6816234561848786	0.6587286441856008	0.6353027307152969	0.6116575646174806	0.5877652639818963	0.5638707379583889	0.5405828214968227	0.5177980965589162	0.4951869987172219	0.4734710676646608	0.45252828049563176	0.4323934700655929	0.4129024044617196	0.394382216610512	0.3765252072468334	0.3596560039170312	0.34357919906911216	0.3283037959593789	0.3137975392843093	0.3000352428951955	0.2868811593123816	0.27458425904778105	0.2628631031195791	0.25188431726852584	0.2413517202080486	0.23140302532675308	0.22197609223092876	0.21314032452551318	0.204686277543921	0.19675385952793673	0.18916378744461648	0.18204568465881893	0.17522420638980316	0.16881914149786317	0.1626777084411859	0.15690972091527844	0.151371062181114	0.14616316220836048	0.1412145836572124	0.13646077859355357	0.13198510427971713	0.12769308875776356	0.12359347266896901	0.11975169837659698	0.11606168344244157	0.11250783550754928	0.10915366057956016	0.10595382055828781	0.10288841347995843	0.09993149770920334	0.09713665010321247	0.0944631170614181	0.09190320337600978	0.089425573401179	0.08707979486286123	0.08483125447255564	0.08267510017147638	0.0806064178286412	0.078600235716758	0.07669554988706169	0.0748666597258091	0.07310913981455165	0.07142237516459202	0.06972766770589464	0.06821490073674863	0.06671194228241259	0.06526420344347937	0.06387021530055743	0.06252704122937364	0.06123231873327313	0.05998410493399445	0.05876612343277555	0.05761003433783576	0.05648362662825595	0.05540150369085065	0.05435623637562374	0.05334619342698953	0.052369901418916336	0.05141385486308238	0.050501806767944336	0.04961934958184564	0.04876522054760106	0.0479382817807194	0.047137437337478036	0.04636163547259547	0.0456098774745831	0.044881201223198504	0.044174717832766316	0.04347887039845394	0.04281592327229756	0.042171636935024945	0.041546411693323605	0.040939102325152917	0.04034935744954898	0.03977647726311435	0.03921986142225694	0.038678850530324244	0.03815270607560456
0.6753811229418946	0.666000590079598	0.6551627692494094	0.6431084155811901	0.6297647050500321	0.6152042166080606	0.599936771246212	0.5838744382849114	0.5666789041236285	0.5491703659421385	0.5320398836387265	0.5142142202695135	0.4964272311803207	0.4783736372950328	0.46083992481086505	0.4435836838424761	0.4264158956882396	0.40945951405646697	0.3936929882375437	0.37808110615343776	0.36282417658498783	0.3482864241939441	0.3341275806132166	0.32070684620896267	0.3077157942385745	0.29530359963041775	0.2834531969799975	0.272111814951808	0.2612631241653392	0.2509303390535032	0.24107594117779552	0.23177465826430949	0.22282442524629373	0.214296185797917	0.2061755388193995	0.198522163797601	0.19116099306996914	0.1842192764232803	0.17754487436001537	0.17125724887475907	0.16520502221731215	0.15949838805951078	0.15400469908404718	0.14882484491750753	0.14383382010257884	0.13912392404966753	0.13463343846879	0.13030679844552953	0.12622054374591934	0.12229074499231174	0.11854945563783095	0.11498953012797206	0.11158449122810539	0.108296461240077	0.10518615463361806	0.10220889137336266	0.09935809316722131	0.09659875308893427	0.09398581067178963	0.09148170569881661	0.08906375643021021	0.08675104506959619	0.08454268182999004	0.08242261976881893	0.08038658667185894	0.07843040404162474	0.07653070764904925	0.07472478026571612	0.07299195305981791	0.07131787868204997	0.06971016735083285	0.06816259966939542	0.06665544409822062	0.06522039766318771	0.06383693894188545	0.06250359093894554	0.06121756663309316	0.0599768585065688	0.058779670289911476	0.0576164877895469	0.05649997060677383	0.0554168851573284	0.05437579818916212	0.053369418173414826	0.05239627577366404	0.051455021373471244	0.05053267996653373	0.0496522351148917	0.0487998698902127	0.04797437908863753	0.047174719684031224	0.046399875360471736	0.04564886572728408	0.044920751805730116	0.0442146683497885	0.04352975265228586	0.04285587194899496	0.042211574440234094	0.041586084073278316	0.0409788790863023	0.04038883411451289	0.03981562715278854	0.03925860077573003	0.03871720059359137	0.0381907618507932	0.0376786269598274
0.5616546695001035	0.5545513034233005	0.5482556049547468	0.5373705064575991	0.5273749507593709	0.51647527829747	0.5050447784205254	0.49299821648239894	0.48022065221595245	0.4672341504182199	0.45405499228272783	0.44057685284441095	0.4269420229472101	0.4132724191965444	0.3998315830387648	0.38628995085615886	0.37320516006706633	0.36021551168207677	0.3475322645518716	0.3351704712970227	0.3230061547969256	0.3113324550641279	0.29988097884653275	0.2889601952334467	0.27829628482863816	0.26806791681101166	0.25822292200183183	0.24867952499107385	0.2396223938313172	0.23088064871446604	0.22250822351972027	0.2145259965639203	0.20683155592024613	0.19945457385411317	0.1923940112606617	0.1857076285008286	0.17924777941923012	0.17312486642135977	0.16721721793361927	0.16162712828980405	0.15622500242926718	0.1511120629704075	0.14617208897168993	0.14149617222553007	0.13788093200057758	0.1327019822769391	0.12861150138679434	0.12465801359101719	0.12091421781233763	0.11730462150160414	0.11385882800484341	0.11057209940868458	0.10742148309023344	0.10437193511279577	0.1014810665638336	0.09870811289962315	0.0960471023350175	0.09346796533708152	0.09102056293841536	0.08867095232763887	0.08641343801084035	0.08422120325730323	0.08213918475986626	0.0801374815350917	0.07821232258947385	0.07636031205079287	0.07455928324900617	0.07284504334747785	0.07119493610217736	0.06960543062230637	0.06807403042522714	0.06659833980547625	0.06515970737000167	0.06378854151390141	0.06246551857810639	0.06118899024504596	0.05995685118150565	0.058767082243317094	0.05761810206260718	0.056500957999745666	0.055423240883961195	0.054385754049742704	0.05338356283548707	0.05241410782550021	0.05147606735122865	0.05056816899062734	0.04967795236479865	0.048827714560406764	0.048004026847962095	0.04720590052446986	0.04643233204029364	0.045682375242545904	0.044955117622609335	0.0442496861912323	0.04356526900478162	0.04290081300282901	0.042247255962890994	0.041621886753800505	0.04101472297229073	0.040424605101357425	0.03985124880065905	0.03929398601704872	0.03875229650775307	0.03822552486699983	0.037713173022748916	0.0372145718360402
0.4759028570263059	0.47067493895293483	0.4645516069634169	0.4577453775250004	0.44987094609139733	0.44200876337797035	0.43331859335239914	0.42417802855329334	0.41443448540412126	0.40451988058129995	0.3941378083980595	0.38395094748416014	0.37314867976554633	0.36271119638782606	0.3521955039417078	0.34147903471771773	0.33110141897904743	0.32074438250957976	0.3105315613081591	0.3005601876220949	0.2906942681151755	0.2811391034613159	0.27172511989575937	0.2626854689509488	0.2538169202959367	0.24525176121118086	0.2369505495656632	0.22887457847239395	0.2211674369184157	0.2136824174558851	0.20646885720377464	0.1995874571108372	0.1928943086258022	0.18646182554551854	0.1802780530118647	0.17438694196484264	0.16867664676425154	0.1632423845541901	0.15797915210706728	0.15285727509010952	0.14803131886299903	0.14344583233654815	0.13906444965390158	0.13482637567425168	0.13071750696587667	0.12682013111933918	0.12300397083452977	0.11945606505674353	0.11601482886867455	0.11268904636904938	0.10950687358376955	0.1064638828832362	0.10354199033515922	0.10070627094759968	0.09801329219290734	0.09542518317929105	0.09293706639120786	0.09052140343399007	0.08822494466219787	0.08600053825032643	0.08389157837430274	0.08182500758665946	0.07985917592357548	0.077966715198469	0.07614410071083962	0.07439331910540055	0.07267917845805294	0.07105023903634765	0.06948039435946904	0.06796670838780955	0.066507097194704	0.06509826236119577	0.06372389344317371	0.062412724461530046	0.06114659950428748	0.05992358365214643	0.05874222781436067	0.05760052089848128	0.05649722168224948	0.05542356038186107	0.0543869815567176	0.0533894733220658	0.05242419218246134	0.051489830285527	0.05058377558880741	0.04970810820844962	0.048848526187815856	0.0480270742376359	0.047230826147938235	0.0464588700341011	0.04571026837154152	0.04498414685369333	0.044279655807254244	0.04359598019184329	0.042932357400225225	0.042287807521914016	0.04165354135351846	0.04104638035533012	0.04045665358949539	0.03988325529388113	0.03932592654251992	0.03878404093274112	0.03825710655573417	0.03774448840970013	0.03724575872338814	0.036760235796566634
0.4109401439176244	0.4067169922706428	0.4021698176350461	0.39695060695141643	0.39115576328327395	0.3848074176644253	0.37810052084705476	0.37099809934530775	0.3633952404319972	0.35536110768389617	0.34766491951450035	0.3394405008207926	0.33106816588144217	0.3225741117842998	0.3141260824594261	0.3056707826837694	0.29712149836683016	0.28869997406521924	0.28037377758876475	0.2721581681576133	0.2639979150342602	0.2558987064292778	0.24820416029185477	0.24061630687415347	0.23313874079742236	0.22586850438774211	0.2187964603541828	0.21188057847457553	0.20524937482754121	0.198779963062609	0.19251630484602675	0.1865155055457847	0.18065752359243545	0.17499688358457918	0.16953288103155742	0.16431753648598424	0.15923586793884914	0.15422752571527418	0.1495381495596655	0.14517566120732908	0.14080307580886137	0.1365647361001512	0.1325289626256931	0.12872959230279335	0.12497936101368542	0.12141539701272129	0.11798446019266005	0.11464980850088857	0.11147780938751904	0.10840482753677387	0.10545773498675073	0.10263392534686627	0.09991689705164969	0.0972746485503868	0.0947610857385657	0.09234086513146259	0.09001004426126516	0.08774311662830389	0.08558486452352256	0.08350615549321111	0.08150285403711985	0.07955180165390797	0.07769338009748988	0.07590189910328113	0.07417445569223134	0.07250843994560646	0.07088431893072808	0.06933485089069184	0.06783993294847276	0.06639702446890064	0.06500419873090071	0.06365852678050635	0.06234451398567702	0.061089872468697085	0.05987689411486497	0.05870466820114522	0.05757126570507408	0.056475290606017185	0.05541486105527199	0.05438250794999011	0.05338486636462725	0.05242433839922172	0.05149418204090483	0.05059323936099196	0.04971904492008174	0.048874180292036336	0.0480433127860687	0.047249343007955434	0.04647935036801901	0.045732416563497566	0.04500772192023913	0.04430444119836702	0.043621782686757905	0.04295898637799169	0.042315337498222534	0.04168991777920797	0.041074201137167386	0.040484564043316934	0.039911566964753606	0.03935433808282842	0.0388124628800157	0.03828545898876294	0.037772721207301733	0.03727376897016071	0.03678821447577495	0.03631533954547925
0.36046283404609836	0.3572766714066351	0.35356964482272135	0.3495031545556852	0.3449017746529506	0.33993643494871606	0.3346279245053178	0.3290384208707867	0.32294061380210487	0.31672932209403937	0.310336631906901	0.30364314605436254	0.29694746741095684	0.2900464641173949	0.2831596906989814	0.2762798090871742	0.2691377199418224	0.2622348574989768	0.2553116956428324	0.24845839748279228	0.24161769924809154	0.23494376214533644	0.22828338844144372	0.22183883431689852	0.21544871933478338	0.20921695521561676	0.20312947197698736	0.19714812066144924	0.19138733548227155	0.18574890284521323	0.18026350404262442	0.1749893379298584	0.16981971773684115	0.16480596345319296	0.1599529168499971	0.155302131736157	0.15075211881908854	0.14639926516145732	0.142155260092108	0.13809390220906015	0.1341327259284773	0.13034915764763216	0.12665913725118488	0.12309589655129208	0.11970142796762825	0.11642988305005822	0.11327206690426202	0.11019618335187381	0.1072639176597076	0.10441723494089555	0.10168106863525775	0.09905482125110229	0.09652282703601334	0.09405585667802725	0.09170807486017611	0.089453588404812	0.08725020951815012	0.08511944127583942	0.08307176548498629	0.08112928055019321	0.07923715452170073	0.07739270357668088	0.07563363864206696	0.07393571725599235	0.07229578641613568	0.07071377280262446	0.06916909901763979	0.06769374803254988	0.06626888089659212	0.06489270682005062	0.0635620058651116	0.062275621458808585	0.061018324602590386	0.059816724578879495	0.058654224154773144	0.05752975475445345	0.0564416708723061	0.05538875964960179	0.054369155808605935	0.05337590642372706	0.05241533110531224	0.05148991351650586	0.05059316818960867	0.04972403844747778	0.048881087282865984	0.04806376299881384	0.047261322996863836	0.04649359327121591	0.04574868816525654	0.045025719934017806	0.04432393049072941	0.043642546695733725	0.04298082464806905	0.04233807850363849	0.04171338334358588	0.0411066018803809	0.04050873266221985	0.03993616733603623	0.039379143096955956	0.0388374420480474	0.03831047484143007	0.03779778647865498	0.03729880308017152	0.036813071802289384	0.03634022846401328	0.0358795838117018
0.3204462395521849	0.3178853198969388	0.3149470096470671	0.31165665948155086	0.30799658349035397	0.30397333432645984	0.29968397382710865	0.295123086986903	0.29035727766932645	0.28514599712532124	0.2799306867727743	0.2744430233355201	0.2689541510091681	0.2632280994329739	0.25751969792673535	0.25174177498830214	0.24587288214590997	0.24003373508533998	0.2342051310796443	0.22840857418538268	0.2226041066096324	0.21691425830898878	0.21121599779462297	0.2056767489274635	0.2001651855968752	0.1947703442068112	0.18947860276223183	0.1842596728239974	0.17921525397538973	0.17425930418626737	0.1694218451941479	0.164753180874244	0.16016204335000495	0.15569744386739703	0.15135474746322508	0.14718624818725817	0.14309374143153783	0.13916673884122122	0.1353273786782943	0.13164290630904357	0.1280395491363105	0.1245879164306676	0.12121404951854874	0.11795081512922646	0.1148296327411101	0.1118172226338948	0.10890274518698145	0.10605779130427538	0.10334012818556482	0.1006963951166181	0.09815113228537597	0.09570285916724025	0.09333845597440982	0.09103081986795673	0.08883059297871299	0.08669965825213143	0.08464371716015616	0.08263796103594628	0.0807227063815916	0.07887285480806365	0.07709357991249054	0.07533930471645853	0.07367229119122837	0.07206124810851258	0.07050341473740249	0.06899890682866562	0.06752833195970921	0.06612228862211753	0.06476301539588318	0.06344883752254962	0.062176934577084966	0.060946376615465044	0.05974249347446144	0.05859085007865882	0.057475883325324204	0.05639655174245011	0.05535132260540059	0.0543391467723771	0.053358289223429035	0.052402116707590506	0.05147657646179264	0.05058454255650785	0.04971961377320052	0.048879958947386726	0.04806599972847767	0.04727728734522552	0.04650151504577363	0.04575891559999009	0.0450380174804036	0.04433800255147164	0.043658165775479145	0.04299778884606529	0.042356171834764464	0.04173268147095878	0.041126445277330025	0.04053646320584144	0.03995664892041094	0.03940026802421981	0.03885890419337364	0.03833217434662594	0.03781964269666277	0.037320723566161715	0.03683502592275009	0.0363620903088469	0.03590152044574715	0.035452959241936845
0.28803590852812333	0.28596018638311677	0.2835647906508727	0.2807503550512966	0.2778819579265438	0.27458036796649415	0.27106111506265723	0.26728633080893194	0.26324826070768115	0.2590621132327411	0.25472711870115017	0.25021053417046774	0.24554947808582764	0.24077440369451905	0.2359726104875926	0.23109994093743438	0.22612979956457505	0.22117042654693417	0.21620078734093048	0.21124568859196557	0.20626188579556728	0.20136072298733218	0.1964336936715658	0.19160641370599638	0.18683268208389292	0.18211983354156838	0.17748319502503893	0.17289415023738208	0.16844383746120228	0.16405756462299162	0.15976233994988415	0.15560461474563575	0.1515028358482643	0.14750220750829582	0.1436012328761196	0.13968033325838025	0.13614430928003568	0.13258810899858142	0.1290976961273023	0.12574230342550466	0.12245192355126264	0.11929256017292794	0.11619650303587355	0.11322626431096071	0.11031988441291057	0.1075376155873198	0.10484048454790629	0.10220255253607417	0.09967796761420673	0.0972174806014664	0.09484383312407937	0.09255727107680273	0.09034480439081638	0.08818225045910208	0.08611726810609045	0.08411391791745443	0.08217849029781625	0.08028751432115402	0.0784794470266338	0.0767307932953456	0.07503875971050682	0.07338421381128467	0.07180254302681366	0.07027230646979044	0.068790900031867	0.06735867815119304	0.06595730910660848	0.06461602945906297	0.06331885291391338	0.0620623465778454	0.060845699696135694	0.059667790095461935	0.058514014506792125	0.05740968829638129	0.05633953496204045	0.0553028791360275	0.05429824903098277	0.053324382131747214	0.05238549617368989	0.051454451332893225	0.05056761192304712	0.04970734574074948	0.048872722236733564	0.04806200910364154	0.04727604545013856	0.0465131196571487	0.045763012436330144	0.04504445360507859	0.04434654529628486	0.043668526098019966	0.04300974204697055	0.04236952349981455	0.041747211963885644	0.041142232117251966	0.04055374608106958	0.03998086292389129	0.039417714983622204	0.03887677661344417	0.03835044672568511	0.03783816062660994	0.037339510449128185	0.03685394792008994	0.036381077867328276	0.035920511680930495	0.03547181413475825	0.03503469901053778
0.2613400113641938	0.2596204582553845	0.25761710719247105	0.2554066469529154	0.2529213858731173	0.2501697584854609	0.24723351704101829	0.2440766751763684	0.24068882065453714	0.2371801670783764	0.23352798432477354	0.22971499135226803	0.22577065197883694	0.2217173784655625	0.2176290898225321	0.21347514918060131	0.20920823006473785	0.20495517688512999	0.2006749588135029	0.19639335195626637	0.19207398112500584	0.18781267672556295	0.18352357883247067	0.17929288250652242	0.1751020607163884	0.1709559838994409	0.16686236588035774	0.1627992563763888	0.1588471045176406	0.15494046735670416	0.15110396061295173	0.14737979936717968	0.14369576724182273	0.1400916905462211	0.13657012478096592	0.13316768931438613	0.1298115071587953	0.12657588140651568	0.12339217327305681	0.1203239546442503	0.11730901197113322	0.11440762319306004	0.11155827122525075	0.10881890389280524	0.10611533018971624	0.10355773653555918	0.10105499766995268	0.09860312827041934	0.09623643610156864	0.093957378950321	0.09173942703959363	0.08959939658811075	0.0875257293783543	0.08549558078136753	0.08355420478513098	0.08166803490111393	0.07984327723942264	0.07805800443711214	0.07634891666801036	0.074693782434072	0.0730903052037866	0.07152054476425962	0.07001826754741254	0.06856319672125502	0.06715309883608916	0.065788931932315	0.06445177389065386	0.06317126645038672	0.06193169624762057	0.060729920289108175	0.059565247807394785	0.058436732007912	0.057330429486801934	0.05627071375595995	0.05524301131846128	0.05424674911879585	0.05328025962559684	0.05234334498038863	0.051439212336336575	0.05054200551914738	0.04968685850045702	0.048856851658372454	0.04805111378015319	0.04726801454276714	0.04650840538871244	0.045770668998106404	0.04504479387198802	0.04434940392346819	0.04367350465807169	0.04301659001368966	0.04237800568760976	0.04175714162124836	0.04115338435608401	0.04056619711469265	0.039994786387329846	0.03943908475644834	0.038891062606861614	0.0383652167787053	0.03785338636033151	0.037355094168859994	0.03686979052006296	0.036397121406032795	0.03593665900318554	0.03548803819034798	0.03505084142790108	0.034624809280790814
0.2389893156865491	0.2375539528081056	0.23588912036342727	0.23400844689564038	0.23191358352671362	0.2295940311496285	0.22710781028474755	0.2244453535351292	0.2214178184878792	0.21858002180069255	0.2154670534077388	0.21220892624057022	0.20883353668379515	0.20535614127886986	0.2018360515083029	0.19825419898376953	0.1945731112837007	0.19087404398609303	0.18716554772848337	0.18341742492497573	0.17964590864812297	0.17590869800979367	0.17213398802496183	0.1684117881330852	0.16470922027354842	0.1610333836711458	0.15739539406222375	0.15377535584598223	0.15024436118246765	0.14674521049847392	0.14329965804375108	0.13994721834854296	0.13662215209386178	0.13336258515017044	0.13001266417589424	0.12707492943792922	0.12401310257054837	0.12106253251152949	0.11814616018456238	0.1153319818453718	0.11256050386730068	0.10988722406320499	0.10725803493724628	0.10472481785151663	0.10223969094073465	0.09984599371964224	0.09751844260407551	0.09523474114631832	0.09302618228960749	0.09089582600246349	0.08881947399528387	0.08681338737110379	0.08486632362614231	0.08295746974063595	0.08112681026361457	0.07935094023565621	0.07762814124322953	0.07594046145315439	0.07432386282866126	0.07275429654333355	0.07123306228255417	0.06974210153490706	0.06831369203127564	0.06692872015323698	0.06558926657851705	0.06428418208559704	0.06300773621874242	0.061784809349992934	0.060598779794361644	0.05944849679982761	0.05833288376236786	0.05725083789391916	0.05618920220707931	0.055171318049926955	0.054183900264444085	0.05322594839329614	0.05229627844183331	0.05139413793618177	0.05052300014199013	0.04965798687794188	0.0488330408508034	0.04803187686287159	0.047253693257450984	0.04649696571650833	0.04576256806461687	0.04504888513769555	0.04434635026442946	0.04367290381726525	0.04301811366244187	0.04238143111989144	0.04176224799463227	0.041160056525823926	0.040574141423632505	0.04000383156830868	0.03944909041034732	0.038909165081529855	0.03837642549268021	0.03786519667913887	0.03736735480109601	0.03688251428256217	0.036410158120736946	0.03594994856579399	0.0355014829578596	0.035064416837391144	0.034638356715186634	0.03422304995558572
0.2200409583263864	0.21881795159808615	0.21740297938803768	0.2158057087955747	0.2362774411860017	0.21203198174502744	0.20990544992108173	0.20761847364926106	0.20515485587698995	0.20258676881957027	0.19990548800351204	0.1970950418135866	0.19417640287361806	0.1911609365774895	0.18810487666057438	0.18498917959982855	0.18177351009102502	0.17854188320517606	0.1752814536625079	0.17200118450774962	0.16867860430919981	0.16537337172044692	0.20649690568736984	0.1587289907570471	0.15543570411712232	0.15215747007340624	0.14890583304476343	0.1456621042751826	0.1424913732510296	0.13934032728861787	0.1362355135813693	0.13319854018212446	0.13018584721681828	0.12722244108137185	0.1243137159024064	0.12149060876441505	0.11869161525769649	0.11598424854920468	0.11330812491297525	0.11071883839494466	0.10816228799279555	0.10569356699247005	0.10326040948598772	0.100912157927802	0.09860265963252512	0.09637658044861361	0.09420765600523381	0.092076029067878	0.09001081711587364	0.08801646239834184	0.08606880660623933	0.0841839851626251	0.0823536011436673	0.08055584695663102	0.07882962479829636	0.07715289544307155	0.07552412411740526	0.07392676801123055	0.07239365842977301	0.07090560982716013	0.06946068842186928	0.06804317902625522	0.06668367669869507	0.06536418566426583	0.06408353895666365	0.06284107712779187	0.06162393777010453	0.06045219426334916	0.05931703313540423	0.058215228238908276	0.05714578891719406	0.056107710713157954	0.05508821466344986	0.05411044418665663	0.05316106453753214	0.05223940959371439	0.05134436886099592	0.050475316473592345	0.04963554390855504	0.0488011399459369	0.04800498060702527	0.04723129842342004	0.04647943537236973	0.04574827216466741	0.045037564058807066	0.044346932823410554	0.043666748123087996	0.043014426181450065	0.042379883800248194	0.041762614815748056	0.041162047792863525	0.04057771697463253	0.040008958961590846	0.03945512561295563	0.03891620379991663	0.03839168264547384	0.037873536077484546	0.037376341201991924	0.03689205666999909	0.03642015073522033	0.03596029911873541	0.035512135616181266	0.035075273181532494	0.034649384478101	0.03423434112447285	0.03382918997539745
0.2037769517636899	0.20272393163892602	0.20150839461238135	0.20012747522151328	0.19858525592794427	0.19687261501118633	0.1950379575238615	0.19306181802918757	0.1909265547633566	0.18869642306164103	0.18636675026356403	0.1839208005150448	0.18137213373712985	0.1787372763424067	0.17606087589269484	0.17332593658812911	0.1704979856527886	0.16765058222867563	0.16477056700444478	0.1618661497725063	0.1589238196934913	0.15599213999128578	0.15300773414143085	0.15005551626251376	0.14711255669690276	0.1441727175837638	0.14125089121820747	0.1383292284701769	0.13546419014728933	0.1326174459052172	0.12980498120669567	0.12704426464475116	0.12430055884941088	0.12144592054059587	0.11894009695843044	0.11635170107193624	0.11378400674234321	0.111296391896537	0.10883102399488398	0.10644107894196335	0.10407865536270258	0.10179263207600953	0.09953315287586711	0.0973541516431256	0.09520276371751618	0.09311962585444991	0.09110125766662633	0.08910775266658016	0.08717329085694227	0.08530248863071636	0.08347290596535524	0.08169994307587766	0.07997588068466897	0.07828034748480268	0.07665023862102355	0.07506490645573684	0.0735231671108064	0.07200940338238893	0.07055487419456839	0.06914154462338604	0.067767759302753	0.0664186547896572	0.06512348730613117	0.06386523071604742	0.06264286839221742	0.061455926690001716	0.060289785636649204	0.05917081603645352	0.05808542782114181	0.057027592680585604	0.05600161907255906	0.05500460572532065	0.054025449130546896	0.053085676416765315	0.052172384234968734	0.0512851397835458	0.050422998045534136	0.04958530737282069	0.048770942161994256	0.04797026672855564	0.047201518151941006	0.04645409926360342	0.045727348238267934	0.04501954853061001	0.0443325821500107	0.043664021748076216	0.04300525185851955	0.042373153331222844	0.041758069966818134	0.041159440764570225	0.04057675890862229	0.040009533807421435	0.039457357629230694	0.03891937810447805	0.03839499684183272	0.037885742188907126	0.03738194463270273	0.036898291238776304	0.03642703993069673	0.03596768375682316	0.03551991966603276	0.03508339940602131	0.03465778090002878	0.03424270052334148	0.03383808484217299	0.03344300689774099
0.18967148498432554	0.18875981234657183	0.18770205127313924	0.1865039218693245	0.18516093547060314	0.18366932581919193	0.18206995842313226	0.18034503998595366	0.1784796957112342	0.17652848103144506	0.1744852886354693	0.17233403342825593	0.17009655470142993	0.167776925951006	0.1654140113786963	0.16299645366811144	0.16049218051817088	0.15796585668481913	0.15540590276850502	0.1528207257808705	0.15019591768428234	0.14756537037979764	0.14489939997734497	0.14225222979849622	0.13960237448657162	0.1369526379061905	0.13431420335954947	0.1316704639751635	0.12907328695265868	0.12648923154836111	0.12392553489256752	0.12140970594950645	0.11890288093253533	0.11642774805195476	0.11399119071027833	0.11161237823399081	0.10924933737472746	0.10695715068154883	0.10467703544925074	0.10246639832457263	0.10027626679665876	0.09815397126156349	0.09605330595405108	0.09402343638511142	0.09201606543698768	0.09007144811299644	0.08818158627835934	0.08631361324198426	0.08449843979812989	0.08274031799150258	0.08101917092507606	0.07934892407956587	0.07772266029208093	0.07612126141400678	0.07457987499672117	0.0730790612044316	0.07161798998570545	0.07018171389712996	0.06880024541776385	0.06745649450188936	0.06614901346329385	0.06486379329404506	0.06362875861665343	0.06242784954511661	0.06126017088288028	0.060125348278077397	0.059009626129824556	0.057937852116178995	0.05689583709877072	0.055882924544408144	0.054898983612857034	0.0539415290458986	0.0529992107332933	0.052095231594539056	0.05121615981194275	0.050361615582554774	0.04953080108049673	0.04872295081808686	0.04793717467083623	0.04716419616987291	0.046421620579540704	0.045699266251173036	0.044996518996680245	0.044312470826145665	0.043647515318983594	0.04299940466769314	0.04236116254964406	0.041748494871775566	0.04115206083089432	0.04057133634079401	0.04000585220985077	0.03945515507974025	0.03891862018166582	0.03839614591343577	0.03788649387620466	0.03739131174647858	0.03690128540913079	0.0364307628750113	0.03597203847530281	0.035524808703441685	0.03508873033132189	0.03466347452886029	0.03424870993850082	0.03384411513244037	0.03344960292858802	0.03306428649985387
0.17730561001985373	0.1765340757860475	0.1756068274124862	0.17455517463240364	0.1733709882479379	0.17207252835043932	0.1706654843887359	0.16914434009832918	0.16750164928029662	0.16578087765656208	0.1639756764264505	0.1620778158597986	0.16009118387796106	0.1580376464106351	0.1559368564469688	0.15378631310717678	0.1515544093607268	0.14929956817149911	0.14701056212400024	0.14469413155001445	0.14226258594745092	0.13997744996311537	0.13757464269163439	0.13518657169099213	0.13279225129240865	0.13039515250344294	0.12799989012706534	0.1256002697816093	0.12323851107549273	0.12087520451805307	0.11853468757428452	0.11623222782247476	0.11378507370957204	0.11166055978545392	0.10941889588011303	0.10722739720838732	0.10504489573878956	0.10292553779571777	0.10081351521328784	0.09876253629514191	0.09672836058188582	0.09475289614018234	0.0927946453361957	0.09090033275490872	0.0890238649398788	0.08720868164177384	0.0854322201736988	0.08367883432815129	0.081972842441432	0.08031817316177205	0.07869629053977888	0.07712052155802518	0.0755843752421736	0.07407226002687681	0.07261056829307712	0.07118815911102268	0.06980183787789028	0.06843760930660438	0.0671241278422056	0.06584525854876777	0.06459972837482604	0.0633742120906244	0.06219553963444988	0.06104839993276719	0.05993203373041419	0.05884618048958606	0.05777779561634731	0.05675064073211879	0.05575136945585093	0.05477858301130611	0.05383272986606854	0.052912701659818935	0.052007453644863824	0.051138283047015655	0.05029083241601485	0.04946741666317532	0.04866627071738266	0.04789139333982029	0.047128454057879535	0.04638186760756618	0.045664272663342	0.0449659039432947	0.04428611021290059	0.043624053671265046	0.042980201065237325	0.04235302912206188	0.041733817273313045	0.041139796998397635	0.04056124571779672	0.039997751770594975	0.039448816663525704	0.03891401345139923	0.03839270475651918	0.03788501328659867	0.03739036082722687	0.03690795048687359	0.036431208198730664	0.03597330576787551	0.035526741983862034	0.03509123324024121	0.0346664555690044	0.034252098501578856	0.03384784984380568	0.03345340011762776	0.033068676942153014	0.03269282240316416
0.16644105188204963	0.16574428844854616	0.16490059121430514	0.16399385325343865	0.1629548836836513	0.16180051921690683	0.16055286007219421	0.15920449590198363	0.1577513190944971	0.1562217175121479	0.1546164468998941	0.15292987756325474	0.1511565389686301	0.1493371745875913	0.14744896413790617	0.14552166659984236	0.14347848350970735	0.1415000765290819	0.13944248758548214	0.13735731187507466	0.135232540422665	0.13309840502022793	0.13092751335729977	0.12876250303532447	0.12658929515936687	0.12441032720847532	0.12223299302860212	0.12003769616552849	0.11787957024552444	0.11571859483380112	0.11357296847637476	0.11145764553160317	0.10934467681917093	0.10725086370675098	0.10518199843207973	0.10315652152864653	0.10113638066276741	0.09916968475420843	0.0972110979225521	0.09530426361949597	0.09340886157815395	0.09156508935976079	0.09021801805537669	0.08796641014544752	0.08617047109798301	0.08450675990603403	0.0828387780399969	0.08119022787606128	0.07958428065828876	0.07803488832046064	0.07649421063327895	0.07500608758334561	0.07355255890162533	0.07212081366785147	0.07073525260830679	0.06938378631219949	0.06806870219540608	0.06677156251245803	0.06552150139901049	0.06430320539663707	0.0631155887692337	0.06194599166387622	0.060820115985879206	0.059722942124263816	0.05865533809396028	0.057616192003031586	0.056591836067175286	0.05560684037378731	0.05464718568016648	0.05371343581076487	0.05280441534617368	0.05191964937516465	0.051048426758130795	0.05021075101669824	0.04939501511957778	0.0486017774998259	0.047828859028337646	0.047080472816195346	0.04634365324314397	0.04562225955512264	0.04492853359182652	0.04425305720465266	0.04359523130752296	0.04295459725241923	0.0423306293498866	0.041722886529158836	0.04112321937416002	0.04054707697214342	0.039985722176389245	0.03943876027490843	0.03890515526019994	0.03838565524650595	0.03787908213159594	0.03738556452451433	0.03690448081688917	0.03643529008504892	0.035971383152198375	0.035525664690800915	0.035090852757269315	0.03466667672693102	0.034252839102080615	0.03384902143104124	0.03345495154589958	0.033070332749090256	0.03269509644323883	0.03232841621988575
0.15676709676693423	0.15615127300323123	0.15541704435205894	0.15459481210831483	0.15366992643809685	0.15264535031382956	0.15153190948657477	0.15033210281236045	0.14903275811266592	0.14766660655282254	0.14623276760005605	0.14472091424570305	0.14313462445718741	0.1415002496130408	0.1398037618327124	0.1380723436815909	0.1362708674112913	0.134444902669434	0.13259012276470367	0.13069940727751794	0.12877170796780235	0.1268389528598708	0.12486577007703195	0.12289729058525375	0.12091674731834888	0.11893086380787603	0.11693525515034273	0.11492701089352488	0.1129490018260697	0.11096465198273722	0.10898824541828436	0.10704369261340389	0.10509372305125883	0.1031593768886502	0.10124517892907185	0.09936770662491592	0.09749507036651833	0.09566702721055133	0.0938440050436104	0.09206636842835443	0.09029754398531853	0.0885743965603385	0.08686572202871597	0.08520513432001252	0.08355631184700404	0.08195734901980543	0.08038838667100245	0.07883604162186697	0.07732188453305833	0.07585981508991278	0.07440379199155772	0.07299606530047903	0.0716195654711244	0.07026235531475779	0.06894539989779531	0.06766530846152234	0.06641311306445051	0.06517853170932553	0.0639876434360285	0.06282598408707156	0.06169258102701804	0.06057542415906798	0.05949912594654472	0.0584494155146363	0.05742782643026114	0.056431464452353156	0.055449159236484795	0.05450392582258141	0.05358232610663128	0.0526850216625007	0.05181107873286716	0.05095956091282053	0.05012071071921711	0.04931367345577486	0.0485273068035237	0.04776166819903217	0.0470157604997548	0.04629411005439292	0.04558212521424332	0.04488440387954379	0.044213505336454774	0.04355992945235078	0.04292313167046756	0.04230268230303942	0.04169811962705725	0.04110901469885365	0.04052748421290445	0.03996854384756176	0.03942372712516895	0.038892685360427275	0.03837440017670633	0.03786941714370007	0.03737727302044662	0.03689683832684764	0.03642949809196342	0.03597299418823447	0.03552153985528173	0.035087536627935796	0.03466408508300564	0.034250878250778966	0.033847609587189305	0.033454018569808244	0.03306979806373982	0.03269491278227699	0.03232865925733758	0.0319708786335779
0.14811848612968834	0.14756731930736744	0.1469122489051288	0.1461758068177742	0.145350269423705	0.1444308568002677	0.14343290244414725	0.14227355281420823	0.14119387493120344	0.13996904420570186	0.13867773507555908	0.13731721922249082	0.13589203047827264	0.1344144755864549	0.13288313455109815	0.13131784169037458	0.1296875883040324	0.12803307063414143	0.1263509351915151	0.12463121372709171	0.12287857196298385	0.12111893078865235	0.11931878676414953	0.11752645465095517	0.11571192620955759	0.11388787810431265	0.11206014088194655	0.11021539847250668	0.10839603360579228	0.1065682605011973	0.10474517293644647	0.1028127858376742	0.10114521939587784	0.09935343976979098	0.09757785390360843	0.09583289042224567	0.09409303492978507	0.09238933459910702	0.0906893031315501	0.08902922562450248	0.08737529899835009	0.08576197326493773	0.0841600823168848	0.08260145585502075	0.0810520461250787	0.07954769870509801	0.0780728782207942	0.07660584343471694	0.07517640354405372	0.0737944127704823	0.0724170260981174	0.07108348047295095	0.06977837572957209	0.068490214542861	0.06723923339072987	0.0660218736507196	0.06482999568298478	0.06365386566197553	0.06251827560067072	0.061409534241400894	0.060327056515742696	0.059259114736266535	0.058229416172526235	0.05722434902967013	0.05624551738047563	0.0552901203569388	0.05434752700479202	0.05343930241645438	0.05255427265888174	0.05169151343631924	0.050850633147848885	0.05003073322812587	0.049222742687102916	0.048444841951236536	0.04768644934228827	0.04694753527491228	0.04622740089010867	0.045525759881826375	0.04484175813232741	0.04416777396765214	0.043518631675293566	0.04288597360089586	0.04226906520418864	0.041667980170372675	0.04108202316325876	0.04051081319221601	0.03994670115331862	0.03940428561485117	0.038875379959303555	0.03835965205659462	0.03785612628994102	0.03736534945595642	0.036886883948743204	0.03642032929877539	0.03596499054432269	0.03552073629753263	0.03508125000183124	0.03465863599739408	0.03424617350959652	0.03384356142010555	0.03345053106213489	0.03306682761318565	0.03269215984483704	0.03232649974994529	0.031969167983049336	0.03162001986316019
0.14034010707649988	0.139844562744615	0.13925626669180724	0.13859526932725832	0.13785172042787663	0.1370250042901617	0.13612864262799945	0.13515954478895806	0.13410761657428938	0.133002182355907	0.13183556074054373	0.13060650741511642	0.12931645531614522	0.12797803651417522	0.126588328606176	0.12516815179729726	0.12368580493513329	0.1221814365961429	0.1206461970700124	0.11908028067516091	0.11748036793188814	0.11587124382855506	0.11422362944215274	0.11257795666663906	0.11091237716557503	0.10923882655450544	0.1075569985084326	0.10585741529743559	0.10417904535534282	0.10249111409667525	0.10080444038201408	0.0991409069274861	0.09746817185528833	0.0958043497249334	0.09415239916360268	0.09252973864048987	0.09090704912912959	0.08931689266499337	0.08772821700167181	0.08617489954875558	0.08462441099496984	0.08311234817655361	0.0816080978723914	0.08014277894654608	0.07868431702639675	0.07726677401634605	0.07587665004781324	0.07449019027872755	0.07313862902333632	0.07183090894430423	0.07052601927963575	0.06926150075055804	0.06802268309900042	0.06679481790315583	0.06561084619665294	0.06445028270231692	0.06331475161886786	0.06219323076533877	0.06110945181900373	0.06005041874394956	0.059015627044208596	0.05799394662157049	0.0570080880394544	0.056045095412457765	0.055106572142281596	0.05418985975655763	0.05328427208643449	0.05241210406881111	0.05156120570291716	0.05073112364974957	0.04992191008805618	0.049131894263684084	0.04835315385268936	0.04760296360118721	0.046871248496135914	0.04615782564443323	0.04546225102448083	0.044784141915598784	0.04412277990682586	0.04347047874682496	0.04284228233632391	0.04222970503635176	0.04163224967576151	0.04104939205386546	0.04048187972504733	0.03992768798211985	0.03938031418002177	0.03885379064362222	0.03834019625969701	0.03783921046154113	0.03734990135940372	0.03687281903065493	0.03640753890954805	0.03595369048846701	0.03551062553250326	0.03507826837368746	0.03465029081027027	0.0342386824239648	0.03383684149040635	0.033444486208495924	0.033061368324544885	0.03268724233289198	0.03232183128025055	0.03196511517417792	0.03161643689610058	0.03127566194229502
0.1332992558403422	0.1328608689874595	0.13233005834421716	0.1317338390977239	0.1310644224307488	0.13031335316531426	0.12950380853568735	0.1286262928056444	0.12767175939316594	0.12667015893304706	0.12561159143026987	0.12449577063834094	0.12331975954275788	0.12210475962949975	0.12083923767575275	0.11954559954442867	0.11819338308000014	0.1168188239317824	0.11541600008442385	0.1139825162221532	0.11251599479743744	0.11104036829011153	0.10953471016962515	0.10801093376173289	0.10644432299327204	0.10493661672477497	0.10338590235343244	0.1018145627097285	0.10026267413392274	0.09869914069518088	0.09713515307458553	0.09559127807611006	0.09403568674459978	0.09248592977091458	0.09094732522336256	0.08943383050471325	0.08791799178000952	0.08643075577538786	0.08494354003200758	0.08348759835040769	0.08203201585230101	0.08061325383330967	0.07919692778929836	0.07781697717314445	0.07644237014555223	0.07510465149251765	0.07378766006480023	0.07248041895470747	0.07120105591055395	0.06996174660667474	0.06872424158550271	0.0675238717087362	0.06634457529169756	0.06518082951953824	0.06405176524868761	0.06294598974502409	0.061863142419307196	0.060792752992368485	0.05975754767273767	0.058745169669033474	0.05775520691873447	0.056777035494412695	0.05583248095819758	0.054910241614712425	0.05400867799573041	0.05312852030909798	0.052258424828093064	0.05141992377036093	0.050601356101540367	0.049802323861872284	0.04902268099708244	0.04826155208960736	0.04751061416198114	0.04678682674645922	0.04608047904232514	0.04539144016943765	0.044723278573381736	0.044063670490251394	0.043423935201482425	0.04279269911009864	0.04218449662813606	0.04159115300267455	0.0410119907121264	0.040447587803964645	0.03989679579301662	0.03935866510014171	0.0388273745775742	0.038316678047397336	0.0378178380668403	0.03733093197774803	0.03685560165191603	0.03639143896841858	0.03593858870198415	0.03549730290188616	0.035066083591770714	0.034645156729864374	0.03422835896568266	0.03382739477364093	0.03343583499473168	0.03305341789744447	0.03267989645390437	0.032315048380004076	0.031958610454583807	0.031610561791009434	0.03127028465460827	0.030937630797061532
0.12692243518675725	0.12651652152768347	0.1260383122347662	0.12549239473210308	0.12488662004517155	0.12420411863514849	0.12346844853037395	0.12267165782641971	0.12180333186535876	0.120890051092751	0.1199265984475753	0.118908743477084	0.11783715219674791	0.11672708490486162	0.11557095157636495	0.11438639645022185	0.11314770940735484	0.1118884422368753	0.1106098901922288	0.1092842932925826	0.1079376636425155	0.10657823099467535	0.10519118203081129	0.10378586734629333	0.10237192025150373	0.10094673524750437	0.09951080248448821	0.09805528749394338	0.09661586161685032	0.09516415677386121	0.09371038579799727	0.09227357415694577	0.09082430177730763	0.08938047442283907	0.08794195907132639	0.08652693930219331	0.08510849886902544	0.0837151241803918	0.082320059306456	0.08095285368241312	0.07958461473003137	0.07824976498437053	0.07691597576089042	0.07561403504866543	0.07431629047389764	0.07305238393994647	0.0718066552780041	0.07056874892140567	0.06935638866326249	0.06818059105998542	0.06700572547916854	0.06586264750745988	0.06474515570299748	0.06363520805634776	0.06255934638160127	0.06150478333147544	0.06047128608067157	0.05944883682521056	0.05845921900857566	0.057490685968699065	0.05654289192106341	0.05560569134666289	0.05470005828579687	0.05381526123615981	0.05294968533317484	0.05210352542773138	0.0512676109588266	0.050461011991975065	0.0496731125301839	0.04890357315841459	0.0481522632403303	0.04741831557943004	0.04669392278924781	0.045995286636233486	0.04531307409020135	0.044647352820340824	0.044001453971041916	0.04336346714634751	0.04274447852833901	0.0421333492634533	0.04154500491251467	0.04096939561137646	0.04040799687791072	0.039860680819903044	0.03932618535774252	0.0388045266346906	0.03828870301085513	0.03779229587691829	0.03730762247459072	0.03683447511197724	0.036371847123218795	0.03592090190375472	0.03548079157191543	0.0350508383772037	0.03463107655853514	0.034221131173283535	0.03381519202714091	0.03342452490558258	0.03304291573312008	0.03267011696197761	0.032305907780986125	0.03195003964013885	0.03160250034911083	0.03126266734875463	0.030930537952035913	0.030605768152181193
0.12109568753049832	0.12072659044945047	0.12029216965331294	0.119795671551416	0.11924239610434725	0.11862008388699857	0.11794719609660127	0.1172206898454699	0.11642856440407982	0.11559369055250021	0.11471420379900352	0.11375916262032335	0.112799282856029	0.11178295248630554	0.11072272239650277	0.10963539854161947	0.10849781526080089	0.1073392150549465	0.10616249533508607	0.10494250569332018	0.10369859736323864	0.10244449624078907	0.10116332312429216	0.0998636917007291	0.09855502301695425	0.09723390570164088	0.09590151362448927	0.09455009610377856	0.09321199655344468	0.09186095956901909	0.09050653217719387	0.08916647834585861	0.08781344600452301	0.08646397430679632	0.08511809748069177	0.08379396142246208	0.08246286118077947	0.08115473035910396	0.07984427330964605	0.07855838952317949	0.07727170539089873	0.07601218968874564	0.07475389347816183	0.07349636801484588	0.07229765051392016	0.07110168551792494	0.06992198120299582	0.0687484961095587	0.06759817348400787	0.06648166563737237	0.06536236609198677	0.06427948523382657	0.06321338529945181	0.06215553754343467	0.061129446501090666	0.06012285935761392	0.05913560687202474	0.058158118364544376	0.057211379213594815	0.056284102952217904	0.055376015162110194	0.05447745441737559	0.05360928259548321	0.05275913418827469	0.051927578456752874	0.05111425495420546	0.05031010298351408	0.049533771552862864	0.04877495073656855	0.048033451547683126	0.04730910321572797	0.04660109015313498	0.04590192220856361	0.045227160061306754	0.044568160729223844	0.04392463305415948	0.0433000174372959	0.04268268860337302	0.04208353514051516	0.04149170276390935	0.040921020238476	0.040363799548991386	0.03981973655292674	0.03928853683568217	0.03876986020698365	0.03826345398390712	0.037762521886376826	0.037280175001603084	0.0368091700522892	0.03634931455550289	0.03589942595184053	0.035460758401993454	0.03503249841616576	0.03461402956234652	0.03420530562430133	0.03380608697692593	0.03341055011362966	0.033029842817020476	0.03265786323018345	0.03229437705755751	0.03193917568859003	0.03159202283658868	0.031252912877933844	0.030921242819422684	0.030597007187570087	0.03027990825149074
0.11575956681179253	0.11542408954532442	0.11502505813077664	0.11457154496907024	0.11406599070365676	0.1134979524791138	0.11288133392257964	0.11221487522326605	0.11148894970414991	0.11072379659482541	0.10991371828350961	0.10905989425883285	0.10815735438778268	0.1072235509920803	0.10624743383278037	0.10524626289900782	0.10419790437041246	0.10312920185677554	0.10204229094003484	0.10091596465051444	0.09976579884891247	0.09860517291180632	0.09741867846644602	0.09621322264217831	0.09499861037903556	0.09377458933487248	0.0925322241355414	0.09127431066643506	0.09002760891834045	0.08876748403570889	0.08750307831879167	0.08625097634059271	0.08498505120942784	0.08372137662571749	0.08246010903804181	0.08121737528166954	0.07996722174460766	0.07873813075731574	0.07750425261938468	0.07629130170872182	0.07507973611370852	0.07425492930471048	0.07270217410595325	0.07153949542777928	0.0703784593591492	0.06924539651575094	0.06812684203689302	0.06701318598056148	0.06592051683103584	0.06485897657946692	0.06379587061872034	0.06276280126160706	0.06174675572182896	0.06073773562480956	0.05975824772873838	0.0587966309664922	0.057852799473988095	0.056917606831977476	0.05601115265913267	0.05512273843002333	0.05425209911665609	0.05339000700310128	0.05255654669141231	0.051739845944825884	0.05093984735096252	0.050158164354555446	0.049384249941883396	0.04863660364963311	0.0479055109657784	0.047190657315379456	0.04649194763028842	0.04580864525580775	0.04513352672532576	0.04448160746536656	0.043844685215027795	0.04322239066376613	0.04261813778389505	0.04202060206454346	0.0414404178954682	0.04086707772932307	0.04031399354168151	0.03977374319739141	0.0392460437281273	0.03873061517446727	0.03822715398521412	0.03773541208347728	0.03724881615493946	0.03678011483282026	0.036322276598985	0.03587504230383683	0.035437460224034545	0.035010437678828464	0.034593902301881585	0.03418651517855335	0.03378845424906212	0.03339956282062543	0.03301413719072745	0.03264307469580552	0.0322804237631759	0.03192596374352087	0.03157949931401418	0.031240798451269605	0.03090986651283164	0.03058612481146611	0.03026956017920409	0.029959895270456265
0.11085505234977108	0.11054710306672884	0.1101818324004627	0.10976560977517193	0.10929945793505265	0.10877843561307818	0.10819963686757193	0.10760127482558393	0.10691714438050726	0.10622966115923514	0.10548383011523789	0.10469785948965264	0.10386690096641314	0.10300494851077827	0.10210576025926751	0.10117934513262494	0.1002105049235634	0.09922325249789675	0.09821523735836064	0.09717276563304994	0.09610701216418353	0.09502958340336877	0.09392167904176403	0.09280728894278178	0.09167733938487166	0.09053454766323224	0.08937989942506562	0.08820714003837969	0.08704227645722837	0.0858646862354846	0.08468186007673519	0.08350953126199671	0.08232300071574403	0.08113767799231288	0.07995281528787611	0.07878537416750873	0.0776093064792145	0.07645194972077336	0.07528895904016292	0.07414477153217652	0.07300075424312177	0.0718772162575094	0.07075265448336056	0.06965195724882034	0.06855166687065796	0.06747705024629352	0.06641513922342715	0.06535702007016708	0.06431830935018117	0.06330782818645951	0.06229529078161185	0.06131067281335784	0.0603431107285402	0.05937805193696812	0.05844226667476646	0.05752287322885573	0.056619833453954375	0.055724416737509094	0.05485581671122918	0.05400412748882581	0.05316884311452809	0.05234195106648346	0.05154057531555422	0.05075483989917359	0.049986113445264525	0.049233784024873196	0.048488546408034475	0.04776821675086235	0.04706341685138515	0.04637391738640316	0.0456995054445393	0.04503989164559717	0.04438773190479743	0.04375764670269783	0.0431417817204859	0.042539775109558704	0.041951376973985974	0.04137644201168082	0.04081441529276749	0.04025880601164139	0.039722613687953046	0.03919865841504837	0.0386866822441902	0.03818640754993601	0.037697578400826784	0.03721995307902804	0.036747158153802896	0.03629160394087857	0.035846481190014455	0.03541127092990057	0.03498576083730696	0.034570565955473954	0.034164641414534666	0.0337679529426388	0.033380237181015106	0.033001328925933535	0.0326257435056935	0.03226401920533093	0.0319104001757659	0.0315646848111709	0.031226686369976477	0.030896184575724076	0.030573184108801665	0.030257136983431382	0.029948025979685634	0.0296455853498437
0.10633215104596312	0.10604917657218259	0.10571301149092863	0.10532973123767858	0.10490031740136568	0.10442074291859782	0.10389590431066002	0.1033356046709351	0.1027192161941063	0.10207045704870504	0.10138175073390787	0.10065591842462293	0.0998877054926368	0.09909089605700651	0.0982591404793323	0.09740094085303333	0.09650330842450133	0.09558777499587828	0.0946523758079743	0.09368427282005291	0.09269375111589429	0.091691697042218	0.09066047930995197	0.08962225534317907	0.08856881187041278	0.0875024278866321	0.08642403658638033	0.08533514455184951	0.08423811220205599	0.08313539992210528	0.08202693095707567	0.08092724961945184	0.07981295224602274	0.07869947647790418	0.07758479222884138	0.07648617199716329	0.07537807500436326	0.07428667166100185	0.07318895777610208	0.0721080600742803	0.07102637807142216	0.06996323875938605	0.06889808485234765	0.06785461926247581	0.06681077607873448	0.06579033068518189	0.06478124087728956	0.06377484791715671	0.06278605233788676	0.06182355641376127	0.06085827529825608	0.05991887875468147	0.05899515818838793	0.05807301264097459	0.057178245390961904	0.05629854346688965	0.05543388393171844	0.05457593621797629	0.05374316506826932	0.05292599681544602	0.05212409829572626	0.0513297946392934	0.05055304792815642	0.04980374256425798	0.0490640493934599	0.04833955561597721	0.04762155518176484	0.04692717463639344	0.04624742246925387	0.04558220772809369	0.04493089027871096	0.04429381779620233	0.043663599509255045	0.04305431476955535	0.04245859525985999	0.041876006201622636	0.04130635406802602	0.040749469382382664	0.040204874245820026	0.03966627444480081	0.03914630128154117	0.038637991748744605	0.03814111881866251	0.03765542543734753	0.03718067626515648	0.03671664637648981	0.03625713901467355	0.035814256725883724	0.03538137700567271	0.0349579970016508	0.03454413106232428	0.034139788470681866	0.033744543964412795	0.03335818955048514	0.0329804675168539	0.032611235523620656	0.03224508031571206	0.031892413612716004	0.0315475829433072	0.031210355468325592	0.03088055925325821	0.030558004063594824	0.03024270339049987	0.029934116475027295	0.029632250722513243	0.029336833397243287
0.10215036012583452	0.10188640974201793	0.1015768235596527	0.10122071031925745	0.10082643212497429	0.10038340296901745	0.09990524746125089	0.099145999326352	0.09881100653402704	0.09820992522961558	0.0975724497167853	0.0969046304366149	0.09618859502495249	0.09544980303136469	0.09467808002838417	0.09388137591188628	0.09304758055183496	0.09219616754213818	0.09132661521182704	0.09042562846376116	0.08950282562932103	0.08856873390193572	0.08760673762495975	0.08663750794049671	0.08565328097255351	0.08465621910118297	0.08364708303106799	0.08262738361310233	0.08159904106136168	0.08056456377590202	0.07952405911210988	0.07849083413953631	0.07744294092069169	0.07639399525535179	0.075344954032566	0.07430922115377284	0.07326383057231205	0.07223297168411616	0.07119539659186151	0.0701743903303503	0.06914891312742938	0.06814155114749049	0.06713160611438629	0.06614123171499206	0.06514981878411319	0.06417993569282368	0.06321990611229922	0.062261773052764716	0.06131968653369316	0.06040205064487522	0.05948621887005978	0.05858389435386206	0.057701200052849816	0.05681941646810182	0.05596321311573149	0.05512085096129591	0.054292344767158995	0.053469735590983385	0.05267086341221296	0.05188621631399403	0.05111667544967763	0.05035242527755736	0.049610474866544324	0.04888426591644128	0.0481720309175432	0.04747406197534546	0.04678191134561335	0.046112266574362536	0.045456364147694085	0.04481415780343574	0.044185049108634133	0.04356941330871935	0.04296007530387605	0.04237079167105524	0.04179431399116731	0.04123386856688941	0.040678747236314344	0.04013904185150901	0.03961116834484825	0.039088896298331746	0.03858449127195097	0.038090945680274685	0.037608870184822375	0.037137200755195374	0.036676008167305464	0.03622507404533857	0.0357783775691158	0.03534771156002835	0.03492663244236676	0.034514686316533885	0.03411183992670827	0.03371819316968581	0.03333329934898899	0.03295691600039892	0.03258886263217415	0.0322289877365959	0.0318720106512838	0.03152810550600875	0.03119173837589617	0.03086273393038972	0.030540903808401645	0.030226272646372978	0.029918264506191353	0.029616918972763865	0.029321980057188817	0.029033492157613097
0.0982673368717859	0.09802571351572084	0.09773778787555014	0.09740973689081332	0.09704297885709477	0.096633506340567	0.09618737928023391	0.09570330976304854	0.09517523561945683	0.09462158325145296	0.09402812986699599	0.09340599639757234	0.09274082567581639	0.0920583409748578	0.09133646886352507	0.09059514116412595	0.08981895904935235	0.08902562701705365	0.08821499413422014	0.08737411151338677	0.08651319404983665	0.08564063312858444	0.08474147337988873	0.0838349159544647	0.08291345716308947	0.08197943536747081	0.08103300683626945	0.08007672493351589	0.07911124045979095	0.07814101457371612	0.07716065535988631	0.07618824651805073	0.07520133380105241	0.07421257696463814	0.07322293531761756	0.07224452952275963	0.0712574077154403	0.0702824577958376	0.06929912784165267	0.06833357921528692	0.06736155282354309	0.06640591175014	0.06544712494422016	0.06450626061148822	0.06356356261382974	0.06264075324107876	0.061726497555974834	0.06081344531910257	0.05991504412318348	0.059044410946442895	0.0581600589576367	0.05730234421845428	0.05645819705250748	0.05561433094738943	0.05479440635916771	0.05398721904648717	0.05319279722107335	0.052403566277788624	0.05163658223607258	0.05088279513715399	0.05014313063490193	0.04940810767614103	0.04869408343652563	0.04799483150597594	0.047308702958098775	0.04663593417002832	0.04596843041165651	0.045322299747477764	0.044689111735640635	0.04406887509660638	0.043460964623062766	0.04286584990743514	0.0422764352810029	0.04170623558288876	0.04114819956968007	0.04060545301261319	0.04006762184560656	0.03954452913664336	0.03903270582088198	0.03852609374912713	0.038036650969051074	0.03755757263740827	0.037089458837330405	0.03663129771462288	0.0361831584220228	0.03574484028890451	0.035310495420130115	0.03489161193430085	0.03448171738510958	0.03408101064838193	0.03368883220903576	0.03330550508567246	0.032930596899864197	0.03256387740062458	0.03220518264709107	0.03185432418804058	0.03150628007670624	0.03117086515022396	0.030842724994491783	0.030521688318027183	0.030207587623624316	0.029900428795851516	0.029599669192590286	0.029305391864846906	0.02901728998453488	0.02873542642134763
0.09465688630457368	0.09443058758578046	0.09416489610012765	0.09386067204158444	0.09352007850863604	0.09313997037898215	0.09272544105075754	0.09227274542375591	0.09178557324185908	0.09126676978568848	0.09071813799950328	0.09013933312515449	0.08951987873838671	0.08888016411327317	0.08821059885907731	0.0875199071321066	0.08679561755219647	0.08605418347812062	0.08529772858035976	0.08451175118127895	0.08370652486306156	0.08288989790998116	0.08204775053447197	0.08119819755201932	0.0803339821552103	0.07945750070696292	0.07856866378715185	0.07767002783117517	0.07676194704353569	0.07584884772200008	0.07492567444240365	0.07400890896300531	0.07307810272956469	0.07214468053808476	0.07121075993839035	0.07028479130611313	0.06935083540178894	0.0684278020991796	0.06749598888602439	0.06658035801659047	0.06565796438109207	0.06475040373803868	0.06381808568358878	0.06294438531818292	0.06204713428456831	0.061168141558531314	0.06029675740792511	0.05941976949334748	0.05856828235739401	0.057731819642590936	0.05689144337942721	0.05607104590133522	0.05526164241128573	0.05572792151244511	0.05366927912523971	0.05289524126164461	0.0521329869593115	0.05137525494760555	0.0506384396142363	0.04991471222659261	0.04920252692295005	0.04849444801563581	0.04780801487030213	0.04713410844386666	0.04647272492261321	0.045823932578706913	0.04517989147155104	0.044556166142089924	0.04394466955682008	0.04334527121902932	0.04275768637799855	0.042182078183359596	0.041611836742698576	0.04105990927895789	0.040519511639283017	0.03999379540707349	0.03947248703570242	0.03896533051752856	0.03846967637000429	0.03797735260995144	0.037502292684417605	0.037037380983984514	0.036582447354758435	0.03613728414833801	0.035701725150972585	0.03527556898513914	0.03485313575124563	0.034445620583453296	0.03404673252657256	0.033656225986341486	0.03327521883637101	0.03290146808393882	0.03253619934020628	0.03217883406050403	0.03182919740626338	0.03148711339069665	0.031147681637810384	0.030820494492648513	0.030500327120048406	0.030187035446937426	0.02988042469600446	0.02958053234049263	0.029286824109276924	0.02899939094705819	0.02871803254875469	0.028442511488110216
0.09128901214914785	0.09107903209799545	0.09083197502992672	0.0905489384607881	0.0902319823165156	0.08987816615656513	0.08949240427702433	0.0890672756858689	0.08861629395464143	0.08813349545920815	0.08762211270262292	0.08707922389226185	0.08650412014649941	0.08590692235193854	0.08528137488727182	0.08463534215210922	0.08395889432315481	0.08326501662582271	0.0825582643239771	0.08182119248440312	0.08106655625709268	0.08030048746259778	0.07951077976615684	0.07871309677558666	0.0779014050435852	0.07707737169979724	0.0762413160732495	0.07539542558398322	0.07454007502521748	0.07367939829280831	0.07280854433568788	0.07194324019303677	0.07106442326435469	0.07018169236607548	0.06929787329480348	0.06842171862440935	0.06753700912084859	0.0666619772435268	0.06577931275727178	0.06490878102522785	0.06403244813895878	0.06316921606344654	0.06230266653413822	0.061450829597697376	0.06059603534690815	0.059757930255545426	0.058926705114292835	0.058089489279120554	0.057276029224468734	0.05647641859557275	0.055672505802964276	0.05488722985171141	0.05411199614614313	0.053338923874565486	0.0525866401530088	0.051842693615207935	0.05111084167190264	0.05038283865272096	0.04967463042238722	0.04897858322694053	0.04829245677582814	0.04761141654195217	0.046950154002737	0.04630062983999775	0.04566283708351874	0.04503687242466657	0.04441518334547649	0.04381284674183824	0.04322198176947355	0.04264256877715768	0.04207433255105221	0.04151745511003763	0.040965505609727025	0.04043107422581038	0.03990758253085588	0.03939484620529309	0.03889271849836683	0.0384008647511802	0.03791923667300942	0.037442168863975785	0.036980932948083155	0.036529400131749365	0.03608740931949821	0.03565476507659752	0.03523132388753499	0.034816902011217336	0.03440595619818683	0.03400944056657605	0.0336211549580428	0.03324154480553809	0.03286988303797337	0.032505788647602944	0.03214986377679284	0.0318015508229643	0.03146068538307781	0.031127101275917533	0.03079601716136532	0.030476803412509586	0.030164395795964	0.02985858681241917	0.029559249652498957	0.029266417092497284	0.028979573326937742	0.028698772343037592	0.028423871296781446	0.028154474964555334
0.08814161265327035	0.08794553882889773	0.08771568319771067	0.08745209987467811	0.08715620857634472	0.08682612302698872	0.08646637234872284	0.08607272025089177	0.08565000263021903	0.08519572089622339	0.08471998599060598	0.08421162462245114	0.08367477211238913	0.08311607653251091	0.08253065290773082	0.08191154822863046	0.08129230188390929	0.08064258896685585	0.07997802899528704	0.07928778557304518	0.07857910440398864	0.07785948731545528	0.07711737424608948	0.07634933589326455	0.07560374238291494	0.07482754638013724	0.0740397426186347	0.07324246289049008	0.07243577263877884	0.07162313374459502	0.07080087358406405	0.0699826461944276	0.0691514207834039	0.06831576753337906	0.06747881370193634	0.06664880554826784	0.06580930309143747	0.0649773292843446	0.0641405496604829	0.06331321352931335	0.06247983484551428	0.06165826506551355	0.06083306953097238	0.060021264328523644	0.05920613650870689	0.05840637884496691	0.05761285646819362	0.05681274344133661	0.056040169877872	0.055269978739731405	0.05450040287369268	0.053748200246162434	0.05300515487857771	0.052263737859687256	0.051540659301869234	0.0508275075697472	0.05012530774829637	0.04942452219875214	0.04874341672384793	0.04807362041099389	0.04741296440371943	0.04675689894221671	0.046119631925274907	0.045493282640713034	0.04487785588598487	0.044273601471312776	0.043673286148660444	0.04309127664879524	0.04252014635978326	0.041959866608584036	0.041410127826022124	0.04087114474019083	0.04033671944354504	0.03981901792750242	0.03931179336370423	0.038814702658646075	0.03832776450017563	0.03785060389205471	0.03738319512033449	0.036920043764848844	0.03647211173473719	0.03603345728042817	0.035603926329331605	0.03518335474873253	0.03477159703077768	0.03436848721770287	0.033968631311755204	0.03358250274527937	0.03320459378561322	0.03283501856296056	0.03247300903022416	0.03211823404502699	0.031771350595348836	0.03143180311195529	0.0310994332241383	0.030774081917807318	0.03045109949814498	0.030139624781442095	0.029834712896540428	0.02953618618145783	0.02924408555670716	0.028957926558845402	0.028677746593679745	0.028403407706807694	0.028134679108674756	0.027871484978784073
0.08519342644466171	0.08501056397673797	0.08479610288389085	0.08454937340335357	0.08427260269293683	0.08396376729289569	0.08362789486429308	0.08325987647380828	0.08286380744369998	0.0824410962758123	0.08199397802552619	0.08151797169476754	0.0810149018852506	0.08049142567035676	0.07994252369512957	0.07937576457506161	0.07878200849232751	0.0781709125876805	0.07754637510666257	0.07689778986184571	0.07623131956241609	0.07555433116059192	0.07485345894368338	0.07414901134651368	0.07342935959466626	0.07269765707409077	0.07195481701304327	0.07120160996814522	0.07043964942837228	0.0696699432546129	0.06889380544408813	0.06811938836818847	0.06733216640848809	0.06653980315108347	0.06574657682912355	0.06495894736925051	0.06416183959721433	0.06337274113915102	0.06257578779957262	0.06178867198397282	0.060995290899923955	0.060212696128735047	0.0594260619503005	0.05865171215259756	0.05787370987227413	0.05710989609312567	0.056351460502784355	0.05558645759326314	0.05484717520954603	0.054109802948495656	0.05337252567817687	0.05265148056416414	0.05193878508998725	0.051227260065396005	0.050532928178548826	0.04984774344644899	0.049171827708215966	0.04849864282886649	0.04784473134527846	0.047197509133522414	0.046561855728156805	0.045929509337632395	0.04531498839998611	0.04471071336017788	0.04411666797858765	0.043533177151016136	0.04295316003483812	0.04239060828129311	0.04183833219646385	0.04129631325995968	0.04076427452283303	0.04024243999866373	0.03972476777546603	0.039223188094554794	0.03873470158282323	0.038249429880595424	0.037777070712563976	0.037314024535681695	0.03686028563359559	0.036410519607985026	0.035975392182989646	0.035549140229018394	0.0351316166501339	0.03472268113497366	0.03432219083822427	0.03392999594701741	0.033540846351484806	0.03316494552789143	0.03279722907020819	0.032436998182491156	0.03208430092292306	0.031738564482304034	0.03140043633433699	0.031069374996091553	0.030745235712689552	0.030427880682969914	0.030112729937140897	0.029808762867527972	0.029511131931563805	0.029219672761986497	0.028934429061207953	0.028654931639769184	0.028381220099907935	0.028113162218976834	0.027850534598624348	0.027593479161397712
0.08242621049939713	0.08224901019580624	0.08205402099527295	0.08182334449794378	0.08156476839554344	0.08127504177909163	0.08096038822198731	0.08061558438326358	0.08024447969589199	0.07984810703508094	0.07942881300451335	0.07897908352804128	0.07851352829482214	0.07801882013444393	0.0775027590182527	0.07697055452008798	0.07641188554396822	0.07583737889584909	0.07525075695851464	0.074639505739843	0.07401179314626209	0.07337416311955093	0.07271512453833107	0.07204863788651271	0.07136943191221516	0.07067845663677177	0.06997659020231475	0.0692644345590271	0.0685436804321461	0.06781547496361855	0.06707985849750603	0.0663463526106505	0.06559908295219355	0.06484829434841141	0.06409527922071372	0.06334687954033642	0.06258914853258891	0.061838618052199	0.06108044303312753	0.0603305415317224	0.059574519625754115	0.05882864825794212	0.058077759888767864	0.057338496439302465	0.056595286950473826	0.055865188396944314	0.05514522510372135	0.05441998692083104	0.0536997847154173	0.052993260462821885	0.05228645561591749	0.0515947851015299	0.05091075652543728	0.050227462846937763	0.049560320701573436	0.04890161036602464	0.04825146624859747	0.047603598973513336	0.04697333463244474	0.046350459187546864	0.045737764366722757	0.045128418400329266	0.044535192881973835	0.043951873917369016	0.04337825763748753	0.04281451083606165	0.04225387117134997	0.04170993906017712	0.041175809076936604	0.040651118133729146	0.040136021959318875	0.03963060026489189	0.039129026501731855	0.03864282003383043	0.03816921198430542	0.03769846912021644	0.037240116043265895	0.03679063339695762	0.0363500427491615	0.0359131582530711	0.03549011608250776	0.03507605522423645	0.03467010813413237	0.03427239801338394	0.03388277133937124	0.033501110227288994	0.03312230241453838	0.03275629956192463	0.032398159058485025	0.03204724532851008	0.03170315868845766	0.031366549455757224	0.031036897534756334	0.030714070991523505	0.030397905382315463	0.03008827963894508	0.02978074142053492	0.029484052323086714	0.029193483546444177	0.028908893260358958	0.028630316053445584	0.028357285590418817	0.02808986094997274	0.02782791099382414	0.027571220725616588	0.027319936054258188
0.07982271455938389	0.07966333795372389	0.07946768270663564	0.07925906163367089	0.07901558191071409	0.07874419738602427	0.07844894917161437	0.07812524235313466	0.07777671273846387	0.07740455507076052	0.07701067580446716	0.07659109304145366	0.07614706137983053	0.07568470827539135	0.075199411928196	0.0746985911425561	0.07417193590774795	0.07363092548476809	0.07307873432982703	0.07250373949143031	0.07191041601727412	0.07130869952315465	0.07068645211612148	0.07005687658724655	0.06941491749646815	0.06876164111992412	0.06809278256801359	0.06742336657077128	0.06674076512063049	0.06605058539021637	0.0653530729346373	0.06465725634437693	0.06394766036675713	0.06323466651277239	0.06251902552815794	0.06180735057959604	0.06108620626246092	0.06037174215449186	0.05964911976201008	0.058934614461225	0.05821353692913437	0.057501671645273714	0.05678461071846376	0.05607825090041591	0.05536769066691784	0.0546692722813441	0.05397495514766614	0.05328637089043873	0.05259540334616269	0.05191765518804473	0.05123990537536783	0.05057741441767341	0.049919061246845364	0.04926246076928791	0.04862105477266391	0.04798743607342475	0.04736171728595143	0.04673879209984191	0.046129862165685945	0.04553032079409228	0.04493949832790462	0.04435098510413072	0.043779023111051925	0.04321609098700642	0.04266157256662976	0.042116702049090286	0.041574606494051196	0.04104844878838521	0.0405314443150932	0.04002347670484536	0.03952471812263947	0.03903501199411936	0.038548859769605995	0.03807742915205848	0.0376180759363602	0.03716140524383139	0.03671639362487138	0.03627995989237431	0.035852024342917004	0.03542754009709401	0.03501638777357536	0.03461382727692294	0.03421904114346842	0.033832152657943544	0.03345301871166396	0.03308152531443384	0.0327125341452045	0.032356244539326354	0.03200739442406777	0.03166547126543298	0.031330113186261804	0.03100196785997037	0.030680524252877987	0.030365666912913876	0.03005723296164247	0.029755111398676967	0.029454917944098127	0.029165332670766323	0.02888163152004817	0.028603702624922376	0.028331586372454087	0.028064852779084958	0.027803540996685607	0.027547530420232013	0.02729661578619188	0.02705094820638669
0.07737107997913616	0.07721732534711061	0.07704404585052638	0.07683424329567509	0.07661279975287076	0.07635790176330219	0.0760801655292058	0.07577584421100211	0.07544734241159994	0.07509814694103313	0.07472733315035149	0.07433236785812006	0.07391452903199504	0.07347879901703509	0.0730215750361006	0.07254953995967478	0.07205257800083359	0.07154268968869884	0.07102136945997814	0.07047848797359162	0.06991797596385856	0.06934937583051004	0.06876108628546855	0.06816571067495895	0.0675580632805776	0.06693955700048472	0.06630591368821706	0.0656714239738999	0.0650241348784692	0.06436932696594762	0.06370749884558695	0.06304618970585851	0.06237191397437837	0.061693927961631985	0.06101308419166834	0.06033571386743181	0.05964774137334222	0.058967824261068176	0.05827876677488817	0.05759712639725772	0.05690864935751228	0.05621226934672844	0.0555433326605994	0.05486786086906631	0.05418796994767992	0.05351927030089266	0.05285428065294229	0.05218234551053686	0.0515317249137907	0.050881430708136804	0.05023080320358283	0.04959449423047293	0.04896181005362481	0.04833048923508679	0.04771344781939481	0.04710362147249456	0.04650102001548652	0.04590098823540056	0.045314023662162896	0.04473586679078828	0.044165835955136734	0.0435978098058515	0.043045524873894604	0.04250129771871709	0.04196568290142441	0.04143909856807164	0.04091448294584104	0.04040530227798202	0.03990483384101438	0.039412867811588925	0.038929651598124074	0.03845503343455425	0.03798366034366721	0.03752644557486308	0.037077737576772685	0.036637502862739084	0.03620543644902844	0.0357815676872615	0.03536580326954326	0.03495326365438041	0.034553791793518376	0.03416209434599645	0.033778074730938946	0.03340162940238317	0.03303262562207582	0.032670959810058804	0.032311626020573685	0.031964761839353414	0.03162468880814711	0.031291463319488316	0.030964557218378416	0.03064460454627739	0.030331112649805047	0.030023981616548363	0.02972304309378412	0.029428203614112816	0.029135171577905607	0.02885244435566151	0.028575406823493705	0.0283039525805129	0.028038123223893614	0.027777504088480124	0.02752213509149318	0.02727190243976809	0.027026677306889072	0.026786407441822126
0.07505743245699725	0.0749168190023236	0.07475138943611206	0.07455924303081445	0.07433619001544352	0.07410351938344925	0.07384256256485447	0.0735558099661701	0.07324646550353112	0.07291802150392994	0.0725680670297856	0.07219546927701896	0.07180158227002538	0.07139072017061121	0.07095905967666534	0.07051346118982248	0.07004420192585142	0.06956226442792666	0.06906961897477731	0.06855671161793687	0.06802638935869139	0.06748831765839257	0.06693143004980892	0.06636753849856704	0.06579175919668828	0.06520538210132018	0.06460448783288053	0.06400236073668537	0.06338795292033648	0.0627658820533779	0.06213687650921008	0.061507933591242084	0.06086627132220763	0.060222032289431494	0.059572695027594984	0.05892737855139088	0.05827281708244887	0.05762290961031136	0.05696542143970489	0.05631429959682814	0.055656491861796824	0.05500644483889889	0.054350923339594445	0.05370449447512924	0.05305910934193942	0.05241280093305041	0.05177531456326388	0.051130873194751604	0.050506515103019504	0.04988251468427942	0.049257180831275525	0.04864567271060026	0.04803726985265708	0.04743096174438849	0.0468359927570284	0.04624872428559429	0.04566909822004331	0.045088874051595534	0.04452373611390219	0.04396587029741783	0.04341575007352298	0.04286748798994812	0.04233359261189827	0.0418076597507767	0.041289703862581746	0.040780147024257515	0.04027274382993503	0.039780018916634255	0.03929532413370144	0.03881853617835932	0.03835022282187212	0.0378900662341439	0.037432935628038594	0.03698930678179903	0.03655381727080204	0.03612641158311216	0.03570679862216554	0.03529501480387577	0.03489098354588292	0.03448994494406738	0.03410149898458188	0.03372051881953927	0.0333468826046446	0.03298051878464889	0.03262129894628692	0.032269128917492215	0.03191912472214477	0.03158119749104115	0.031249822669585477	0.03092499132027345	0.030606270840817077	0.030294256352800766	0.0299884748649032	0.02968881281113787	0.029395163832288518	0.02910738357160706	0.028821302949031808	0.028545241728680348	0.0282746702406573	0.02800950993754822	0.027749788333621992	0.027495114004480237	0.02724552526925218	0.027000913703669176	0.026761161168435597	0.0265257854716035
0.07287052519576032	0.0727379689436057	0.07257479457835847	0.07240114451526354	0.07219074321922933	0.07197134285389968	0.07172536143075545	0.07145494434944036	0.07116307953206548	0.07085246079652936	0.0705228278948689	0.07017092181722048	0.06979906316501298	0.06941076792997337	0.06900297084746389	0.0685817890303001	0.06812262461798148	0.06768212970417288	0.06721598686047647	0.06673021821619671	0.06622829489228317	0.0657183543233241	0.06519050551354537	0.06465573503986462	0.0641095225793058	0.0635527766085948	0.06298257670921364	0.06241044474648862	0.061826474306785326	0.06123496518272381	0.06063656129235582	0.06003795753479451	0.059427216371538805	0.05881301566279941	0.058194027708442585	0.05757856675307074	0.05695390131692781	0.056333495621573276	0.055705346914133556	0.05508304278606277	0.054453998719188934	0.05383205945466602	0.0532045481238775	0.05258542135342571	0.05196158498700658	0.051347333920972946	0.0507357830539044	0.050117314087434944	0.04951779984899866	0.048918307884751266	0.04831726655252934	0.04772919073762215	0.04714381436594715	0.046559164262248126	0.045987188358919746	0.04542134712449494	0.044862647750597597	0.04430307414118024	0.0437578525914965	0.04321936561011912	0.042688197030868735	0.04215846421886661	0.041642453880300835	0.04113388684821798	0.040632910987732876	0.04013983836279805	0.039648638992472264	0.039171296272176734	0.03870175715530191	0.03824001078435448	0.03778595781935856	0.03733953959010641	0.03689606140025079	0.0364655088904367	0.03604274238392682	0.03562767716669846	0.03522004907118032	0.03481990244780385	0.03442716850930254	0.03403722099294181	0.03365941320252732	0.033288761209205556	0.03292515576844572	0.032568527657074	0.03221875705975362	0.031875563978101075	0.03153476038729703	0.031205499855731723	0.0308825176457551	0.030565841404073816	0.03025504779206882	0.02995072204175821	0.029652416944283982	0.029360013123425174	0.029073406020960254	0.0287924910439814	0.02851315948802481	0.028243565302822647	0.027979287109422865	0.027720380808074197	0.027466453450665763	0.027217560128998293	0.026973593583981097	0.026734452342515792	0.02650002645490497	0.026269832968227217
0.07080040910426201	0.0706760256732411	0.07052673656789075	0.07035527477159768	0.07016560059364932	0.06994356870172147	0.06971940813409494	0.06946440830188579	0.06918816257335235	0.06889459273789297	0.068582972538006	0.0682503464692678	0.0678986392025342	0.06753135964455106	0.06714557961007614	0.06674753475479192	0.06632664762170501	0.06589451086126957	0.06545310430466593	0.06498894609876624	0.06451654912874359	0.06403606766954821	0.06353204147939295	0.06302438828669511	0.062505635369021	0.06197660332121569	0.06143451405991957	0.060890464510721436	0.06033511924806137	0.059771880770530604	0.059201822082148296	0.05863198428223605	0.05804949697342887	0.057463716979807795	0.05687310535398877	0.056284139455438635	0.055688964803994274	0.05509606013753177	0.05449559173745453	0.05390029314166381	0.05329831035979964	0.0527027771664136	0.05210162445190434	0.051508229558554136	0.050909991429832706	0.05032067311250873	0.04973367429511276	0.04913968832350014	0.04856365451965121	0.04798736327659786	0.04740930538550751	0.04684218199822934	0.046279917071888985	0.045716813643786276	0.045165681673312266	0.044621242065281064	0.04408054053301645	0.04354155672488963	0.043015183808661824	0.04249516257161127	0.04198193831170373	0.04147002438910941	0.04097109264373562	0.040479193641608194	0.03999445968315094	0.03951714024694638	0.039041463146335165	0.03857910885085224	0.038124015610460193	0.03767622524456351	0.037235900943006044	0.036803056897198975	0.036372668395102115	0.03595760047070383	0.035544057291107635	0.03514086630103373	0.034744776036840064	0.034355838281682934	0.03397399153652841	0.033594738806022366	0.033227194435877426	0.032866506850224395	0.03251259520465695	0.032165365135083064	0.03182472869279817	0.03149041559450273	0.0311585219571578	0.03083745597737906	0.03052258188089047	0.03021378562449652	0.029910687781448758	0.029613819557477498	0.029322757353472183	0.029037394850702163	0.028757631750902905	0.02848336025476058	0.02821059138632151	0.027947278946306525	0.027689110126811942	0.027436142165196638	0.027187994351641938	0.026944723194075773	0.026706228068890666	0.026472617822790697	0.026242749688291794	0.026017823808388237
0.06883761745203881	0.06872008363365505	0.0685790835597307	0.06841841573602399	0.06823784189319693	0.06803539687414813	0.06780796165931802	0.06757464384243682	0.06731343962124398	0.0670356036840064	0.06674066826521759	0.06642582948822262	0.06609271889320369	0.06574490962135257	0.06537960745866227	0.06500218494633565	0.06460300884114596	0.0641935286628261	0.06377454432166366	0.06333641877306223	0.06288544704101895	0.06242941511426604	0.06195058445679313	0.0614680148849023	0.06097474890238315	0.06047154693137541	0.05995545683032734	0.05943755956857946	0.05890888191396418	0.05837220361570462	0.05782879554699039	0.05728514570200878	0.056729555099179506	0.056170292536584863	0.055606392330783315	0.055044996367922754	0.05447471537273505	0.05390769208477015	0.053333205950987006	0.05276327225648736	0.05218671937529524	0.05161607477299381	0.05103980837623074	0.050470662776888144	0.04989654768057101	0.0493307690842761	0.04876695556558871	0.04819613401434465	0.04764232347804079	0.04708799102068163	0.04653171885366374	0.04598573303137059	0.045444159731587636	0.04490157916249456	0.04437026753161116	0.04384512852068168	0.04332335955031242	0.04280306376289756	0.04229472401105542	0.04179233474501884	0.04129637564060055	0.04080139982482127	0.04031880911714258	0.03984281400885673	0.03937358463778712	0.03891135989243076	0.03845055660854798	0.038002365123134554	0.03756130431797274	0.03712706165146798	0.03669988931131933	0.036279804228638156	0.0358619806737514	0.035459049179173564	0.03505740657523937	0.03466563670865602	0.03428065236747948	0.03390245336800567	0.033531104206843694	0.03316216382960763	0.03280452549414822	0.032453461650435535	0.032108902003477824	0.03177075997236355	0.03143895934756823	0.03111322585893484	0.03078977457235705	0.030476805774988267	0.030169821491031115	0.029868659751308157	0.02957331135608449	0.02928335957408136	0.028999322555418247	0.028720794533561793	0.028447670326759805	0.02817985880888136	0.027913460544872818	0.027656250957143615	0.02740400544448501	0.027156817921094787	0.02691429524807394	0.026676491823872578	0.026443323401386325	0.026214765817420934	0.025990065960337733	0.025770250661858726
0.06697449354535402	0.06686331003034086	0.0667298782394997	0.06657800747936789	0.06640676746014712	0.06621548180233378	0.06599971475273013	0.0657779165520557	0.06553145846841121	0.06526624762910757	0.06498873900564377	0.06469072452138089	0.06437448917300459	0.06404478337120115	0.06369836496717418	0.06333870801026985	0.06296132680028366	0.06256945436747684	0.062174471062249874	0.06175848421614884	0.06132969098547727	0.06089599538783035	0.060440572608220125	0.05998128609308193	0.05951199229299013	0.05903286588479831	0.05854148779991556	0.058047788567556095	0.057543741140596544	0.05703170980594883	0.05651343337589585	0.05599370925168487	0.05546359806897933	0.054929609690588674	0.05439061747863425	0.05385395608366421	0.05330821772497674	0.052765486420105985	0.05221531298397341	0.05166940642066778	0.051116773651733484	0.0505696577852693	0.05001677587660069	0.049470490209161964	0.04891922930687036	0.04837571014630653	0.04783381023196198	0.04728493090492334	0.04675217840973864	0.04621867699625589	0.045683094383577615	0.045157162250330826	0.044635254936569564	0.04411206802254383	0.04359959074895711	0.04309175339938256	0.04258921592286972	0.04208683844526483	0.04159554234303047	0.041110050736962306	0.04063050915417781	0.040151723741858825	0.03968474773915099	0.0392239833614582	0.038769595927264235	0.03832182809285334	0.03787527636890402	0.03744090217109668	0.03701300980540835	0.03659182932869059	0.03617731723288865	0.03576954666199157	0.03536382517764107	0.034972411157614444	0.03458213602384099	0.034201452752060164	0.03382717847421594	0.03345944114370131	0.03309821634194932	0.03273901225133184	0.032391102001927866	0.032049332696507234	0.03171380898783261	0.03138445173417975	0.031060990645925973	0.030743766708968834	0.030428509745720433	0.030123353750247203	0.029823969558456054	0.029530236922555624	0.02924210684207739	0.028959167674823382	0.02868194676259858	0.028410044573955556	0.028143369532354693	0.02788183090509529	0.027621618906116738	0.027370334910481527	0.027123856964728545	0.02688228979504166	0.02664523496859373	0.02641275713547762	0.02618476659223922	0.025960748421623294	0.025741475936915347	0.02552643945672123
0.06520458538123713	0.0650974569402619	0.0649717673304758	0.06482778296542877	0.06466554844447064	0.06448400628189375	0.0642868743682869	0.06406166869076552	0.06383187016257012	0.06358405237859528	0.06332062278497465	0.06303789779316281	0.06273792216909976	0.06242488957899592	0.06209581966222464	0.06175453171224049	0.06139549165552964	0.06102303149706693	0.06064746796312663	0.06025171754123726	0.05984385871241736	0.05942841440381716	0.05899748407742403	0.058560275944107225	0.05811302980798006	0.057656494242007146	0.05718530305507062	0.0567169146024738	0.05623596245599661	0.055747158876889115	0.055252210503374734	0.05475569467219394	0.054249035956883324	0.053738458284177094	0.05321499732201686	0.052709238894413576	0.05218668465979516	0.05166688751467907	0.051139685568355055	0.05061628658420063	0.0500862799413051	0.04956122954502776	0.04903056490280155	0.0485058733598046	0.0479761667307549	0.04745369491087216	0.0469325576481157	0.04640438565014355	0.045891659197656406	0.0453779410490865	0.044861939371468894	0.044355049547430275	0.04385181973339704	0.043347187220306484	0.04285371358789709	0.042362383992905164	0.04187695761118638	0.041391555794415794	0.040916815963383486	0.040447462491940686	0.03998353775732909	0.03952023312987288	0.03906818224003741	0.03862199331120594	0.0381818203718993	0.03774791879892255	0.03731503101907013	0.036893810009907525	0.03647873661297843	0.03607002761170637	0.03566767934155924	0.035271743329998655	0.03487767022610146	0.03449466600727777	0.03411808876624627	0.033747942048024136	0.03338399676102359	0.03302636849016937	0.032674893156763994	0.032325523259671425	0.03198667813539594	0.031653877784748825	0.03132708361158017	0.031006189224860394	0.030690995438058047	0.030381973650086762	0.030074457950814582	0.029776892844102506	0.029484893958987818	0.02919834559165013	0.028917207147788667	0.02864106236147671	0.028370463572835427	0.028104991917229476	0.027844586212470206	0.027589140076281566	0.027334931535091013	0.027089412142487616	0.026848539867837737	0.026612439329499905	0.02638070408547822	0.026153406061717562	0.025930672266368516	0.025711362367183525	0.025496875328719325	0.025286500557679246
0.06351801705200746	0.06341762975306027	0.06329822962685547	0.06316162057622512	0.06300761720896626	0.06283541953238372	0.06264817783094508	0.06243441486870765	0.06221967340812802	0.06198082947562634	0.06173072399580265	0.06146218569315657	0.061177049540813225	0.060879540148457645	0.060566540555617256	0.06024175409509736	0.05990059860391588	0.05953665788662189	0.05918870407228095	0.05881190930618215	0.05842350141138332	0.05802767043222432	0.057617059130443314	0.057200216022234886	0.0567736902185151	0.056338202397228816	0.05589089106626202	0.05544198629410816	0.05498176847028093	0.05451496301459996	0.05404187041850782	0.05356714932422289	0.05308311213059109	0.05258694782431732	0.05210008988688956	0.05160833446014724	0.05110772416226587	0.05060943790019532	0.05010390112319371	0.04960174466396038	0.04909277566544786	0.04858888992305068	0.04807912376529098	0.04757488850169047	0.04706559731976266	0.046563074481196044	0.04606157951466156	0.045553108213184375	0.045059338271853586	0.04456440784484656	0.0440670359224867	0.04357825516536216	0.04309280571655099	0.04260580916169467	0.04212836167256042	0.04165474092646169	0.041185808326190856	0.04071664372796386	0.0402575859199229	0.03980358546347192	0.03935441558673156	0.038906162833200746	0.03846837031241609	0.038036182421832904	0.037609630644173775	0.037189023916169135	0.03676924152810728	0.036360637481250804	0.0359578853336778	0.035561163836000366	0.03517055560938419	0.03478595795573397	0.03440309682684488	0.03403086620533391	0.03366481000318688	0.03330488363315525	0.032950891828008	0.032602894782774165	0.03226085275766857	0.03192080844152984	0.0315908811049309	0.031266758757680285	0.030948409200060013	0.030635759428486203	0.030328553145307188	0.030027318069039913	0.02972743464638661	0.029437224719527803	0.029152383214893784	0.028872799294564367	0.028598432480690415	0.028329199418436337	0.028064707521432725	0.02780549716763985	0.027551168066179608	0.02730164146015989	0.02705327150866992	0.02681335626217099	0.026578089244456555	0.02634715289808801	0.02612059338844619	0.02589833797162608	0.025680516165338327	0.0254660023126243	0.025256186802917618	0.02505035419091112
0.061910885831115196	0.06181659183182706	0.06170326408063809	0.061573405501856866	0.06142730120170898	0.06126358928165368	0.06108417214917967	0.06088984887243143	0.060669413233026284	0.06045158256799013	0.06021216785675634	0.059958245463842846	0.05968691777605104	0.05940385331459595	0.05910597818695393	0.05879678032588335	0.058471987387766045	0.05813411809565399	0.057793759490561994	0.05743453622965167	0.057064369409847875	0.05668693399727862	0.05629518399345464	0.05589741719251115	0.05549033699071948	0.055074537764961635	0.054647235297567126	0.05421827240265632	0.05377834178017103	0.053332024058279255	0.05287947932906432	0.05242517741488521	0.05195442949102325	0.051493296847123164	0.05102023443556877	0.05054885506004627	0.05006886516066751	0.049590895040352405	0.0491057795278865	0.048623696984580154	0.04813488295078598	0.04765078600615075	0.04716070698642217	0.046675862937262565	0.046185724598871866	0.04570228169227782	0.04521944192991067	0.04472968334972174	0.044253889196133246	0.0437767875908584	0.04329330441772284	0.04282559090809199	0.042357067743589466	0.04188784732907554	0.041425597286525916	0.04096806492931225	0.04051478124046522	0.04006111121489224	0.039617132220530794	0.03917772355998478	0.038739337348358986	0.0383088261599197	0.03788472961727048	0.037465917167784094	0.037052434851270244	0.03664456841131956	0.03623732318861736	0.035840907084763195	0.035449950444069796	0.03506483398868373	0.03468542152767107	0.034311776241388335	0.033939599811208074	0.03357786929762574	0.03322193454307571	0.032871866953988096	0.032527472824585915	0.032188823116893896	0.03185587682128228	0.03152475771650871	0.031203452299544195	0.030887764549345165	0.030577574495076233	0.030272676566356762	0.029973409546500962	0.029679728191002872	0.029387260391644344	0.029104177418458346	0.02882626474890926	0.028553443984533293	0.028285645396113675	0.02802279957863851	0.02776455309154741	0.027511416195734096	0.027262991481770207	0.02701920766669941	0.026776513162500747	0.0265420410441156	0.02631208583128866	0.02608631520731572	0.02586479922165197	0.025647452396376485	0.02543366790117984	0.025224568254647497	0.025019295271480793	0.024817683100995976
0.06038021365119614	0.060289566232705497	0.060182610272925444	0.06005824173591665	0.05976551281889871	0.059763738628674956	0.059409896623088196	0.05940421103300929	0.059199652845303194	0.05899087346334605	0.05876365575732736	0.058521217059870165	0.05826305735428511	0.057993275736809236	0.057709315868654465	0.057415052932324136	0.057105522078889664	0.056783646811512725	0.05645869077852458	0.056115950093142186	0.055762645166635594	0.05540239230775475	0.05464051805589965	0.0546484731202232	0.0542595090554245	0.05386219505377873	0.05345367870826364	0.053043461640132634	0.05219076509309354	0.05219546918156067	0.05176222934170326	0.05131906422039799	0.050883337973047865	0.05043424024907579	0.04998067051699249	0.049528507525073026	0.049067965667698804	0.048609166468012104	0.048143333577761724	0.047686015725906326	0.04721069376752898	0.04674504203642089	0.046273723954820864	0.0458071832261365	0.04533539630768804	0.04486983227717725	0.044404732715117225	0.04393274594628178	0.04347380659038843	0.043013880124557285	0.04255222647550134	0.04209596707489856	0.04164342663739707	0.041189248719460954	0.040743645124702764	0.04030131319668811	0.03986299956809281	0.039424153354439107	0.038994529103596444	0.03856914271659998	0.038148341498351133	0.03772756002843537	0.03731658655694702	0.036910599929474194	0.03650992352132995	0.03611401864220928	0.03571885161717684	0.03533409369795506	0.03495450075761517	0.03458048405434681	0.034211887578674105	0.033848790357647394	0.03348965151469948	0.03313529771669719	0.03278911017761498	0.03244855767027276	0.03211342922324763	0.031783784240876696	0.031459647665139825	0.031137186524810317	0.030824211252815124	0.030516601799034534	0.030214315528450265	0.029917141844171213	0.029625550224690555	0.029338979145215216	0.029053701883843205	0.028777520669443443	0.028506349958355878	0.028240071870795965	0.027978655480450653	0.027722028437809625	0.027469849871017568	0.027222587951198737	0.026639840171489116	0.026741732544863596	0.026504542619099174	0.026275363555294178	0.026050575415805584	0.02582983666051982	0.025613220117760953	0.025400659037572014	0.025191734673886863	0.024986972337142064	0.024786128972987452	0.024589241656870924
0.05891603647236526	0.05883081654818029	0.05872691423657765	0.05861097100045645	0.058478459340686365	0.05833059860303924	0.05817074960832151	0.0579916424734246	0.05780037395047304	0.05758707043780021	0.05737941901129507	0.05714683765371224	0.05689881566005056	0.05664272607031403	0.05637355667649161	0.0560921277378145	0.055796673725778206	0.055489674384310475	0.05517934700373361	0.05485222736151992	0.054514834117536895	0.05417061235690736	0.05381496023730481	0.05345009482469436	0.053078152839857166	0.05269811722517858	0.05230755004543532	0.0519144600264803	0.05151271098618966	0.051102646827956254	0.05067884016564274	0.05027059300106602	0.04984507911284956	0.049414301851705075	0.04897918449736522	0.048545202986374617	0.04810301260890885	0.04766234481198374	0.04721471408225979	0.046769549588498875	0.0463181244444495	0.0458700915462629	0.04541650853383478	0.04496736375870688	0.044512946721024675	0.04406443198749917	0.04361297077153119	0.04316104396346594	0.042718612009209234	0.04227457291659336	0.04182875670392162	0.04138817132519618	0.04095235743634044	0.040512273396150496	0.0400814027124061	0.039653745642354084	0.03922969762706353	0.03880503078806737	0.038389179198571904	0.03797721202020432	0.03756955753537513	0.03716178111166786	0.036763396888547524	0.03636969622623163	0.03598084812474709	0.03559689106166961	0.03521332536909749	0.03483974973564069	0.03447108607688176	0.034107748280661994	0.033749551022435105	0.033396620480531124	0.033047453726688235	0.032702799502319205	0.03236602462422899	0.03203463807374665	0.031710444500347365	0.03138752927275123	0.031071687881754437	0.030757785689197962	0.030452872053384695	0.030153109841068032	0.029858466360577422	0.029568720643071086	0.029284410194319634	0.029004896454067473	0.028726587268780197	0.02845711707918365	0.028192467029373846	0.02793254344299504	0.027677320120030262	0.027426731689187377	0.02718042785140011	0.02693889304337564	0.026701786720079352	0.026469047366077865	0.026237220408843017	0.026013203280392038	0.025793437439294888	0.025577597118318873	0.025365771217349366	0.025158054922421968	0.024953469051953163	0.024753135998711605	0.024556604993454828	0.02436392359091178
0.05751929530642812	0.05743693882186722	0.057339831621426376	0.0572272303981581	0.0571001922489546	0.056960021007771935	0.056807248290832064	0.056636894105058996	0.05645452512043278	0.05625107470186512	0.056052511297178934	0.0558312028819583	0.05559457635946325	0.05535076624905486	0.055093255633268966	0.05482452098273347	0.05454241115602882	0.0542492610000217	0.05395262134264741	0.053640134127744245	0.05331760310447209	0.0529884632531135	0.0526465271235361	0.05229926272815785	0.051943155810711246	0.05157952518805433	0.051205567216497994	0.05082903115210481	0.050443148603207325	0.050051118405163235	0.049653155977156735	0.04925320726403263	0.04884500905080051	0.04843152539668019	0.048013772426702954	0.04759697048399813	0.04717212477921826	0.04674857826904301	0.04631818838909004	0.04589000383296712	0.045455656513323915	0.04502440807569188	0.04458764949664914	0.044154972059457565	0.04371714634675297	0.043284759821780046	0.04284940592098336	0.04241343503678905	0.041986235089707266	0.04155757967418172	0.041126183234685025	0.040701608062700456	0.040280451690624525	0.0398549408458251	0.03943834671815423	0.03902459369745396	0.03861421267225566	0.038203138687955315	0.037800247756942566	0.03740237913122345	0.0370061008525235	0.03661077776306809	0.036224491786516794	0.035842598229724146	0.035465226153962845	0.035092630473184096	0.03472025005129874	0.03435741798909601	0.033999340032994964	0.03364622521738283	0.03329805661801237	0.03295490017357182	0.03261534668066758	0.0322800477432093	0.03195235428256225	0.03162982034240553	0.03131226625398516	0.030999766426793463	0.030692141750305806	0.03038632072381935	0.030089197580978555	0.02979702606900509	0.029509595968341552	0.029227259779592448	0.028949964453416778	0.028677281793424384	0.028405732090450213	0.028142778205403243	0.02788445065143486	0.027630701235589413	0.027381490805731074	0.027136764779250713	0.026896163874647067	0.026660192781648627	0.026428507994751674	0.026201060313686048	0.025974453158005856	0.025755458212385618	0.025540573927944184	0.02532950186831969	0.025122326470257837	0.02491872299402929	0.024718983436689143	0.024522967235543845	0.024330845711046812	0.02414214722415005
0.05618155814442039	0.0561029199341552	0.05600975311685377	0.055903027959745534	0.055781733974862996	0.05564797925810429	0.05550126118538919	0.05534090458171734	0.05516563965919629	0.05499738603767289	0.054782050379320796	0.05457058106249589	0.05434457571629434	0.05411165786401042	0.05386487049606078	0.05360890840191225	0.05333954617438664	0.05305899376059146	0.052775428990966176	0.05247651140119967	0.05216799040543288	0.051853041787624315	0.05152573250269478	0.051193222390997245	0.0508522010531293	0.050503850572645496	0.05014549713613998	0.049784558269472944	0.04941457836135493	0.04903871807607902	0.048656991600934014	0.048272937834481056	0.0478809280746909	0.04748388407335156	0.04708253917845374	0.04668189494234923	0.046273831683509216	0.04586620004504538	0.04545213919768284	0.04504013356898843	0.04462189877710505	0.044206595644588315	0.043785725104585775	0.043368786228879526	0.042946649212431014	0.04252963766943772	0.04210958550910877	0.0416914823941975	0.04127635327150088	0.040862341812304144	0.04044569405162904	0.04003531811208459	0.03962697250308515	0.039216521689571765	0.03881335667826801	0.03841290065398263	0.038015696305446836	0.03761749751558399	0.037227178572466275	0.03684046753043461	0.03645743959031759	0.03607408078165421	0.03569938288504953	0.03532882879931492	0.03496255338727425	0.03460074352636369	0.03423913191564633	0.03388659824609753	0.03353873816608881	0.03319551057661062	0.03285700402857456	0.032523292721203474	0.032190498164942564	0.03186671594797983	0.03154779242742253	0.031233811567895634	0.030924595299198072	0.030620231689786555	0.030320760378272242	0.030022545802212836	0.029732952589295248	0.02944813800352155	0.029167876444417075	0.02889270312580156	0.02862203833551089	0.02835599847837503	0.02809099521595439	0.02783432566638496	0.02758214199035051	0.02733440222516174	0.02709102266189851	0.026851991664811597	0.026616943961022477	0.026386380148966312	0.026159960381475462	0.0259376532838562	0.025716124200710636	0.025502140059469984	0.02529188421596561	0.025085466072013396	0.024883013931034932	0.024683509099512287	0.02448820412766416	0.024296387173578547	0.02410836485537342	0.023923664635403352
0.054897799452579485	0.05482531070292175	0.05473613683253445	0.05463472420840168	0.05451859335705929	0.05439079638743335	0.05425079571377129	0.054097779853482145	0.05393023094850742	0.05375117006988834	0.05355657998710788	0.05336156851536294	0.053145468336218	0.052923135598772944	0.05268699057073442	0.052442415887678104	0.05218410952122448	0.05191609416738962	0.051644806786549514	0.051358617244211646	0.0510632279234763	0.050761623333512834	0.050448052828322924	0.050129486086050064	0.04980263630014135	0.04946868374824041	0.049124779579239816	0.04877880563769413	0.04842380222487109	0.04806284582309679	0.0476960372820567	0.04732792997468796	0.04695113038250606	0.046569547718778755	0.046183750604816914	0.04579845463242715	0.045405617851940375	0.04501366319459867	0.04461503696354587	0.04421832648268415	0.04381544333766322	0.043415196450263684	0.04300955417239008	0.04260751369202464	0.04220030820297877	0.0417975897124756	0.04139216948849079	0.040988742375088046	0.040587963161068136	0.04018788581434468	0.039784955196967155	0.039389390158056974	0.03899317902689307	0.03859603604627444	0.03820581385893868	0.03781819143666994	0.03743338517864084	0.037047595783412914	0.036669328027805974	0.03629444084861866	0.03592301379990437	0.035551139214981584	0.03518755784318359	0.03482789953511835	0.03447228185992149	0.0341209194864235	0.03376970141746773	0.03342705879230495	0.03308894807940581	0.03275525041547879	0.032426056232322545	0.032101441515770435	0.03177764140880164	0.031462524764608465	0.031152061588530927	0.030846334408157573	0.030545160212800883	0.030248684811696944	0.029956875653008946	0.029666257832572217	0.02938396076850418	0.029106227597322145	0.02883291740679935	0.02856450792295134	0.028300437534741377	0.028040833574420738	0.027782189289770668	0.027531635599580846	0.02728541231757195	0.027043473802377507	0.0268057769096294	0.026572267708860807	0.026342622240651432	0.026117315312358474	0.02589602796589518	0.025678708779397458	0.025462126822237342	0.02525289064363548	0.025047280903189657	0.024845371540730726	0.024646903058752927	0.02445214660522634	0.024261036093022617	0.0240735270124006	0.023889292636185274	0.023708491508312623
0.05367203473227021	0.053600621216746636	0.05351537686302081	0.05341808820807553	0.05330742722337199	0.05318543034900246	0.053051438611449446	0.05290523724169714	0.05274503170102949	0.0525738244402475	0.05239425761817595	0.05220102288676304	0.05199470332852417	0.05178184341200783	0.051555992565410574	0.05132170462240392	0.05107450948758023	0.05081766342951706	0.050557980291862294	0.05028381865007303	0.05000068723575576	0.04971175823943921	0.04941113535519184	0.04910564685180306	0.0487923332892091	0.04847208536693134	0.048141742607368546	0.04780963750014126	0.047468809581532906	0.04712213011378607	0.04676977616595504	0.04641596348175176	0.046053737922698276	0.045686802411935123	0.04531566527880329	0.04494492962371929	0.04456684058950178	0.0441894626705866	0.04380559565708374	0.04342328671912567	0.04303495003863806	0.042649106835086936	0.04225791600010529	0.04186960928424795	0.04147667875406765	0.04108824118086923	0.040696994489516795	0.04030722176715554	0.03991967644832274	0.03953292685893311	0.03914328954914632	0.03875945043148039	0.038377230306912605	0.03799285164598323	0.037615101676493366	0.03723957558735382	0.03686673002222805	0.036492840924022836	0.036126122075461266	0.03576257226559316	0.03540227187999522	0.03504142372500424	0.03468853328499699	0.034339336954599516	0.033993973768256136	0.033652655336465255	0.03331136398317577	0.03297836756799707	0.03264960710909776	0.032325087110143175	0.03200487860061859	0.03168903122192083	0.03137390802024157	0.031067157684518558	0.03076486538892442	0.0304671146587109	0.030173752695800967	0.029884862649782212	0.02960047680421538	0.029317186716298304	0.029041948514335284	0.028771104389989834	0.02850469287063125	0.028242687675697074	0.02798499858529258	0.02773163671484353	0.02747915641603763	0.02723453789658794	0.026994102964329438	0.026757809975896718	0.026525619698881002	0.026297476850353284	0.026073328528648878	0.0258528808813507	0.025636592404660288	0.025424125267026622	0.025212357484106693	0.02500774361224082	0.024806646743164903	0.024609143159517205	0.02441497309876161	0.024224402883589305	0.024037400310082453	0.023853886702010555	0.02367363198563804	0.02349655720767912
0.052493923634533035	0.052425458857072504	0.052344008889678814	0.05225010890692583	0.0521451040009422	0.05202850771512413	0.051900766526704396	0.051760368454613404	0.0516070502926809	0.05144321655723917	0.05127135127344034	0.051079972817693685	0.050888904870866294	0.05068505467324207	0.05046875109855781	0.050244325525376096	0.05000742053071646	0.049761551896504	0.04951228368635909	0.049249669630849646	0.048978045565418106	0.048701055059871726	0.048412695990792384	0.04811960214732684	0.047818784752563306	0.047511356495911414	0.047194171304327195	0.04687515972175782	0.04654770044731944	0.0462146943963866	0.04587572805467949	0.04553555252765579	0.04518712451121001	0.044834109112785486	0.04447685472683831	0.044119920803135405	0.04375577588805259	0.04339221491582268	0.04302229910676243	0.04265367443808703	0.04227928231921859	0.041907125366291854	0.041529170678596204	0.04115522381398917	0.040775767298554	0.04040054931450048	0.040022241071033235	0.039645532991809694	0.03927085497630269	0.03889683147140815	0.03852120346453702	0.03814842149530729	0.03777845225659544	0.03740626340372239	0.03704031042552067	0.03667649257785974	0.03631513028096998	0.03595264281719476	0.035596994425910924	0.035244135374047254	0.03489467730490579	0.03454446360769976	0.034201836158532	0.033862700248626455	0.0335271747791839	0.03319551199973003	0.032863811121440996	0.03254008122170901	0.032220369136898484	0.03190469939111479	0.031593150659624945	0.03128818584178511	0.030979015546520487	0.030680347707752107	0.03038594940472831	0.030095907348532836	0.029810078311893046	0.029528564506594645	0.029251337641867953	0.028975140480550145	0.028706741597117256	0.02844239263892715	0.028182680721553166	0.027927003766942154	0.02767557098926186	0.027428240264415416	0.02718174286507405	0.026942884103436794	0.02670806953359695	0.02647726052569459	0.026250414166843573	0.0260274995212151	0.02580844165480875	0.02559296551818087	0.025381536796593898	0.02517380363718542	0.02496671089399687	0.024766603013793947	0.02456990666612523	0.024376465585057815	0.024186711218278527	0.024000241744178804	0.023817218171053523	0.0236376011242986	0.023461151228879307	0.023287781246007545
0.05136226860984833	0.05129705626271651	0.05121912496203731	0.05112925292917193	0.0510285480724525	0.05091698884020216	0.05079437909668293	0.05067358148817147	0.050513611071240166	0.05035658961002337	0.05019186674732053	0.05000869088108913	0.04982563056078519	0.04963034356046706	0.0494230313724881	0.04922967069788939	0.04898071340671289	0.04874488125842564	0.04850586470137635	0.04825393729986409	0.04799330790061545	0.04772735213686954	0.047450565771231246	0.0471691299202187	0.046880317337081104	0.04658468265654285	0.0462823427711208	0.04597358494236156	0.04565870828141025	0.045338494962284905	0.045012420641295035	0.04468355538773464	0.044349741077884135	0.04400989486064166	0.04366581962639003	0.04332198465002807	0.042971097820394426	0.04262076232527752	0.04226391329923762	0.041908478680813016	0.041546700432815054	0.041188098813934274	0.04082366170112114	0.04046208167450583	0.04009554592289122	0.03973297405223074	0.03936722539034858	0.03900306663319688	0.03864067470857275	0.03827881056630315	0.037913993957787044	0.03755438268321457	0.03719614040090953	0.03683558150748954	0.036480983253790865	0.03616360299305737	0.03580891750298468	0.03542644382013526	0.03508142916399025	0.03473921059201626	0.03439981955055996	0.0340597904884404	0.03372702938596071	0.033397575461273685	0.033071542817349434	0.03274917835089231	0.03242669409726558	0.03211187393387152	0.03180088707512867	0.03149376344227018	0.031190563033099167	0.03089373270758071	0.030592678918261017	0.030301822582698302	0.030015054148665697	0.029732465806530627	0.02945392281790412	0.029179347461179762	0.028909254894205507	0.028639923140011445	0.028378145265225398	0.028120270008465096	0.02786689271126614	0.027617405722518588	0.027371943562846456	0.027130489332717965	0.026889797842767585	0.026656530919830963	0.026427175894874946	0.026201694963902906	0.025980048995885668	0.02576220452986976	0.0255481012209723	0.025337478146490327	0.025130748357813034	0.02492762927874857	0.02472510104135521	0.0245293809094739	0.024336957809995088	0.02414770482711778	0.02396203272312012	0.023779554404023046	0.023600832610982437	0.023424597033272685	0.023251863264260122	0.02308206139643781
0.05027526760564196	0.05021205088161262	0.05013791158018358	0.050051957479605155	0.04995572927950095	0.04984866389681333	0.04973119317069455	0.049602771765996916	0.049462118633001324	0.04931354076612734	0.04915395388044151	0.04898434775865939	0.04881119570471213	0.04861511199965188	0.048416475333626606	0.048210144040729354	0.04799209579581251	0.047765551323122615	0.04753642872385337	0.0472945287318038	0.04704442865131907	0.04678894804690996	0.04652308393884476	0.04625259625888631	0.04597535734799228	0.04569083923641104	0.045400120719832425	0.04510316723085812	0.04480032297492455	0.04449212337643174	0.04417814689775242	0.04386313917083672	0.04354016078871884	0.043212833417573315	0.04288122071169823	0.04254985810047997	0.04221155267043297	0.041873606894636546	0.041529432438192106	0.041186488938263224	0.040837819663365534	0.04049098127179882	0.04013901213730211	0.03978963358914694	0.03943545047854788	0.03908494935050902	0.03874751059467065	0.038379003158815	0.03802835320358953	0.037678112978267245	0.037324889297194505	0.03697663338953845	0.03662958167181656	0.036280197261518356	0.03593648037333236	0.0355944889016828	0.03525478597256687	0.03491371060601315	0.03457896763735586	0.03424673522979126	0.03391720451631358	0.033587043861628245	0.033263689542999325	0.03294358483560464	0.03262662000951559	0.032313253229745785	0.03199967866434344	0.031693418922638626	0.03139084776016625	0.031091963659019096	0.030796827694277853	0.030505514373895877	0.030214642796398614	0.029931329400907827	0.02965193514790121	0.02937655737516577	0.029105063000077674	0.028837378528085884	0.02857401372511104	0.028311332813571774	0.028055969608467495	0.027804569192718818	0.02755711215774657	0.027313613995106997	0.027073982159776838	0.026838231269133848	0.026603177903954306	0.02637534179113968	0.026151290010220596	0.025930986777340678	0.02571439605445988	0.025501487141941226	0.025292202937791924	0.025086289140398482	0.02488415309668399	0.02468551921999707	0.0244874342449436	0.02429598462697131	0.024107726288300598	0.02392255067161473	0.023740756601160432	0.023562268768557628	0.023387132989619846	0.02321482326981921	0.023045690804718834	0.022879441690690228
0.049226388358873455	0.04916950068410932	0.04909766832299043	0.04901580328934962	0.04892358106420601	0.04882087088834853	0.04870825469903	0.048585189319535954	0.0484501589894022	0.04830593659682734	0.048143554173861236	0.04799191909792164	0.04781113898175534	0.047638333543585785	0.047446978328259046	0.04724897835136852	0.04703953721609185	0.0468222054158821	0.046602000105977495	0.04636956515574858	0.04612921291425417	0.045883694909997774	0.045628133307980184	0.0453681153269687	0.04510147532962317	0.04482779509911119	0.04454810011231976	0.044262386475249625	0.043970731040697895	0.043674047710622124	0.043371688599662186	0.04306832171360289	0.04275702610345943	0.042441555687275305	0.042121846814698924	0.041802305534980634	0.041475965873786616	0.041149877334076705	0.04081773214896181	0.040486443588790236	0.04014985831244996	0.0398148384307685	0.039474741801738635	0.039137045610426864	0.03879460322642067	0.0384554913637802	0.03811346609670124	0.03777239278992102	0.03743314832845209	0.0370949875415819	0.036751915257623405	0.03641454910174141	0.0360781964171486	0.03573946272530367	0.035406157388285155	0.03507459587342294	0.03474494824555271	0.03441395776574649	0.03408902002416878	0.0337664446634385	0.033446379835715453	0.03312555007423319	0.032811421059875744	0.032500284481637026	0.03219212083507323	0.03188725747630413	0.03158237504598339	0.03128439983442938	0.0309899425949352	0.03069901084875215	0.030411661249995028	0.030127972823319162	0.029844643568108137	0.029568617723229138	0.02929636060657324	0.029027956336265297	0.028763304448179167	0.02850243982923032	0.028245421382032815	0.02798918258000951	0.027739861594732233	0.02749471763216385	0.027253198618058805	0.02701550113085455	0.026781538037487042	0.026551320186526874	0.02632174281217834	0.02609918305063845	0.0258802898709665	0.025665017704558143	0.02545333817849335	0.025245224205414047	0.025040407267524007	0.024839302147137105	0.024641627358550317	0.02444737060212252	0.024253710161729915	0.02406630141132901	0.023881688426303928	0.023700922527919024	0.023523013027570965	0.023348721122967736	0.023176878962153816	0.02300824540723135	0.022842582324578756	0.02267979936040173
0.0482238415013307	0.048166410377168886	0.048096595138690794	0.048017623903561533	0.04792998397200412	0.04783140655943869	0.047723435334039006	0.047605295239252776	0.047475874100967985	0.047337314647683676	0.04719208838427918	0.04703582911860017	0.046862219535221745	0.0466962943612406	0.046512545693541456	0.04632219750317981	0.04612110444031544	0.04591226956485568	0.045700172593107734	0.04547689423837372	0.0452460815685838	0.0450099766421223	0.044764248833392355	0.04451402081617447	0.04425717005304513	0.04399399458406729	0.04372475352067509	0.04344966042938	0.04316874383444325	0.042882948231238324	0.042589954729893215	0.0422991978441099	0.04199914654579514	0.04169487855678569	0.04138664898638267	0.041078188485448565	0.04076322883604001	0.04044849051003241	0.040127705665871746	0.039807691952543287	0.03948252227758074	0.03915875564006915	0.03882996613231027	0.03850343169461626	0.038172181963343724	0.037844084926417505	0.03751307492052485	0.03718288511884436	0.03685438021635161	0.03652681947991269	0.0361944486839327	0.035867459077739555	0.03554138959623358	0.035212836005749176	0.03488961108720782	0.03456793102521846	0.03424801100834678	0.033926702624782874	0.03361121079507634	0.033297843493634655	0.03298703285578609	0.032675168128952686	0.032369865534313105	0.03206725759714249	0.0317676581198073	0.031471113376036024	0.0311744037060347	0.03088449479363442	0.03059787121830033	0.030314623720618928	0.030034794709570392	0.02975847156280346	0.02948243153159013	0.02921346031197458	0.02894819734432039	0.028686446433412782	0.028428397031282505	0.028174006328149055	0.027923288231527333	0.02767329412852461	0.02743001135713582	0.02719075318621126	0.02695503188688761	0.026722923470875196	0.02649446181445122	0.026269618671555296	0.02604538157990871	0.025827926298311474	0.025614040833746517	0.025403661187310113	0.025196760925481856	0.02499332380114252	0.02479329907617877	0.024596405711096225	0.024403095384185978	0.02421310461022222	0.024023657102014387	0.02384028424753344	0.023659835648451425	0.02348273645717196	0.023308613191614435	0.023137804250013782	0.022969714106970116	0.022804685992153094	0.02264241957990455	0.022483063334548945
0.04725535156126563	0.04719978728884023	0.04713393065534315	0.047057116541569084	0.0469721081265527	0.04687820371001605	0.046774572753779525	0.046661094772837926	0.04653676691286567	0.046403881432671094	0.04626442546300618	0.04611414994079481	0.04595326818340883	0.045787850713792634	0.04561127175961549	0.045428374325271095	0.04523531275164713	0.045034186147084855	0.04483063295305929	0.04461567241416408	0.04439340586934548	0.044166192135686407	0.04392968089686071	0.043688811195230944	0.04344152482322719	0.04318796785293592	0.042928756452035546	0.04266373827130772	0.04239300921631212	0.04211753804653967	0.04183707180428964	0.04155464154787949	0.04126522777648494	0.04097149742440882	0.040674119087645545	0.040376422341900184	0.04007237472919484	0.03976832327333025	0.039458401473639736	0.03914936120460666	0.03883487555887285	0.0385218447417177	0.03820386490748108	0.037887973105395024	0.037567434623305716	0.03724986670092681	0.03692938465052649	0.03660977797996301	0.03629279188975302	0.03597400245665147	0.03565183138979236	0.03533480599197827	0.03501856362528593	0.03469989731862463	0.034386274051704746	0.03407406832110584	0.033763494240904926	0.03345150627206545	0.033145053844797795	0.03284060774022346	0.03253848003803568	0.03223542759312234	0.03193860035654738	0.03164431557546846	0.03135289020102833	0.031064407522648618	0.03077561776457369	0.03049342315211421	0.030214364481543583	0.02993853224361663	0.02966597000452568	0.029396759479450245	0.02912777624798897	0.028865623134747748	0.028607007825851148	0.028351840990921643	0.028100164061343812	0.027852031127158484	0.027607429258804432	0.027363485820309452	0.02712622545632781	0.026892510834088397	0.026662382527865743	0.026435735416530694	0.026212612681431043	0.025992991315083855	0.025773904119892874	0.025561446473745367	0.02535242590293039	0.02514680699851056	0.024944576895974707	0.024745662044910004	0.02455007172012622	0.02435777195772041	0.02416845438293667	0.023982607260882517	0.02379725865291843	0.02361784292666594	0.023441258479161856	0.023267928920816566	0.023097902013922852	0.022930291700861714	0.02276572290316222	0.02260413692973547	0.022445248021691448	0.022289184956928325
0.04632198251665219	0.046265958870235956	0.04620501553250061	0.04613183422064422	0.04604967518933941	0.04595940747464623	0.04585989996531216	0.045750469716587715	0.04563126150951392	0.045504521067195	0.04537061789262744	0.04522547201164014	0.04507038761376712	0.04490494272171521	0.0447414369594294	0.04456552529665116	0.04437984266714467	0.04418776316172082	0.04399052379365699	0.043783602197559335	0.04357132106698277	0.04335083718947628	0.04312311282674502	0.04289124290373723	0.04265285224046968	0.04240868128312739	0.0421587215758694	0.04190324297467978	0.041642458574346605	0.041376096338510346	0.041106006116485475	0.040833450922365865	0.040554204752909696	0.04027078763436843	0.0399835384069223	0.03969608808332885	0.03940227694276335	0.0391085125881259	0.038809007081922225	0.038510199402881126	0.03820607219683348	0.037903289824822606	0.037595637909711724	0.03729082045243243	0.036979617615958964	0.03667220404161233	0.03636172077063959	0.03605207647678954	0.03574348854598965	0.03543498605192746	0.0351234927000436	0.03481603486332838	0.03450918497658105	0.034200037781071925	0.03389563164656644	0.03359254895157846	0.03329095458799047	0.03298791133816303	0.03269015530202373	0.03239430061054931	0.03210062045881988	0.03180600549769344	0.03151726968168762	0.03123103181558166	0.03094762094331841	0.030666834689134444	0.030385646403347698	0.030110898921694464	0.029839150601846057	0.02957047216575958	0.029307158971679292	0.029042611404199968	0.0287804364178142	0.028524893453402693	0.02827273558253699	0.02802389793047299	0.027778414274625615	0.02753634229948671	0.027297671602477133	0.027059421352864505	0.02682801723949682	0.02659983825155603	0.02637512941835103	0.026153791779078603	0.025935856134521994	0.025721306300393543	0.025507239511756003	0.025299628955302814	0.025095336647040303	0.024894344801632027	0.024696624193787018	0.02450214379828839	0.02431087476892359	0.024122798628272293	0.02393785183884071	0.023755805101733526	0.023574448202675576	0.023398449524105306	0.02322606705569562	0.02305631265470389	0.02288999079572289	0.0227259003471488	0.022564827830223653	0.022406491384592973	0.02225094890175514	0.02209810212828758
0.04542159780664965	0.04536784129698269	0.04530925627366531	0.0452388264616416	0.04516045348085814	0.04507230570921269	0.04497753172941843	0.044872274111426774	0.04475758472037706	0.04463566660900493	0.04450675503920095	0.04436679589258717	0.04421803790023013	0.044058839097750435	0.04390152423470184	0.04373222307021112	0.04355324170285465	0.04336858367996208	0.043179254624998824	0.042979390840215764	0.04277491272424562	0.04256252695661607	0.04234295181640466	0.04211937155181007	0.04188985410741461	0.04165447502866138	0.041413427030361064	0.04116704667868973	0.04091544264615244	0.04065863972659853	0.04039756355380064	0.040134706220133896	0.039865085491656814	0.03959129657573713	0.03931392532776178	0.03903603011212094	0.038752174409053174	0.03846815735577916	0.03817855856998251	0.037889549003212994	0.037595323274195146	0.037302338124882345	0.03700450603843349	0.03670855856260222	0.03640805050089957	0.03611026640158361	0.03580942434395458	0.035510823777765335	0.03521021420205238	0.03491103596705381	0.03460892356958917	0.0343106285381866	0.03401285738537485	0.033712781937890145	0.033417329915604393	0.03312290581996489	0.03282996656985532	0.03253554996967441	0.03224596918691129	0.03195854350513596	0.03167299889073478	0.03138647518525491	0.03110555808905738	0.030827107723176893	0.030551295663510735	0.030277973234563712	0.030004207390186773	0.029736646398127127	0.02947196182425065	0.029210207371859618	0.028953644145839803	0.028695793391190647	0.02844022775898075	0.028191059868864273	0.027945156952085395	0.02770241910949783	0.027462796104465507	0.027226765375832764	0.026993847525885666	0.02676130421744014	0.026535382440745957	0.026312625106581	0.026093144522030754	0.025876948136159993	0.025664057939152312	0.025454455370242303	0.025245250172562135	0.02504236732857036	0.024842657906155	0.024646166807395044	0.02445284769787096	0.024262694653783706	0.024075622760339498	0.02389164541884043	0.02371072001157636	0.02353260910298232	0.02335514337317376	0.02318310769154453	0.023014181788839693	0.022848031861510448	0.022685010156000836	0.02252456059387295	0.02236684770366227	0.022211790985761336	0.022059460249970828	0.021909776187868706
0.04455242606963469	0.04450350815493815	0.0444447407162594	0.04437712105855291	0.044301588136507565	0.04421678561772168	0.04412465997665404	0.04402453556898215	0.04391395862741953	0.043796684767260834	0.04367163625558314	0.04353791348261345	0.043394694564155616	0.0432471195579332	0.04308997258989824	0.042927107628284875	0.04275452727284953	0.042576836569253554	0.042394318260036576	0.042201733905964926	0.04200308683572178	0.041799950537754274	0.04158821748173994	0.04137275612663874	0.04115131363841628	0.040924273722563805	0.040691735735408574	0.04045390420142939	0.04021112292888454	0.039963200033452426	0.03971111715658668	0.0394572612515852	0.039196784036872115	0.03893225437345111	0.03866411543062811	0.038395586186879736	0.03812112423965464	0.037846436200464136	0.03756626609352044	0.037286631298837095	0.03700186690181696	0.03671823171865363	0.036429835218194456	0.0361431973358567	0.03585207803659013	0.035563503040403975	0.03527187201594036	0.03498096551637573	0.03469089408000636	0.03440068598972614	0.03410756680251486	0.03381805179324062	0.03352903914296355	0.033237676834357834	0.03295072862420359	0.032664738145739065	0.032380086950756136	0.032093949610828745	0.031812400107880064	0.031532974983591686	0.031255265329225804	0.030976794060182826	0.030703214985427957	0.030432228498615047	0.030163787584291307	0.029897636195168494	0.02963103146920462	0.02937041828006949	0.02911255461403737	0.028857493959987324	0.02860531870515271	0.02835608815106903	0.02810692634105507	0.02786394079792355	0.027624076890247047	0.02738727497841981	0.02715347155722149	0.026923130389693364	0.02669578881234243	0.026468936023681416	0.026248182528616434	0.026030654257465525	0.025816278410204386	0.025605088505116214	0.025397096402816392	0.02519228069331793	0.0249878188249165	0.02478951338226557	0.024594301833242543	0.024402172242361922	0.02421313440369929	0.02402716988562368	0.02384419499492663	0.023664224062100784	0.023487216727366998	0.02331315698347526	0.023139270229914726	0.0229708903451679	0.02280555238186986	0.022643325256054378	0.022483309674333107	0.02232620983563188	0.0221717717590716	0.022019925186422967	0.021870731149091566	0.02172409443025117
0.04371357237042033	0.04366603376749803	0.04360980058499978	0.04354489854915072	0.04347234220462047	0.04339125901961966	0.04330190225290206	0.04320539805306398	0.04309897811337775	0.04298610282760489	0.042865681218120955	0.04273688302176774	0.04259896275091983	0.04245668191562309	0.04230541846309991	0.0421484092205012	0.04198227113923823	0.041810763028608845	0.04163441845040274	0.04144942368692896	0.0412577984987922	0.04106185554987978	0.04085808664810127	0.040649756759630194	0.04043610583205289	0.04021697411658482	0.03999250834638467	0.039762903396371646	0.039528458969131555	0.03928899347878821	0.039045517527885626	0.03880018934847774	0.03854842513957106	0.03829274324396055	0.038033429116057935	0.03777395995352649	0.03750822532581605	0.03724253469967326	0.03697139213660283	0.03670071443662379	0.03642499205381187	0.036150305537391916	0.03587093997022782	0.035593200890472756	0.03531107065580585	0.035031331259884335	0.034748596982262535	0.03446642274564382	0.03418503265580239	0.03390343071148297	0.03361895577415447	0.033337902216056974	0.03305724343603732	0.03277426427354071	0.032495512378006845	0.03221760902952021	0.03194095443915187	0.03166280017176363	0.03138918403796042	0.031117242110747827	0.03084712592352594	0.030575853107905858	0.03030988203301579	0.030046091649553047	0.029784735503990228	0.029525545774492023	0.02926586187470328	0.029011960901784786	0.028760685454597732	0.0285121028814194	0.028266279774152556	0.028023304229422636	0.027780301158983004	0.027543304070755142	0.027309330101394396	0.02707825969066842	0.026850250327409876	0.026625269725839566	0.0264031779604199	0.02618184424213767	0.0259662725617345	0.025753818247149264	0.025544407018920735	0.02533807749068931	0.025134842863165276	0.02493468206763619	0.024734851315281726	0.02454097763203468	0.024350123563061828	0.024162274888276544	0.023977387870077388	0.02379550161686106	0.02361652148139099	0.023440458228840562	0.02326725952198549	0.023096827119168814	0.02292634151957303	0.022761943076907088	0.022600000412129916	0.022441283036696753	0.022284613918079437	0.022130840240068256	0.02197954010517411	0.02183083273448406	0.021684702183054263	0.02154106261626678
0.04290322773792659	0.042857312114532295	0.04280332065621079	0.04274066673228088	0.042670741358609605	0.04259279359305742	0.042506686486539325	0.04241296901803918	0.042311246673579744	0.04220252337263624	0.04208647950093544	0.0419623737688107	0.04182956847314508	0.04169234662522185	0.04154110144372904	0.04139513961082184	0.04123495595599753	0.041069587537181644	0.040899540925214424	0.04072095187927282	0.04053619389211622	0.04034710517894122	0.0401500943919426	0.039949389411021434	0.03974310047035381	0.03953154797267977	0.03931475748430083	0.03909366832851594	0.038866488445278465	0.03863507607335788	0.03839991818824767	0.0381626303635156	0.037919208463113634	0.037671908644195444	0.037421103364561364	0.03716988571742063	0.036912888338589904	0.03665571361229879	0.0363931981377735	0.03613108684441654	0.03586402125941705	0.03559789869700279	0.03532717651448324	0.035057978512580516	0.034784455625376354	0.03451313744252277	0.03423893704855638	0.03396517850162762	0.033692132950384285	0.0334188082485778	0.03314256976962262	0.03286968502233615	0.032597060789420734	0.032322137315745854	0.03205128207241412	0.031781146707390684	0.031512183257535305	0.03124169797981495	0.030975578004323285	0.0307110401897503	0.030448153197624145	0.030184179638699817	0.02992525838946509	0.029668472265429954	0.029413937193158025	0.029161464652088312	0.028908443770843163	0.028661048690324972	0.0284161362037591	0.028173815788678228	0.027934140588072195	0.027697197813446865	0.027460178206186802	0.027228983279261102	0.0270006955495014	0.026775222530276484	0.026552657651844308	0.02633303392522302	0.02611619412443721	0.025900054126406336	0.02568954184467506	0.025481983998198784	0.025277397483795646	0.025075791295451927	0.024877162261864795	0.02468155779785309	0.02448620012488443	0.024296657674472907	0.02411004448548353	0.0239263419383053	0.023745533511442384	0.023567594645067042	0.02339250673329174	0.023220246206973147	0.023050765667731715	0.022883969631747353	0.022717289183055846	0.022556183015245583	0.022398069186112493	0.022242061544134526	0.022088862326353702	0.021938277225329223	0.02179005828477782	0.021644457482742817	0.021501319115017285	0.02136062584156703
0.04211987593980244	0.042075651924866744	0.04202342599326272	0.041964033793060004	0.04189640686807167	0.04182074782387597	0.04173848175597801	0.04164750464308558	0.0415494281902133	0.041444556736622895	0.04133274110567386	0.04121306240087896	0.04108585939733165	0.04095269936862225	0.04080682019304294	0.04066573245122886	0.04051119356666794	0.04035193436111115	0.04018782707683242	0.04001757678129041	0.0398371685846564	0.039654633819366604	0.03946440321693741	0.03927051761387784	0.03907138920796949	0.03886697935212443	0.03865752006006505	0.03844385788629409	0.038224280182092035	0.038000559130961564	0.03777302795955917	0.03754369953657965	0.037308346633776454	0.03706899901868524	0.0368262826593162	0.03658326416466162	0.03633428168252762	0.036085253583947915	0.03583101624098236	0.035577096951714994	0.035318325162860126	0.03506035989630718	0.03479795617042955	0.03453693408369309	0.03427161908092522	0.03400844244504889	0.03374436532596238	0.033476752637530444	0.03321167216048199	0.03294632090312577	0.032678024669574056	0.03241294508481884	0.03214807063383989	0.03188097439879969	0.03161761767585791	0.03135498836684323	0.03109343074287598	0.03083032268491322	0.03057145856837965	0.030314060413580583	0.03005816391772073	0.029801166146619942	0.0295490865223036	0.029299006766248553	0.029051071111408366	0.028805048034642063	0.028558544590898842	0.028317435929775658	0.028078705208569588	0.02784242176936855	0.027608697197331014	0.027377523376528736	0.027146374269214506	0.02692080850446637	0.026698031505613538	0.02647795658269113	0.026260696368641603	0.026046262669730855	0.02583469462911719	0.025623425050447946	0.025417800618381118	0.025215020305238298	0.025015124421987753	0.02481808889524225	0.024623993110975618	0.024432772581691072	0.02424177668864061	0.024056451872533947	0.023873962381553884	0.02369429834114815	0.023517442718665814	0.02334337285265264	0.02317207152460509	0.023003503565586763	0.022837667775602002	0.02267399156060217	0.022511259761751	0.02235355045104017	0.022198766228917886	0.022046012616958065	0.02189599253643683	0.021748520685596653	0.021603358172162527	0.021460744055563214	0.021320528904330806	0.02118269127358106
0.041362226945052274	0.04131971402052635	0.04126932293689388	0.041211325701195935	0.0411468152550041	0.04107438167155302	0.04099438507326396	0.040906812772552786	0.04081142329036612	0.040711086520888756	0.04060322288435579	0.040487825904805735	0.040365020658340335	0.040236596443536596	0.040100900533836005	0.039959666068374596	0.039810809715147416	0.03965676276359946	0.03949837907290841	0.039332073303841274	0.039159701088077224	0.038983861377624794	0.03879965257117522	0.038612349576057754	0.038419919541581735	0.03822234496035678	0.038019870521988575	0.037812912659857215	0.03760083923983487	0.03738503427295045	0.03716450022895218	0.036942615988861054	0.036714739700796556	0.03648322917431583	0.036248219250161924	0.03601296005314839	0.035771784760261986	0.03553053147687342	0.03528418980804836	0.035038116643075684	0.03478727857118086	0.034537175491057615	0.034282709049506935	0.03402955825723694	0.033772198287762845	0.03351847238253033	0.0332602812344127	0.03300061977895449	0.032743225164067684	0.032485507805570815	0.03222487766829328	0.03196720353388857	0.03170985990805734	0.03145024426392093	0.031194164416679902	0.030938762900153273	0.03068439231668201	0.03042837509159035	0.03017646581084712	0.029925901170014334	0.029676847237885894	0.029426585198580053	0.029181082385740003	0.028937518641782838	0.02869593377134139	0.028456192889980362	0.028215956303960947	0.02798089947176159	0.02774813655752658	0.027519770483217326	0.0272897547963137	0.027064237470325346	0.02683870794905644	0.02661859918203245	0.0264011555189933	0.026186323828714525	0.02597420910643211	0.025764647477759074	0.02555818233545929	0.025351846025723743	0.025150942947060138	0.024952810191185507	0.024757469215179018	0.024564916153559775	0.024375178520097796	0.024188232141334778	0.02400148150571925	0.02382025803073649	0.023641784433091013	0.023466052724720503	0.023293046929832247	0.02312273670539298	0.02295512576132355	0.02279017911581411	0.022627887917167213	0.022467667673149262	0.022308369064167364	0.02215438923640592	0.022002433535422306	0.021852855593023343	0.021705944722901546	0.021561508437031484	0.021419336107665245	0.021279639265669666	0.02114228085735066	0.0210072405116529
0.0406291415818447	0.04058804922010658	0.040539567268911156	0.040483495645107996	0.04042130436813435	0.04035096947252893	0.04027441327978399	0.04019051862578356	0.04009775180864732	0.040000953124345075	0.039896989348540586	0.0397853664892421	0.03966696633222677	0.03954291086850855	0.03941193168646869	0.03927043738928296	0.03913186159614678	0.03898306899951058	0.038830095676138196	0.03866928993814416	0.03850284901799472	0.038332576630851385	0.038154887376856045	0.03797384846723569	0.037787809055306036	0.03759678043093285	0.03740097724861732	0.03720053103841037	0.03699575549856627	0.03678676729506762	0.036573440424395406	0.03635860358398554	0.03613800486810466	0.03591384886556797	0.0356865080524145	0.03545835097379436	0.035224687626094674	0.034990881991948844	0.034751983285702184	0.0345135548954761	0.03427031797858111	0.03402780420412994	0.03378094060177104	0.03353523008946852	0.03328549648587577	0.03303757904555431	0.03278864667950282	0.03253634469443888	0.032286330874125226	0.0320359168972819	0.031782701586245125	0.0315322587017066	0.031282078937696516	0.03102964742303165	0.03078052943918558	0.030532154667039204	0.030284665129807098	0.03003548280003485	0.02979034424665647	0.02954638904202702	0.029304145037054377	0.02906012061903165	0.028821056684868635	0.028583694770335073	0.028348343254736428	0.028114623268457185	0.027880419696011415	0.0276512366006832	0.02742424965396938	0.027201535822447512	0.026977127915918792	0.02675709315090665	0.026537006508168353	0.026322177931288052	0.02610991627391787	0.025900024287530556	0.025693051547439335	0.025488374448814317	0.02528671398769207	0.02508513648866159	0.024888842917565927	0.02469522837412353	0.024504315447544632	0.02431610156674018	0.024130619812418447	0.0239478332984761	0.023765216815898174	0.02358798234646765	0.023413418713797814	0.023241504783670635	0.023072261040712652	0.022905623627475752	0.02274160857548316	0.022580183363106087	0.022421337087256243	0.02226448150689459	0.02210855250415125	0.021957713107194833	0.021808809128990286	0.021662535695567926	0.021518705050544186	0.021377159381645285	0.02123793704461606	0.021101090373560834	0.0209665243102705	0.020834270296986215
0.03991932247727412	0.03987965951348864	0.039832892159319566	0.039778851735054195	0.039718768464203476	0.039650861988703726	0.03957687797625008	0.039495999381297026	0.03940633778962777	0.03931278323574837	0.03921254065329866	0.03910491351810559	0.03899072798662774	0.038870600754308066	0.03874414163842854	0.038607563578995495	0.03847355941069134	0.038329804572288344	0.0381819811081803	0.03802668393594156	0.037865685660084664	0.03770104358294251	0.03752927469581166	0.037354197806944336	0.03717425454240807	0.036989454632759856	0.03680002405459796	0.036606070394292804	0.036407584114007026	0.036205585146157515	0.03599904984602733	0.03579100821925814	0.035577437955466314	0.0353602258099341	0.035139699917475224	0.034918861463112086	0.034692371385269434	0.034465730167220834	0.0342341647370887	0.03400292723042184	0.03376696445489134	0.03353156040491218	0.033291966170457966	0.03305356727079741	0.03281108853080337	0.032570391235717394	0.0323286217189043	0.03208353055784228	0.031841420633781446	0.0315972576739028	0.031351127406447125	0.03110763988834767	0.030864384598745586	0.030618840706997753	0.030376522864506313	0.0301348360019038	0.029893978837202632	0.02965127402720568	0.029412724994134384	0.02917521175528592	0.028938994397887483	0.02870155148875113	0.028468640784386955	0.02823733733363393	0.028007941554616528	0.027780088232353665	0.02755174295330566	0.027328255271176636	0.027106860938401336	0.026887629995147017	0.02667063299428223	0.026455914841965283	0.02624110396922844	0.02603138654837971	0.025824170940171417	0.025619354596742302	0.02541707582353849	0.025217321625478375	0.025020150008404053	0.024823199305424558	0.024631381169709147	0.02444215799996268	0.024255550296734266	0.02407155634036189	0.023890209836118857	0.023711473961445104	0.02353287662636619	0.02335954551554046	0.023188776300129547	0.023020592687737998	0.022854987315309182	0.02269194438020296	0.02253143467738268	0.022373447373192093	0.022217626397180147	0.022064603580739254	0.021911738040443916	0.02176405723097907	0.02161823905724336	0.02147499378465767	0.021334114548742008	0.021195481951879327	0.021059108946158745	0.020925047788994625	0.020793210390652277	0.020663602203240174
0.03923185377161913	0.039193182103523655	0.039148319653147884	0.039096527233325226	0.039037943417897174	0.038972019029226	0.03890112303715955	0.03882297056380668	0.03873719534677237	0.03864546690905196	0.0385491491665262	0.038445208886357066	0.038334656830533866	0.03821881486583923	0.03809665662527395	0.03796943856892023	0.03783507767814519	0.037696110675082904	0.03755321522501098	0.037403035643578594	0.03724782469939311	0.03708808997502826	0.036921729141983	0.036752586433109906	0.036578447434921356	0.036398247488787935	0.036216251448531286	0.03602900349380019	0.03583634814042422	0.03564071182092025	0.03544066954997713	0.03523913373027963	0.035032172388606314	0.03482171900875193	0.03460799321316446	0.03439389260113488	0.03417439427130954	0.033954589489404906	0.03372993892442601	0.033505470548470376	0.033276518848066296	0.03304810728245419	0.03281555610427047	0.03258406292786615	0.03234857919397818	0.03211301857118587	0.03187990499835853	0.03164174388154274	0.0314064304394574	0.03116909224408086	0.03092979179319908	0.030692985694857167	0.030456465386726642	0.030217507155376664	0.0299816898538284	0.029746493859217907	0.02951203718682177	0.029275781210035462	0.02904343567335589	0.02881210374441335	0.02858195043578003	0.028350626117579773	0.028291954798301287	0.02789820684433112	0.027674576453736	0.02745241084918714	0.02722972341416397	0.027011731505695684	0.026795751861596682	0.026581859069618807	0.026370099744756688	0.02616053391974268	0.025950839196172155	0.025746088459664564	0.02554374946563469	0.02534372323245569	0.025145973244995037	0.024951010939453223	0.024758394105104765	0.02456590442799821	0.02437843335335505	0.024193491448334367	0.024011063473759704	0.023831177773792782	0.02365385261203733	0.02347906306605691	0.023304387068483375	0.023134808966789634	0.022967758534050652	0.022803221313205647	0.022641184136984863	0.02248162187390034	0.022324529468406323	0.022169890147509783	0.02201734857134302	0.02186756658204761	0.02171827870693899	0.021573269035535497	0.021430463035380463	0.0212901692729028	0.02115219088130459	0.02101633494905568	0.02088279962981022	0.02075146127456791	0.020622281895203824	0.020495293601436104
0.038565414671138165	0.03852816812880683	0.038484491180754726	0.038434862439350376	0.03837824617989616	0.038314520477148464	0.03824602024133153	0.03817053943418372	0.03808769668361684	0.037998946542614126	0.03790587689362897	0.03780543678153595	0.03769864144514593	0.03758667615178189	0.037468376592084615	0.03734546417870051	0.03721551579381942	0.03708116963980879	0.03694292345816617	0.0367976592634063	0.036647015770401	0.036492921932734804	0.036332028187779336	0.03616821539700943	0.03599963280988475	0.03582518483661175	0.03564894688717955	0.03546708375418221	0.03528098287313759	0.03509129120822113	0.034897561070891724	0.03470237384893626	0.03450172317263722	0.034297735776319616	0.03409067242654652	0.033882876570367364	0.03366987371841068	0.033456654927802316	0.03323875224695642	0.03302091577468574	0.032798667653091224	0.03257691320973711	0.03235108840146338	0.032126279991706586	0.03189758198491374	0.03166862805007745	0.031442093047058736	0.031210595514194705	0.030981060425213723	0.030751055128480014	0.030518321775013308	0.030287988766111034	0.03005787379485287	0.02982531792372558	0.02959579867262777	0.029366839095333292	0.02913855726049419	0.02890857336916106	0.02868216927577653	0.028456805884195264	0.02823254848325294	0.028007173726273645	0.027785889361940052	0.027566084886282937	0.0273480382603954	0.027131379096146387	0.026914167902811845	0.02670150725346239	0.02649077271898488	0.026282041588305084	0.026075363402024977	0.02587079032522245	0.02566606793398768	0.025466126271813726	0.0252685104958544	0.025073149959104778	0.024879964629031137	0.024689483577915523	0.024501263069505227	0.02431313961395896	0.02412989544733792	0.023949105787164797	0.02377075072538462	0.02359486977869619	0.02342145116347234	0.02325050071947494	0.023079635780514956	0.022913743668703627	0.02275030628749141	0.02258930991556117	0.022430735454580016	0.022274581239326876	0.022119074370329228	0.0219694559552406	0.021820088137567258	0.02167346046880444	0.021527282864330283	0.021385073382927174	0.021245421721922328	0.021108052299896273	0.02097282854455474	0.020839780964581833	0.020708960980448284	0.02058027432707012	0.020453712601702354	0.02032927791489772
0.03791906884994111	0.037883372399074244	0.037839814521575525	0.037793325026602695	0.03773844265767395	0.03767687124605553	0.03761065424154937	0.03753766136129237	0.03745755115829356	0.037372381509159246	0.03728095036260973	0.03718472773320823	0.037081366952589935	0.03697313758241065	0.03685879900289073	0.03674004864298403	0.036609382291492534	0.03648410386986038	0.03635028339654925	0.03620974069980446	0.03606396949761463	0.035914767474431064	0.03575888050755326	0.03560037550830281	0.035437146214918856	0.035268115325387345	0.03509745139992924	0.03492125451712085	0.03474091957884271	0.03455707557855526	0.034369289520105865	0.03417989894637513	0.03398541880499684	0.033787737904622604	0.03358670489408556	0.03338526555938646	0.03317859474477408	0.03297168218345089	0.032760162534277035	0.032548680231733844	0.03233283880140304	0.03211752531684338	0.03189818215679925	0.03167974317752802	0.03145753018017009	0.031235010089504234	0.031014797608477165	0.03078972420413442	0.030566518275230218	0.0303428021437899	0.030116313571304107	0.029892275208794457	0.029668315311632682	0.029441968722394227	0.02921853036609994	0.02899558866284502	0.02877337165944336	0.028549246225711856	0.028328674743192634	0.02810907478180601	0.027890515857558106	0.027670834713938042	0.027455101734630095	0.027240775008959394	0.02702812509198731	0.02681679480969156	0.026604888441095365	0.0263973880389828	0.026191739531979053	0.025987996806405917	0.02578627796267791	0.025586529402070696	0.02538662175148243	0.025191356389112265	0.024998338208530365	0.02480748816248051	0.024618897860727008	0.024432646734905993	0.024248668493910698	0.024064787245379242	0.02388565866376391	0.02370890086306293	0.02353451675446588	0.023362524195134165	0.023192919693230448	0.023025698152352878	0.02285851383740276	0.02269624318764712	0.02253632586951512	0.022378782989967785	0.022223596713901415	0.022070749937485125	0.021920239158806202	0.02177163007947396	0.021625829639337457	0.021482662610588732	0.021339121951855236	0.021199833692360823	0.021063058927084148	0.020928504563399716	0.020796048178141985	0.02066570903720952	0.020537559308590612	0.020411458573477835	0.02028743671432904	0.020165509183824197
0.03729243158369378	0.03725789942789791	0.03721574762000895	0.037170737568654626	0.037117847964572286	0.03705801284209471	0.03699419888908579	0.03692371072632539	0.03684610013475875	0.03676371553210136	0.03667534725010844	0.03658213403048028	0.03648219400032589	0.036377460498910295	0.03626683783992674	0.03615193671222596	0.03602541880148809	0.03590416099087019	0.03577462379506531	0.03563855988000132	0.035497393819961635	0.035352925393487625	0.03520215887303951	0.03504839494690583	0.034890263437278496	0.03472651156544447	0.0345610673117037	0.034390360480973756	0.03421551727272436	0.034037280625492966	0.03385521072459744	0.03367196020044787	0.03348297008700491	0.033291080412242796	0.03309603371570417	0.03290054907938446	0.03269995330345075	0.03249908505951959	0.0322937252240925	0.032088329201020414	0.031878704072814026	0.03166951511659341	0.03145638203810519	0.0312440940781539	0.031028090940187724	0.03081177617864178	0.030597654104267645	0.03037872498820334	0.03016163869940019	0.029943992804006427	0.029723610082125516	0.029505573284098602	0.02928757408742658	0.02906718054284694	0.02884960367854346	0.02863251589131612	0.02841591716008722	0.0281976628667865	0.02798270962260152	0.027768918272808533	0.0275556461205354	0.027341437826920716	0.02713108846441128	0.026922067318617446	0.02671463638169419	0.026508473244061775	0.02630170811402256	0.026099208111218256	0.0259003761677761	0.0256995963164997	0.025502652019567966	0.02530760429804259	0.02511236696951139	0.024921649874462378	0.02473293837048821	0.02454661035995589	0.024362344463701686	0.024180315824184662	0.02400049355665779	0.02382073885840022	0.023645612319426128	0.02347278257061536	0.023302253316847946	0.023134042892496997	0.022968124069752783	0.022804535961943893	0.022640998696711247	0.02248220973585066	0.022325738503259758	0.02217155176221474	0.022019666104974165	0.021870065407759917	0.02172272619184775	0.02157721664545716	0.021434472017985737	0.02129428002998837	0.021153417442436286	0.0210172859897471	0.020883320140258878	0.02075153030073556	0.020621778824781715	0.02049408705754355	0.020368501179702476	0.02024495860633798	0.020123429968745027	0.020003944854130706
0.03668430102258058	0.03665090448338296	0.036610124126019064	0.03656651389679865	0.03651547052946422	0.036457733418220825	0.0363958365320759	0.036327483493313974	0.03625249991968063	0.036172780299771515	0.03608720991529044	0.035996951762654036	0.035900300009230904	0.03579891652249125	0.03569183369568263	0.035580617075577435	0.03545806358924232	0.03534067019804976	0.03521519359998436	0.035083325460045646	0.03494667011042505	0.03480667733066435	0.03466065791725848	0.03451162743167247	0.03435837669125021	0.034199635399517786	0.03403932431261868	0.033873735458005094	0.0337043173650794	0.0335312569397593	0.03335476234175647	0.03317664843365165	0.032993570436284515	0.032807345308216516	0.032617992056384035	0.03242824150815712	0.03223347029856988	0.032038414383392486	0.03183895397018212	0.03163943796937979	0.031435750590693305	0.031232468495904935	0.031027309713786436	0.03081891093922248	0.030608945952894897	0.030398568634095218	0.030190311903857167	0.029977328497319693	0.029766120978200864	0.0295543263709955	0.029339808141497708	0.02912764077877022	0.028915300722868676	0.028700691612971063	0.028488754686205372	0.02827732603349474	0.028066237342822088	0.027853544813080035	0.027644038841744382	0.027435356805763023	0.02722772750221201	0.02701881231466241	0.026813659396974717	0.026609769774285197	0.026407346581682655	0.02620623093007216	0.026004444870133394	0.025806806466718183	0.02561271398782913	0.02541668262219048	0.025224339380080386	0.025033868896499653	0.024843165927517133	0.02465684989008038	0.024472476624589803	0.024290247011335597	0.02411036378017245	0.02393240816870983	0.02375663023412412	0.023580889896810633	0.023409656906505892	0.023240644515810052	0.02307386894996268	0.022909310439748056	0.02274703496211787	0.022586991964018113	0.02242697649723526	0.022271595913431166	0.022118475900982554	0.02196756021904327	0.021818890269745473	0.02167244283062657	0.021528195013183708	0.02138581072762839	0.0212461214454166	0.021108686129976784	0.020970703615459968	0.020837368736991074	0.020706196178511323	0.02057702386123843	0.020449939094946332	0.020324821111657832	0.020201776059254033	0.020080719066904024	0.01996163917439087	0.01984454310179259
0.036094063550026714	0.03606144375478124	0.0360236629887138	0.035979886568304476	0.03593042240846961	0.03587458690582003	0.03581479737465932	0.035748526988743035	0.03567595449372476	0.03559847547141261	0.03551647567219133	0.03542782886454719	0.035334950119102405	0.03523679929843449	0.03513300925703983	0.035025360442844614	0.03491097590624612	0.03479284120111537	0.03467135228529999	0.03454357982942139	0.03441113485273469	0.03427548199635715	0.034133922231837574	0.033989448621095375	0.03384073554852522	0.03368694763369955	0.03353146253669649	0.03337087721904728	0.03320673761598703	0.03303860441554212	0.03286730778229123	0.032694489451934	0.03251678995699516	0.032335911377490374	0.03215216848718738	0.03196785621462663	0.031778703752972134	0.03158848640219632	0.03139474341334082	0.031201004333060826	0.031003129369379077	0.03080559558607378	0.030604251434626785	0.0304038793915844	0.030199685851135485	0.02999493719545156	0.029792419120780487	0.029585208124730703	0.02937964656286924	0.029173476155457408	0.028964627319375175	0.028758041647108754	0.028551251026304014	0.028342197843859374	0.02813572594919596	0.027929657495758032	0.027724002864662558	0.02751668545004318	0.027312445962093958	0.027108977773755778	0.02690650324595374	0.026702750461981232	0.026502626566299616	0.02630375330767417	0.026106176093322945	0.0259099026797616	0.0257129508111014	0.025520002925578798	0.02532868374783462	0.02513908101269727	0.024951245327998018	0.024765183907822442	0.0245788741629026	0.02439685532506223	0.024216822899041146	0.024038755407526553	0.023862767735771763	0.02368882086783964	0.02351697347303197	0.02334513612776408	0.023177690078064965	0.023012374956377576	0.02284924412756739	0.022688295996870157	0.02252954108850953	0.022372951608985687	0.022216367291170235	0.022064308715574667	0.021914440662652128	0.021766741943237085	0.021621206477417866	0.021477835739235486	0.021336186544942088	0.02119717464000896	0.021060649387222238	0.02092579641678894	0.020790647643210473	0.020660061104268393	0.020531527225936663	0.020405003873450088	0.020280496921584717	0.02015790898141968	0.020037344584785618	0.019918718726881692	0.01980202262396944	0.01968714948200232
0.03552064609874714	0.03548910894637888	0.03545241602690152	0.03541034466605572	0.035362307919384904	0.03530767697772697	0.03525017206481891	0.03518603932134458	0.03511573716308197	0.035041100503045645	0.03496150071449744	0.0348754604884263	0.034785434114138536	0.03469025957771106	0.034589895016208495	0.03448548687804333	0.03437463380037145	0.03426018522791755	0.03414240329516467	0.03401865114978214	0.03389018392260445	0.03375865879183151	0.0336214035980274	0.033481295696126775	0.03333717039381487	0.03318788721241893	0.03303699829898177	0.03288121255385871	0.032721935478454735	0.032558805559456554	0.03239239537500395	0.03222468569356367	0.03205217128215351	0.03187660676689932	0.031697955620017974	0.031519000246852474	0.03133522772151623	0.031151108740553952	0.030962787348109807	0.030774330086421896	0.030581868019132246	0.030389722529794	0.030193891609828258	0.029998654143496676	0.029799939970965677	0.029600773936355892	0.02940369146690651	0.02920183944004846	0.029001743576841096	0.028800946523499463	0.02859766318716326	0.02839659107218847	0.028195143523213822	0.027991467066629756	0.027790334264799915	0.0275894387032331	0.027388839037976287	0.027186840267758035	0.0269876728978384	0.026789290252997183	0.026591804049983583	0.026393038363417127	0.026197779172149344	0.02600372357848778	0.025810899718951813	0.02561931689701409	0.02542703381315034	0.02523864647065155	0.025051830237938152	0.024866652705563885	0.024683180517933324	0.024501415377643603	0.024319390804561823	0.024141515764162246	0.0239655708299336	0.02379157016954668	0.0236194966301103	0.02344943498721829	0.02328140866249164	0.023113373402733763	0.02294958939878467	0.02278795063574489	0.022628379779386847	0.022470916379693232	0.022315585303276337	0.022162357487160743	0.022009115116979637	0.021860291204729397	0.021713598296602632	0.021569003386129812	0.02142652744433684	0.02128615665676029	0.02114744641545266	0.02101153125065793	0.020877636764368507	0.020745528841810836	0.020613177011062522	0.020485246423421418	0.02035935721895891	0.020235392676275263	0.0201133921135138	0.01999328237562229	0.01987515133939376	0.019758903802397025	0.01964453963841519	0.019531956465747437
0.034963489414487195	0.03493292846284341	0.034897419763311656	0.03485636826321097	0.034810081609638895	0.03475763967699804	0.034701472294677016	0.03463933446732782	0.03457036750424083	0.03449907643854614	0.03442179586504888	0.03433840061288035	0.03425127577954704	0.03415899914917046	0.03406162002855832	0.03396030145566069	0.033852968347160596	0.0337378540560747	0.033627842460084226	0.03350782277770354	0.03338322568663904	0.03325565620425112	0.03312257530326477	0.032986624546172585	0.03284676171946302	0.03270190437225115	0.032555474360532945	0.032403924657464535	0.03224961961164086	0.032091274557621875	0.03192976711940091	0.03176681732039759	0.031599225757903325	0.031428655715092686	0.03125522065783534	0.031081250451738793	0.030902635449273855	0.03072366869505721	0.030540599758994202	0.030357324046063484	0.030170206254264684	0.029983320426990322	0.02979280460470792	0.029602860447728318	0.029409483334364633	0.029215769551514194	0.02902380691662251	0.02882746410782571	0.02863260414170453	0.02843704146077534	0.028239017674415744	0.02804291842455035	0.02784664985391178	0.0276481651079627	0.027452091398822098	0.027256325547647935	0.02706077623976797	0.026863796699217977	0.026669559376406988	0.026476102471030657	0.026283439657859013	0.0260895200725064	0.025898960908565787	0.025709567071351143	0.025521345773416144	0.025334321821075905	0.025146566180563653	0.02496260079001458	0.024780133740599165	0.024599255389479498	0.0244200190882707	0.02424242723427142	0.02406455067708066	0.023890711952010892	0.023718594352405344	0.023548664794727468	0.02338050835564269	0.02321422066286414	0.0230499053192124	0.02288554923573108	0.022725347872109718	0.02256719253753487	0.022411090397692204	0.022257033679028176	0.02210502079158203	0.021955087306293874	0.021805104302153686	0.02165943701684834	0.02151584229446112	0.021374288455018497	0.02123479674515773	0.021096923777335446	0.020961519466404673	0.02082882014599838	0.020697293926999177	0.020567649072582555	0.020438229266497382	0.020312926203094245	0.02018957578516466	0.020068143324351854	0.019948620780483105	0.01983091471926939	0.019715143032130924	0.01960123292803626	0.01948916013870235	0.01937892255109879
0.03442188163898351	0.03439226934130631	0.034357876397228856	0.03431808980294917	0.03427326374222186	0.034222392807666625	0.03416812859129335	0.03410773109434518	0.03404176214421501	0.033971831722172705	0.03389690547994941	0.03381681809240523	0.03373080198224866	0.033642110105519776	0.03354774739332971	0.03344935244024871	0.03334537316118921	0.03323369654860467	0.033126996552723414	0.03301059375730603	0.0328897421367143	0.03276607557440829	0.03263681749555999	0.032504826559812086	0.03236910292553799	0.032228506696914225	0.03208711343959017	0.03193922070516909	0.03178956631610895	0.0316355936485449	0.03147869992759847	0.031320393871336484	0.03115758955921312	0.03099182991924681	0.03082328485570356	0.030654184576384805	0.030480531558849472	0.030306568507982974	0.030128490030255157	0.02995024859946228	0.02976823180201901	0.029586408919798458	0.0294010359381974	0.02921617890466364	0.029027956084554996	0.028839344532508037	0.02865247059599972	0.02846126301502135	0.02827150008734243	0.02808098406078499	0.027888144121879024	0.027697068841742993	0.027505785367910388	0.02731239037228581	0.027121161774682174	0.026930189116938823	0.02673964281417915	0.0265474134025892	0.026357950901754152	0.026169198743809585	0.02598119261426064	0.02579195396645584	0.025605973126769006	0.02542109243274854	0.025237340755185945	0.025054729159481547	0.02487137635160238	0.024691698500209084	0.024513479151427965	0.024336760735873746	0.024161651947057623	0.02398811131794102	0.023814379970338	0.02364448928916043	0.023476391634627423	0.023310056124242237	0.02314556011677737	0.022982886375864577	0.022822190233654983	0.022661411414882218	0.022504732197664433	0.022350026932850844	0.02219729478467885	0.022046550754510428	0.02189781077622001	0.021751075827858214	0.021604273208527314	0.021461682134678174	0.02132112637085129	0.021182539076096997	0.02104596082582717	0.02091095136542422	0.020778346530553486	0.020648389157013065	0.020519742989961533	0.020392734478756763	0.02026580366718691	0.020143051398860325	0.020022187545971844	0.019903208824092845	0.019786071987460636	0.019670753679752854	0.01955730093826371	0.01944566516263055	0.019335825544827195	0.019227778427511704
0.03389521503372577	0.03386648289109143	0.03383318237805522	0.03379499437842047	0.03375106921532631	0.03370187197675632	0.03364912308291511	0.03359091623727371	0.03352673048282891	0.03345884567787982	0.033386290156016483	0.0333085757565667	0.03322516015260669	0.03313916012082972	0.03304761946039158	0.032952383800532496	0.03285134761958274	0.03274699558444668	0.032639437173796276	0.03252750623315807	0.0324092652086912	0.032288976264948456	0.03216361262869566	0.032035527927870476	0.031903752618651804	0.031767244406966016	0.03162913397539693	0.03148626455457025	0.031340746383674865	0.031191328979219782	0.03103889050432478	0.030885018324055893	0.03072681054932487	0.03056568857210611	0.030401826101959857	0.03023736934661276	0.0300685053978337	0.02989920585960267	0.029726137530185326	0.02955272584469802	0.02937562824104769	0.02919868705353306	0.02901827177509109	0.028838307973233626	0.028655068702371795	0.028471400824598956	0.028289396371020917	0.028103879534751797	0.027918295924200344	0.027732671335927744	0.027544749411164426	0.027358520394091146	0.02717206024018376	0.026983451390713342	0.02679709622683912	0.026610874591957222	0.02642503459755473	0.026237491653101623	0.026052602730234558	0.02586842721402392	0.02568496306393089	0.025500225798378413	0.02531869239871502	0.025138194033190533	0.024958768230858786	0.02478042638770329	0.024601349321983025	0.02442760959567961	0.02425190643257477	0.02407922117803398	0.023908074291183207	0.023738344036146105	0.023568420890016182	0.023402188727790815	0.023238007334046327	0.02307537909013149	0.02291454135719568	0.022755516846052565	0.02259831711057792	0.022441064883613446	0.022287790220767226	0.022136422778153798	0.021986975392397724	0.021839459068199184	0.021693889946169217	0.02155027008462159	0.02140656564662399	0.021266976568403803	0.021129343031256912	0.02099365238347111	0.02085992495949826	0.02072770969210955	0.02059825810829814	0.020470573230709336	0.02034436899561098	0.020220155953911002	0.020095804477566266	0.019975553557289954	0.019857122713334233	0.01974054440397453	0.01962576351932539	0.019512757344623443	0.019401572291438303	0.019292173834238945	0.019184388013330493	0.01907861743609968
0.033381197809928057	0.03335526423032667	0.033322740911664	0.0332857260523218	0.03324318110802054	0.03319575725137512	0.03314422686576937	0.03308797234846694	0.033025553424726926	0.032959756645481786	0.03288924926450836	0.032813937571184844	0.03273296720348674	0.03264955856470343	0.03256056723886856	0.032468520238384375	0.032370268320956616	0.032269020664003084	0.03216458720123325	0.03205593690111189	0.03193364320613805	0.031824381017620106	0.03170260207483625	0.03157821895637236	0.03145023037433493	0.03131864979862763	0.03118347658716031	0.03104449769511903	0.030903246738981004	0.030758032217531938	0.03060990431334142	0.030460378734720014	0.030306523435758077	0.03014985284434373	0.029990498859281803	0.02983060337909521	0.029666343557330745	0.029501702786580826	0.02933319845016081	0.02916444667768454	0.02899208027653701	0.02881984459153742	0.02864419708040824	0.02846896610849749	0.02829051969830862	0.02811297485751487	0.02793433933982659	0.027754075187893953	0.027572753874822022	0.027391847289274154	0.02720868362602208	0.027027140161185324	0.02684541146665046	0.02666143031227017	0.026479680695486826	0.026298542246778255	0.026116744436906657	0.025933726741699865	0.025753421183600647	0.025573628481998758	0.025394553338799728	0.025214194495108658	0.025036931201432015	0.024860633593253884	0.024685467422006977	0.02451126494535943	0.024336549425264833	0.024166610479453243	0.023994741555465243	0.02382600694330285	0.02365877035616881	0.02349299644306302	0.023326884429155946	0.02316441623436585	0.023003840650380403	0.022844798756273064	0.022687500789391725	0.022531933739760233	0.022378182808604857	0.022224343534901412	0.022074376469167333	0.021926266239708236	0.0217800216294522	0.02163565108853601	0.021493172608681336	0.021352589698613353	0.021211905036092576	0.0210752527680551	0.020940495030368638	0.020807631187176663	0.02067624621391765	0.020547176939429358	0.020420674285029007	0.020295366555671806	0.020171706259659656	0.020049864755580748	0.01992818739383073	0.01981036184130657	0.019694338179296847	0.01958009803647167	0.019467643266003275	0.01935687266988413	0.01924791866874853	0.019140711661821207	0.019035050526371906	0.018931376668931663
0.03288431728141415	0.03285757631808089	0.032825999742131164	0.032789729393310055	0.032748824090347996	0.03270280302462184	0.03265283007990093	0.032597856577125085	0.03253769491982665	0.03247384561189248	0.03240547674564132	0.0323323476207362	0.03225445359218333	0.03217278383857041	0.032086364037971576	0.03199675590702844	0.03190166577179823	0.03180334169266831	0.03170197657627624	0.03159546648358533	0.031484887775546304	0.031371670973655896	0.03125327914987707	0.03113244298917506	0.03100809828054173	0.030880234073539226	0.03074889423843336	0.030613880671652056	0.030476517234390765	0.030335356131844023	0.030191343983356916	0.030045956471152917	0.029896331569605274	0.029743951160218243	0.02958898677535669	0.02943338825137434	0.029273568215416407	0.029113383392549368	0.028949320170913537	0.028785074982398205	0.028617282629316405	0.028449593820258145	0.02827852523459084	0.02810791551793085	0.02793411670180637	0.027761077251087587	0.0275870254052033	0.027410223550242693	0.02723456011702104	0.027058285481211367	0.026879721596999858	0.02670270833372104	0.026525422634771364	0.026346047685629873	0.026168754467222763	0.025991549862548667	0.025814651977437306	0.025636045670613148	0.02546007391162909	0.025284575330760672	0.025109751070367656	0.024933672209501347	0.024760572896770798	0.02458872469382046	0.024417297523308082	0.02424711270335432	0.0240761964886961	0.023908651933528993	0.023742399416683605	0.02357750110876359	0.023414021734011334	0.023251959462620923	0.02308955611607337	0.022930857866226596	0.02277366966249425	0.022618131990758912	0.022464273156042765	0.022312094039397375	0.022161682991308267	0.02201116087517672	0.021864427265460187	0.021719480627359598	0.021576356815879418	0.021435052173015064	0.021295587101094582	0.02115796559539731	0.02102022760623645	0.02088643172651769	0.02075448009378257	0.020624372188729128	0.020495697846267494	0.020369289177632133	0.02024539110789033	0.020122646811265202	0.02000150402449164	0.01988213885162177	0.01976292644230161	0.019647475038447246	0.019533795954908194	0.01942184324071658	0.019311641210179357	0.01920309690696356	0.019096314977845065	0.01899122581946172	0.01888781626402324	0.01878603399750799
0.03239899044755048	0.03237288677468081	0.032342425614910325	0.03230724218760066	0.03226744666520542	0.03222286320934692	0.03217443768706416	0.032121018285717826	0.03206258981191784	0.03200063737705102	0.03193420631325139	0.03186327125619176	0.03178778534937056	0.03170769396060263	0.03162451510007597	0.031537519691793824	0.03144509175868468	0.03134982787694809	0.031247271098642608	0.031147675920641982	0.031040274219916824	0.03093023868313901	0.03081519340025136	0.030697778047086736	0.030576944595171685	0.03045266429156172	0.030324927962730286	0.0301941521926495	0.03006012444629575	0.029922915911551242	0.029782879523168677	0.0296414363948027	0.029495858870988465	0.029347659998144017	0.02919686427953485	0.02904543529502576	0.028889897376002307	0.028733970912845515	0.02857425326052011	0.028414336102848787	0.028250937686388897	0.02808763156438193	0.027920999281657612	0.027754794071095254	0.02758542332248996	0.027416832047055573	0.027247213881287147	0.02707488666814577	0.026903621039932882	0.026731846947839085	0.026557651016291886	0.02638509436305523	0.02621208809656205	0.026037087942411524	0.025864125113244544	0.025691209003827122	0.02551855927382129	0.025344251147631204	0.02517246329303398	0.025001131210983463	0.024830425016748786	0.024658883745436	0.024489425468582432	0.024321243839965548	0.024154087028848744	0.023987819891970182	0.023820825909914318	0.023657075385843655	0.023494581221238552	0.02333339820449126	0.023173584881177683	0.023015134746417344	0.022856372716547373	0.022701138008542676	0.022547408256256708	0.022395273139104405	0.022244735698097876	0.02209588958789597	0.021948723944987182	0.021801437312722216	0.021657852804312247	0.021515998170376124	0.0213759138684735	0.02123759786395185	0.021101071063074604	0.02096633781869797	0.020831470107407855	0.020700458248007765	0.02057124757479203	0.02044382975483655	0.020317796298356124	0.020194397361393317	0.020072621134197388	0.019952401227085508	0.019833639692304193	0.019716919130504322	0.019599959115995987	0.019486839646441458	0.01937542296908513	0.019265731344645064	0.019157732671545018	0.01905135278798144	0.018946705852834984	0.01884368789418265	0.018742340938970235	0.018642557860542225
0.031926484445145585	0.03190099553130319	0.03187146706356689	0.03183732155778457	0.03179866524066852	0.03175541749957788	0.03170828246690895	0.03165648209168723	0.031599837579716086	0.0315395907299478	0.03147514113045717	0.03140624556175454	0.031332825147456514	0.03125515866588922	0.03117425457575899	0.031089804342416497	0.031000086902450614	0.030907291737277597	0.030807852845419363	0.03071111149768026	0.030606725710274122	0.030499767758066995	0.03038795829742929	0.03027524966084257	0.030156364681402537	0.030035527356750472	0.02991189732781782	0.029784281623584118	0.029653778772883905	0.02952032632490973	0.029384095211251203	0.029246390062182662	0.029104869324855762	0.028960600502205575	0.028813843310698417	0.02866644657338307	0.028515019115736766	0.028363209494122663	0.028207708272543562	0.028051909561634718	0.0278927701538907	0.027733692812412926	0.027571351375700926	0.027409395748263777	0.02724433573412555	0.027080011221838993	0.02691466728593479	0.026746672690065428	0.0265796776879097	0.026412166414091633	0.026242249283307432	0.026073848405815208	0.025905137713548836	0.02573439392624623	0.025565578111048967	0.02539673585821431	0.025228287966751334	0.025058195453814575	0.02489042647814429	0.024723150292722304	0.024556428311717695	0.024388485825537404	0.024223403460014198	0.02405905085014739	0.02389572859312709	0.02373326592849926	0.02357005130274821	0.02341001896948978	0.023251187597649554	0.0230936019873626	0.022937345774946105	0.022782459694572186	0.022626987075378437	0.02247532606378628	0.022324961794772023	0.022176101785877242	0.02202886345804312	0.021883231333988874	0.021739229081114156	0.021595092532985204	0.021454566190096745	0.021315732498140998	0.021178605998459565	0.021043204169083306	0.02090954285937089	0.02077762687174548	0.020645570543593002	0.02051727778421107	0.0203907328323781	0.020265525944865168	0.020142499327018257	0.020021827874517152	0.019902340357952884	0.01978435558930652	0.019668210101490034	0.019553854806822937	0.01943924026399742	0.019328397525885648	0.019219224125837243	0.019111727362936256	0.019005871818252695	0.018901616912769193	0.018799043512604488	0.01869795545828431	0.018598727861346868	0.018500914312388497
0.03146613357034915	0.03144137557404315	0.0314127154100001	0.03137953629756567	0.03134206254391467	0.03130000890730772	0.031254263071601195	0.031203928485863296	0.031148884527396104	0.031090383317816363	0.031027754348442585	0.030960843173429158	0.03088953010941405	0.030814051882887657	0.030735498775984253	0.030653359321882838	0.030566222863628787	0.030476027556056717	0.03038305122788955	0.030285342607630772	0.030183880886229524	0.030079892590356497	0.029971187277254698	0.029860210466486996	0.029745984994565815	0.02962845263565688	0.029508202800414617	0.029384066605008922	0.029257111696630315	0.029127249906622226	0.028994690200012142	0.028860685663646392	0.02872294115353382	0.028582500708025517	0.028439625824033355	0.028296111125616454	0.028148660335392272	0.028000799798724302	0.02784934841705038	0.02769760010952209	0.02754251107994966	0.027387532367470123	0.02722932097529026	0.02707147240962156	0.026910485844103625	0.02675039397777339	0.026589199141892207	0.02642534628853163	0.026262449591369183	0.026099076117271237	0.0259334046265222	0.025769013561299608	0.02560439787977835	0.02543782040133676	0.02527299631369674	0.02510818519016302	0.02494443791145008	0.02477765787166756	0.024613842270150864	0.024450472331725242	0.024287629507616683	0.024123565766543526	0.023962276910993518	0.02380169372240046	0.023642091568159183	0.023483315158854882	0.02332378649074802	0.023167344857967186	0.02301206997502341	0.022858007764727142	0.02270520716782636	0.022553729722410296	0.02240170809070521	0.022253319744481758	0.02210619577724199	0.021960598836829867	0.021816538475340395	0.021674036225542342	0.02153311758459161	0.021392046661387644	0.021254506383008714	0.02111860217973534	0.020984364907536312	0.020851808568241495	0.020720942167787526	0.0205917808558902	0.020462458042780036	0.020336813898071727	0.020212882773075147	0.020090243132517605	0.01996973863328985	0.01985153859921269	0.019734511720449446	0.01961889653747187	0.019505097357435466	0.019393040440038107	0.01928087599283388	0.019172107584979843	0.019065128293673184	0.018959768925167812	0.01885603159713808	0.01875385349150687	0.018653310405732912	0.018554223614725637	0.0184569552506348	0.018361069268630684
0.03101749902007889	0.030993722303152678	0.03096562787280118	0.030933439446309243	0.030897037362341062	0.03085613768583081	0.03081169960688788	0.030762852770302468	0.03070939661387407	0.030652513502964926	0.0305916579823038	0.03052662424214476	0.030457436388695247	0.030384625142558158	0.030307812318761104	0.030227860601809896	0.03014302562304256	0.030055408371345387	0.029965015359785976	0.029870003675035898	0.02977132527073877	0.02967020347946675	0.029564482590599322	0.029456545349629396	0.029345407594547807	0.029231019965888644	0.029113608217054037	0.028993358295230826	0.02886976673790639	0.028743369133316165	0.0286143066939887	0.028483978987816676	0.028349799541246036	0.02821315110274024	0.028074032801989217	0.02793424263858496	0.027790605180057517	0.02764655002504907	0.027498994564070484	0.02735112334371373	0.0271999750654844	0.027048910243214996	0.026894704285900406	0.02674081498383442	0.02658381502043544	0.026427716108722084	0.026270514073884324	0.02611070084077484	0.02595180889122271	0.02579241855753848	0.025630678805017727	0.025470345500548292	0.025309690681931098	0.02514708727971719	0.024987065845686062	0.024825381351881306	0.024664691900549738	0.024502523146852282	0.024342523647793848	0.024182946551611455	0.024023857822436972	0.023863571308213167	0.023705962518233575	0.023549030909024646	0.02339305573913817	0.02323785531495547	0.023083580907489753	0.0229289610626594	0.022777139157912737	0.02262648119072207	0.022477052944567644	0.022328905160058518	0.022180199776435497	0.022035042246378433	0.02189109929436193	0.02174864280269306	0.02160767720635636	0.021468222233824587	0.02133031436491357	0.021192227338429098	0.021057589432511115	0.020924554050134356	0.020793137515054606	0.02066334913449163	0.02053521627398739	0.020408729932987067	0.02028207772215687	0.02015902588041022	0.020037640488759754	0.019917507474644124	0.019799874113780768	0.019683752388034697	0.019569031629979354	0.019455750200468018	0.01934424935914842	0.019234444196802737	0.019124531177385034	0.01901794230042041	0.018913100969872275	0.01880985137124941	0.018708122347132223	0.018608030485852526	0.01850946775436288	0.01841244837095068	0.01831699047833257	0.018222996079856207
0.030580244157035207	0.030557149835044057	0.030529861751837355	0.0304985233205117	0.030463194290761397	0.030423462587438475	0.030380283871309945	0.030332770358221198	0.03028100820804106	0.030225747770047735	0.03016639421564604	0.030103132116878026	0.03003579895503679	0.029965162671563236	0.02988978320154588	0.029812722462157614	0.02973022117992459	0.029645367317902068	0.029557095279180753	0.02946470516510876	0.029368731498737484	0.029270327120042877	0.029167514126350193	0.029062483118626588	0.02895436639919601	0.028843098230898066	0.02872846135866742	0.028611736627048117	0.02849141386208847	0.02836836939100992	0.02824271957577693	0.028115812553506918	0.027985166855397817	0.027851960911600648	0.027716426892177112	0.027580285648383267	0.027440354873538398	0.027300004997713755	0.02715621553343262	0.02701210044338369	0.02686479610733661	0.02671752187135728	0.026567161567463044	0.026417048191779972	0.026264118307471922	0.02611176638088223	0.02595844710357821	0.02580243539225634	0.025647495572034523	0.025492051693991383	0.02533412493110684	0.02517763870322179	0.025020815936341468	0.02486207373287983	0.024704988813942768	0.02454791683168765	0.024391062095171945	0.0242326315602605	0.024076315523397472	0.023920427412857888	0.023765001190961487	0.023608361925669303	0.023454335726617526	0.02330095246300357	0.023148491800247	0.022996774058507512	0.02284595520600285	0.022694756068549555	0.022546287681166757	0.02239894610817498	0.022252793442963666	0.02210772540138493	0.02196251578930101	0.021820354830138104	0.021679553653868245	0.0215401624111122	0.0214022035896242	0.021265722255672446	0.021130729822796877	0.020995564193391443	0.020863762100132386	0.020733511927506464	0.02060483916980531	0.02047775907839712	0.02035228557044489	0.020228408072654875	0.020104373218398974	0.019983844512616696	0.01986453213528588	0.01974726047328119	0.019632034436255642	0.01951827342849513	0.019405672516805028	0.019294816885333906	0.0191856284173138	0.019078039641649416	0.01897030924495815	0.01886585549627236	0.018763105624840383	0.018661898710494135	0.01856220297843835	0.01846409206462322	0.01836748097045559	0.01827237725147282	0.01817880094558142	0.018086655345476467
0.030153894088080026	0.030131435131769534	0.03010469734571634	0.030074463487694963	0.030040124005704657	0.030001510915746706	0.02995951271843784	0.029913341508975632	0.029862760633347078	0.029809278541598712	0.029751571302218324	0.029690049309884763	0.029624588301082017	0.02955585587186125	0.029482680049966053	0.029407621327299672	0.029326781854769314	0.0292448615180917	0.02915898797380514	0.029069095212973982	0.02897568483226658	0.02887996403894815	0.028779914951057858	0.02867769699510921	0.028572470640086625	0.028464160226132653	0.02835255353849185	0.02823893186232277	0.028121748478725957	0.02800195708825371	0.027879562376117044	0.027755979839972415	0.02762871640566103	0.02749894369081766	0.02736686504950586	0.02723424121625248	0.027097879100914195	0.02696109265796619	0.026820904538469404	0.026680452603110555	0.02653683391768314	0.02639322785655167	0.02624658660549563	0.026100154304963524	0.025949852012353718	0.0258024260950446	0.025652799634288487	0.025500566067484305	0.02534956493384503	0.025197573053949835	0.02504350111527084	0.024890735443146378	0.02473762496603597	0.024582625184152763	0.024429220361838467	0.02427580972441859	0.02412261228072645	0.023967828675070555	0.023815126802767556	0.023662793444507935	0.023510906727220244	0.023357819390229725	0.023207240583167855	0.023057341468607512	0.022908286796166098	0.022759951929821255	0.02261084806842473	0.022464617197719507	0.02231941619772823	0.02217534479142623	0.022032327587452383	0.021890563548968834	0.021748308045208366	0.02160924533047244	0.021471467356677005	0.021335049866087922	0.021200027054600282	0.021066433633004936	0.02093430622058198	0.020801977194769526	0.020672939487317576	0.02054541346740365	0.02041942198864612	0.02029497332351091	0.02017209550575309	0.020050783676235605	0.019929282221056145	0.01981122992731339	0.019694347449164106	0.019579468563775862	0.019466777942615063	0.019355135261064693	0.019244808620024954	0.019136176423349336	0.019029171155023165	0.018923757462075398	0.01881803991646098	0.018715806663340422	0.018615103022618318	0.0185159072659406	0.018418197465209857	0.018322019645690656	0.018227206148886402	0.01813408904563496	0.018042355132481157	0.01795202070883875
0.029738075252477167	0.029716198489326884	0.029690226883097148	0.029659631905575773	0.0296274473285852	0.029589890051371213	0.02954905400576758	0.02950415570720741	0.02945495081351213	0.02940272174708038	0.02934685541479316	0.029286989091266768	0.029223319227423175	0.029156453755287876	0.029085275317255476	0.029012244263992754	0.02893358058608679	0.02885353688402875	0.02877032585012437	0.028679387035344738	0.028591936385182055	0.028498767546030042	0.028401382643772722	0.02830187271220645	0.02819941955261855	0.028093947778765165	0.027985281445912703	0.02787464068552468	0.027760513278960102	0.027643831609959015	0.027524603950798775	0.02740420487703834	0.027280218074867486	0.027153746824527297	0.027025060949030795	0.026895777349391227	0.02676276786560155	0.026629516470904585	0.026492825755485894	0.026355878539528754	0.026215825626065944	0.026075771875017167	0.02593274713680856	0.02578988339461283	0.025643232240144604	0.02549940334627329	0.025353381065236595	0.025204802872828707	0.025057413817583706	0.024909045907139948	0.0247586254421369	0.024609462130254275	0.02445995468226039	0.02430853992204167	0.02415873852390661	0.02400888493549947	0.023859223905249707	0.023707962446806317	0.023558771027735292	0.023409912995710106	0.023261456415066325	0.023111821518312488	0.022964618949858493	0.022818071669433497	0.022672333428180248	0.02252728632673201	0.022381475678132257	0.022238448639101415	0.02209641067242923	0.021955483339577368	0.02181557523270541	0.021676875986949604	0.021537677213692596	0.021401595496851254	0.021266759698528478	0.02113324100862832	0.02100108378499145	0.02087031391638948	0.02074096798899684	0.02061140913943669	0.02048506741401529	0.0203601963620871	0.020236814869207705	0.020114952908861523	0.01999459699914724	0.01987578132103435	0.01975676054007608	0.019641124911264813	0.019526614183345014	0.019414483420918456	0.01930367307132308	0.019194301673318783	0.019086178185238056	0.018979730370678374	0.01887486531041286	0.01877156941035937	0.01866795367135427	0.018567757254100457	0.018469056117794883	0.018371828542790375	0.018276053849973453	0.01818177673468209	0.018088835483188556	0.017997553469192892	0.017907622763157428	0.01781906262023991
0.02933237660983626	0.029311116819940027	0.02928584786730845	0.029256076590622456	0.029224787777280256	0.029188245703122454	0.029148542125325347	0.029104879288322772	0.029057017373299635	0.0290062117796591	0.028951779603729102	0.028893583478983194	0.028831632913203148	0.028766601512340728	0.028697924641935286	0.028626274132174123	0.028549683703758585	0.028471778809021707	0.028390781735077662	0.028302226594683882	0.02821703007147593	0.0281264145019765	0.02803159575617533	0.027934631025669787	0.027834925999042564	0.027732203408944382	0.027626363486855043	0.02751857116730663	0.027407430210464035	0.027293710420755037	0.027177552929004773	0.02706026371504348	0.02693939103851154	0.026816190847030855	0.02669070113272154	0.026564646721553332	0.02643496006379466	0.02630503666769711	0.026171732289559345	0.026038177447795626	0.025901571252356974	0.02576492805610857	0.025625381678178856	0.025486007694052615	0.025342899732547736	0.025202532980469403	0.025059995349967886	0.02491506811339522	0.0247709823530801	0.024626217166367655	0.024479335034171837	0.024333664865465898	0.024187642002356322	0.02403974072864519	0.023893402645362032	0.02374707678698423	0.02360075984422863	0.023452952491195733	0.023307146006089557	0.02316163927185021	0.023016532263464666	0.02287024757536783	0.022726324524577398	0.022583034898848702	0.022440523069760805	0.022298671351347867	0.02215604603064289	0.0220161470630948	0.021877253975868455	0.021739332712609593	0.021602293971704142	0.021466575116720545	0.021330503288656242	0.02119732496093595	0.021065356291677252	0.020934666811411217	0.02080529849890951	0.020677275107079472	0.02055063723354801	0.02042378288574505	0.02030006630648572	0.02017779278154757	0.02005696260558199	0.019937609795545708	0.01981973125521427	0.01970334643468094	0.01958676297450268	0.01947347848738832	0.019361285574484785	0.019251428816508803	0.01914286306201276	0.019035693598764388	0.018929747840781184	0.018825435744921397	0.018722686532068676	0.018621424790526517	0.018520006214378736	0.018421670872373223	0.018324915702715633	0.01822962824616902	0.01813574709286989	0.01804333178067212	0.017952333991278765	0.017862782568081218	0.01777457968208589	0.017687751974030635
0.028936477531176827	0.028915814141063218	0.028891200156702084	0.028863380140466386	0.028831904600450268	0.028796258363457585	0.02875760127886638	0.02871508908912619	0.02866853283123587	0.028619074736505077	0.02856616530136949	0.028509504778697976	0.028449472230899435	0.028385905441645	0.028319119625980913	0.028248674675516817	0.028174754904667105	0.02809892423650841	0.02802006861732823	0.027937115814753086	0.02785091535118315	0.027762614085301972	0.027670261989222837	0.027575722513718	0.027478677092173952	0.027378654358437983	0.0272757801673691	0.027170358273261568	0.027062181457201448	0.02695147028635697	0.026838137917661268	0.026723824353517833	0.026605973587144168	0.02648588873310604	0.026363537687321154	0.026240622815340092	0.026114152534538988	0.025987435437810534	0.025857405880644675	0.0257271085017317	0.02559384788854061	0.025460525162783684	0.0253243131017972	0.025188340480801773	0.02504869372428893	0.02491162591936047	0.024773108694813178	0.02463087777043952	0.02449029574373475	0.02434892554648442	0.02420547035290123	0.02406318646766995	0.023920584964372035	0.02377604894009469	0.023632917608195202	0.02349008652408961	0.023347090090527125	0.023202631329618088	0.023060114611998795	0.022917884908801187	0.022776015096081643	0.022633025393825036	0.02249224702570747	0.022352123996757817	0.02221273748490652	0.02207399073231328	0.021934486384778965	0.021797624550200102	0.021661738541853937	0.0215267873069202	0.021392797373142376	0.021259885393464944	0.02112671053000592	0.02099636056557085	0.020867182408027096	0.020739246459942025	0.020612594951181257	0.02048725203112667	0.020363255224521353	0.020239037980091888	0.020117886714865252	0.01999813810721221	0.01987980044935237	0.01976289968405828	0.019647433730508153	0.019533427550778977	0.0194192116267527	0.019307813970350196	0.019198715563586915	0.019090678121263395	0.018984380709087718	0.018879086028716394	0.018775463042364462	0.0186732394101876	0.018572536444036586	0.018473300319258635	0.018373893262392867	0.018277637425291125	0.01818267268910491	0.018089279653869767	0.017997244448296038	0.017906651527879604	0.01781744625282774	0.017729654504613102	0.01764318508752484	0.017558109291221077
0.028550000474029284	0.028529906252838168	0.028505947978568702	0.028478887642797227	0.02844825822459563	0.028413501372253815	0.02837592396848168	0.028334553688664138	0.028289285317807517	0.02824106530617311	0.028189578535319434	0.02813440707705453	0.028075979953040696	0.028014126683078677	0.027949054419338336	0.027880471217145063	0.027808485579190644	0.02773463723813195	0.027657802643032765	0.0275770820167381	0.027493089789819104	0.027407073814691457	0.02731711116442236	0.027225145615388177	0.027130443115984077	0.027032992964246848	0.026932739821532506	0.026829984528195884	0.026724546170857438	0.02661662792393208	0.02650615754317278	0.02639468422937819	0.026279796722322144	0.0261626870553801	0.026043445982632984	0.02592346128854073	0.02580021201571241	0.025676505457548446	0.02554964434751957	0.025422509988260438	0.02529247461395779	0.025162337026515463	0.025029449222496065	0.024896683611813353	0.024760400947587677	0.02462653491413382	0.024491303069221027	0.024352483346445332	0.02421509223284084	0.024077016558800828	0.02393687975456063	0.023797880738167854	0.023658556037287417	0.02351732483733009	0.02337749788004901	0.02323785779079792	0.023098100482506802	0.02295688720886581	0.022817564484377145	0.022678504300875223	0.02253978766860314	0.02239994623243119	0.022262282931939048	0.0221252263356973	0.021988900208926455	0.02185317372486161	0.021716696574760115	0.02158284941666915	0.02144983362226707	0.021317733045559787	0.02118664897506678	0.021056665359983483	0.020926244565567655	0.020798614776723963	0.020672158039326895	0.02054690648309824	0.020422915591304918	0.020300183710492893	0.020178755538671957	0.020057111731809314	0.019938465923223615	0.019821180991456338	0.019705273926490262	0.01959076642266745	0.019477662824747374	0.01936597411498239	0.019254075218305015	0.019144928140756075	0.019038041101872447	0.018932380011056297	0.01882803914283966	0.01872483995878567	0.018623228017517153	0.018523073851411217	0.018424415420630245	0.018327153848880597	0.01822971480356052	0.018135368085413998	0.018042277113985237	0.017950732366150274	0.017860513071101754	0.0177715982400664	0.017684257450687586	0.01759819029273243	0.0175134205847815	0.01743000847316633
0.02817259938190162	0.02815304656462513	0.028129733942952477	0.028103400868280722	0.028073451591631476	0.028040135085630382	0.028003154898809023	0.027962883587772287	0.027918809120421436	0.02787239237632856	0.027821727668704305	0.027767975595846914	0.0277107912351578	0.027650839070892858	0.027587415089983705	0.027520677436741265	0.027450588734729664	0.027378228346223967	0.027303754877142025	0.027225166731858853	0.02714333364832688	0.02705952246363164	0.026971828126943327	0.026882236531466663	0.026789963321548493	0.026694950495069984	0.02659723855406314	0.02649707677085297	0.026394267474022008	0.026289078176801643	0.026181336324459084	0.026072624905815783	0.02596057497665495	0.025846362706614577	0.02573004289154732	0.025612997516495883	0.025492740928406317	0.025372037038490107	0.02524824511763792	0.025124170523837013	0.02499725443883203	0.024870220762944404	0.02474049322684945	0.024610792825909753	0.024477767369292844	0.02434707976100261	0.024214282968614855	0.024079423009432548	0.023945218205510647	0.02381032780636535	0.023673417917182717	0.023537614047889878	0.02340145714226263	0.023262617852192805	0.023126864438486446	0.022990233998075583	0.02285365516218086	0.022715617014744217	0.022579373474258167	0.02244338850362066	0.022307720127581344	0.0221709675675253	0.0220363209787701	0.021902263384584876	0.021768911114434013	0.021637686307610742	0.02150258282419983	0.021371607077281186	0.021241394431930433	0.021112015685875743	0.020983862604572863	0.020856633220599156	0.020728924800715674	0.020604019078401908	0.020480216539904773	0.02035758210243568	0.0202361751674424	0.020115990541506534	0.019997078328357357	0.019877944575345773	0.01976173693685753	0.01964686179901854	0.01953333190021783	0.01942115972873232	0.01931035590647325	0.019200937006807587	0.019091297406005067	0.018984757144963026	0.018879622749575567	0.018776090801499265	0.01867364070996225	0.018572705255566115	0.018473123785600596	0.018375002318142895	0.018278272567557367	0.01818294322108204	0.018087430289803832	0.017994934362057305	0.017903702197039486	0.017813965172241406	0.017725523211806093	0.017638359195967943	0.017552733126114543	0.017468319762832515	0.01738524931339309	0.017303472085296596
0.027804010114930344	0.027784976356229944	0.02776220720524975	0.027736645325865734	0.02770746041331884	0.027674725115210363	0.027639011383640045	0.02759982105101977	0.027556750550272076	0.027511138363963506	0.027462304174665754	0.027409973189082396	0.027354230962042446	0.027295857992557435	0.027234136200813743	0.027169675622939024	0.027100772401028657	0.027030714326286828	0.026957720534180624	0.026881128458342916	0.026801383255159465	0.026719704364367377	0.026634217442699677	0.02654686787368549	0.026456943336517127	0.026364326643713448	0.026268975761769	0.02617138124849374	0.026071128728979886	0.025968544823153434	0.02586347051651193	0.02575745521556521	0.025648127389935486	0.025536681065196215	0.025423203184729765	0.025309009846466772	0.025191644871397457	0.025073841477281183	0.024953022806572533	0.024831910576005672	0.024707982018438965	0.024583982817110637	0.024457305271037608	0.024330682561564766	0.024200739884942556	0.024073238443597145	0.023943382486940116	0.02381163454017465	0.02368051814398813	0.02354873113928403	0.023414941768268725	0.023282227315351515	0.0231491533680993	0.023014163125899184	0.022880741640206873	0.022747207197827087	0.022613624352747483	0.02247866070380643	0.02234541047236282	0.022212425099071443	0.022079757720894023	0.021946008016085775	0.021814283977470397	0.02168313331635608	0.02155265305990962	0.021422722357726968	0.021292105911650896	0.021163873401420424	0.021036435532939643	0.020909947170594672	0.020784364464777254	0.0206598178206077	0.020534791477511957	0.020412505432081864	0.020291286461196368	0.020171204547656633	0.020052306191551017	0.01993461903163935	0.01981816146614013	0.019701473820905386	0.019587651532321865	0.01947512213548025	0.019363911047537225	0.01925402138375735	0.01914546640880682	0.01903826280536021	0.018930415209963074	0.01882643961963804	0.01872341535460888	0.018621971558744153	0.01852156374663462	0.01842265063428145	0.018325049312890442	0.01822887590075776	0.0181340736081134	0.018040635047335194	0.0179470073366831	0.017856340700958068	0.017767042272299215	0.017678941246229422	0.017592240721736038	0.01750689323761337	0.017422847144709843	0.01734012737717861	0.017258649188563412	0.017178474325051242
0.02744325960284144	0.027425380879292072	0.02740320585589468	0.02737842450000876	0.027349881563905217	0.02731796417545317	0.027283205957836246	0.02724502861324003	0.027203078879617204	0.027158619021442718	0.027111075228893194	0.027060122263143575	0.02700578165919453	0.026948895413371782	0.026888694516174694	0.026825928886500042	0.02675880522473748	0.026690515913947298	0.026619392587394573	0.02654468845444612	0.026463868252069027	0.026387357070713734	0.026304015799589374	0.02621888283086205	0.02613116843876444	0.026040855858394184	0.025947869134795635	0.02585268023134146	0.025754898463364637	0.02565483955246218	0.025552321166836377	0.02544889664435194	0.02534221414375391	0.025233480330221363	0.02512272743643374	0.02501128014632237	0.02489671553916397	0.0247817113653114	0.02466378167358629	0.024545545035420557	0.024424527617920026	0.02430343887411469	0.024179741736537835	0.024056142503303426	0.023929127794791453	0.02380444467939423	0.023677718596078017	0.023548981339343085	0.023420864583308065	0.023292067899627032	0.023161320187910745	0.02303160066282456	0.022901485777799033	0.022769587520654284	0.02263910664207357	0.02250851959595026	0.022377915561007124	0.02224592574726003	0.022115634978123837	0.021985557276163012	0.02185577609913633	0.02172491412490878	0.02159604391214235	0.02146772357314269	0.02133999191253535	0.021212903245938598	0.021085069342700755	0.02095951681057625	0.0208348312543534	0.020711016080890796	0.02058807844265754	0.02046614654286751	0.02034373356965353	0.020224002461627432	0.020105296556621823	0.0199877077412363	0.019871268215369005	0.019756006969705704	0.019641946636361235	0.019527643506243572	0.019416149688462215	0.019305914714220003	0.019196963571744913	0.019089299482904137	0.01898294497612982	0.018877905749540097	0.018772216016629862	0.018670343781914938	0.018569381959114766	0.018469973992969447	0.018371565818126774	0.01827462485810451	0.018178915276881803	0.018084704308837792	0.017991782478319087	0.017900196283001175	0.017808412419716934	0.017719535825912455	0.01763199837972607	0.017545632076414287	0.017460637216311848	0.017376969498382796	0.0172945709754862	0.017213474624956995	0.017133635500330688	0.0170549879463677
0.027091363261610657	0.027073964189394135	0.027052215720588923	0.02702808916810258	0.027000426332746588	0.026969328925366756	0.026935462297764563	0.026898266161887875	0.026857497331963614	0.026814091300062612	0.026767676012838984	0.026718069286161893	0.026665203105435853	0.026609668871333116	0.026550985215578398	0.02648983602331944	0.02642375913211708	0.026357785137343284	0.02628848428637917	0.02621565557605705	0.026136772536794618	0.02606224409341143	0.025980973615718626	0.025897953073199226	0.02581240089830067	0.02572428966069858	0.02563367998261998	0.025540716930409983	0.025445356235434282	0.025347730275240208	0.025247633906142476	0.02514676550076027	0.025042656348569402	0.02493653674550442	0.024828433999367922	0.02471963065254945	0.024607779231068105	0.024495505963216074	0.024380351076627095	0.024264866426428486	0.024146702927014495	0.024028416392303856	0.023907604939457972	0.02378686366302881	0.023662771374512805	0.02354095119890728	0.023417224015114042	0.02329131494152927	0.02316610773289367	0.023040219884200925	0.0229124100859153	0.022785555462021847	0.022658351575285837	0.022529424971109966	0.022401838922904028	0.022274164805929055	0.022146407284613083	0.022017311171549352	0.02188986433974489	0.021762617337422654	0.021635650274368926	0.02150758040687199	0.021381526556528335	0.021255953031882772	0.021130949437774604	0.021006632116185524	0.020881399070539524	0.020758556723960837	0.02063636249914004	0.0205152902234912	0.020394828267384636	0.020275547079793507	0.020155681007170783	0.020038437804839052	0.019922190368274768	0.01980702794123708	0.01969298669384215	0.019580092442919476	0.019468368654611084	0.019356399210944113	0.01924717526235843	0.019139180671560962	0.019032436621961062	0.01892695484362792	0.018822743944356315	0.018719819243152216	0.018616649855033186	0.01851641404077567	0.018417480414259346	0.01832005348783788	0.018223606752523616	0.01812853559542573	0.018034832671724222	0.017942445301584887	0.017851363661825367	0.017761588616054796	0.017671608345467982	0.01758448740008329	0.017498673037227585	0.017414007792001095	0.017330580462492202	0.017248659934313106	0.01716787936637418	0.01708837067335969	0.017010095975686	0.01693294917532542
0.0267480792126006	0.02673042606138656	0.026709478920487084	0.02668578740874224	0.026658810214003008	0.026628378350578026	0.026595537430008014	0.02655922279151657	0.026519552981368533	0.026477205114226104	0.026432003599906148	0.02638368236043791	0.026332061855193368	0.026277807173374385	0.026220723997552656	0.026160976274078304	0.02609725579643172	0.026032359472000156	0.0259647804006365	0.02589375668724991	0.025819869604457507	0.025744142232324168	0.025664867477821398	0.025583892098722607	0.02550043524324706	0.025414212418736135	0.02532622814088686	0.025235354327968557	0.025142310942955503	0.02504700009546786	0.02494940185468418	0.02485088748788263	0.024749261012267175	0.024645659497572903	0.02454012307415929	0.02443388890275412	0.024324681683835093	0.024215018976598078	0.024102565420659982	0.023989768971754002	0.023874356247461006	0.02375878959106798	0.023640750234187755	0.023522943252332996	0.023402496151795293	0.023282384769546683	0.02316156577419492	0.02303850672679118	0.022916050905946245	0.022793046383454404	0.022668092990307056	0.02254409432719424	0.02241967145556679	0.02229364016134238	0.022168827208039123	0.02204395813395215	0.02191900068471614	0.02179270524460192	0.021668025269980264	0.02154353219593272	0.021419302099362412	0.021293982093159063	0.021170620990576892	0.02104773387010624	0.02092539112611111	0.020803707115925923	0.02068111798742133	0.02056086361335318	0.020441373557499847	0.020322697196156484	0.020204849453930276	0.02008794989977537	0.019970602925166777	0.019855750070496492	0.019741893938579686	0.019629114724870292	0.01951740205873579	0.019406820695736734	0.01929737702422218	0.019187680572359755	0.019080674690553544	0.018974875202058497	0.0188702888206968	0.018766929595993534	0.01866481863222052	0.01856354707554802	0.018462854952072946	0.018364620274444955	0.01826785955756803	0.018171989074883453	0.018077647810681056	0.017984460496183335	0.017892621310048096	0.01780206336858336	0.01771278193465081	0.01762477894280159	0.017536555099540885	0.01745117808054821	0.01736704118812076	0.01728404033797747	0.01720235101669355	0.017121936583907357	0.01704273900150625	0.01696479344915643	0.016888048989487262	0.0168124122506033
0.026411799364017163	0.02639459930867637	0.026374157581048233	0.026351078381319882	0.026324790803645328	0.02629511163875525	0.026262914772093013	0.026227734033205392	0.026189021169637946	0.026147766939017627	0.02610370322444914	0.026056494124603535	0.026006268125954538	0.025953336878198893	0.025897421505664445	0.025839633467196307	0.025777260343327085	0.02571397418508969	0.02564813802831114	0.02557880089201875	0.025506575558680734	0.025432827780065212	0.025355486087047182	0.02527647429665818	0.02519504129662116	0.025110905625371445	0.025025051506106524	0.024936325146749323	0.02484513419675503	0.024752511714797698	0.024657238413027756	0.024561059163147565	0.024461837327636928	0.024360682152000174	0.02425762314004653	0.024153845164574854	0.02404721900607983	0.023940106567431552	0.02383022442551952	0.02372006270435639	0.023607305593202205	0.02349438546919668	0.023379055626749287	0.02326377059812846	0.023146107601581666	0.023028801889079818	0.022910707912249535	0.0227904081678756	0.022670748824781903	0.022550424991888203	0.022428239578554117	0.022307022009210874	0.022184758127992966	0.022061908752884215	0.021939959677510425	0.02181781316530878	0.02169558315517331	0.021572008958661085	0.021450019025784292	0.021328205589883405	0.02120664246309307	0.02108399348776322	0.02096326530163579	0.020842981792171346	0.020723285449104685	0.020604051789462823	0.020484094675383622	0.020366360223604687	0.020249367602130756	0.02013316469509298	0.020017765356575623	0.019903286863544034	0.019788361784008664	0.019675870654561278	0.019564358243824048	0.019453890151400345	0.0193444600791637	0.01923613412801876	0.019128915940969708	0.019021441141341185	0.01891660143168031	0.018812938975861275	0.01871045486517249	0.018609181881087546	0.018509118099295195	0.018409868004286095	0.01831119138627341	0.018214918761183124	0.018120089650432186	0.018026183672486595	0.01793365163754152	0.017842248119100762	0.017752291240883348	0.017663524360476277	0.017576007448341185	0.017489737980727685	0.017403245985339894	0.017319549460340672	0.01723706958637912	0.017155656969443645	0.017075612791437746	0.016996773144830193	0.01691913079292813	0.016842709525004135	0.01676746889123232	0.016693313062855663


==> anc/njl_PD3.dat <==
-0.08179980844924159	-0.08225431165480686	-0.0828086353605384	-0.08347422507616988	-0.0842558282769937	-0.0851615239542521	-0.08618405712852796	-0.08733805502879236	-0.08861987346971618	-0.09002620869604464	-0.0915558508775868	-0.09321232019789144	-0.09501098086561327	-0.09693020876417636	-0.09898533234759538	-0.10117863766757573	-0.10352844437154532	-0.10602724813467304	-0.10866926141408674	-0.11149604239551072	-0.1145143782013685	-0.11770355759058472	-0.12113600922341117	-0.1247772164905179	-0.1286934126465883	-0.1328681914261457	-0.1373323386800572	-0.14214789821044493	-0.14732399968907242	-0.15293383070177305	-0.15901379690150816	-0.16557824844756275	-0.17279038509682457	-0.1806969388883339	-0.18939231982873828	-0.19894149994861304	-0.20958629065771917	-0.22138278307869688	-0.23474994010463915	-0.24975665086800225	-0.26699212447566045	-0.28661626774721616	-0.30957247956669487	-0.3361927555306782	-0.3681387205387927	-0.4061551843951844	-0.452732013489241	-0.5105753303093927	-0.5822517728138156	-0.6720126027656654	-0.7825636381731113	-0.9023161991844042	-0.9874238189627856	-0.9999999645671123	0.9999851661244314	0.9762726179551781	0.8757507701570255	0.7508534432907286	0.641984301631719	0.5539657313863378	0.4841184895666544	0.42769142631386803	0.3825973832249527	0.3454611119284906	0.31448600247490555	0.28832877985948113	0.2657341250668587	0.2464842683033264	0.2297007358939075	0.214959716602113	0.20185849279150045	0.19024352885430504	0.1797581344974196	0.1703881080831154	0.16190222002050528	0.15418139950507334	0.14713098201373645	0.14066671421816027	0.13471964297416147	0.12916611675658315	0.12409440343576564	0.11938692056838772	0.11500704292235216	0.1109118590194483	0.10710041438826623	0.10352195813591059	0.10011753323426986	0.09696497476380696	0.09399525370152025	0.09119335027916457	0.08854574399614606	0.08603930676306418	0.08366638707686816	0.08141393616556326	0.0792742272923383	0.07723916069191605	0.07527319119363107	0.07342979215924209	0.07167042881226272	0.0699896177464933	0.06838275382738382	0.06684531001589586	0.06537303647888788	0.0639619765187977	0.06260856939710796	0.06130946428335082
-0.08205420737951717	-0.08250500109891955	-0.0830529737592789	-0.08370923688692003	-0.08448830151757801	-0.08537784428692444	-0.0863897437328345	-0.08753278896581083	-0.08880549124913183	-0.09020098242801752	-0.09172035134565246	-0.09337192757158425	-0.09516467886448554	-0.09708082127066366	-0.0991612924136038	-0.10133005525862283	-0.10368394603457938	-0.10618805916593513	-0.10883986314191663	-0.11167660717168701	-0.11471322386000264	-0.11792188506479123	-0.12137804890254664	-0.12504812313281904	-0.12899697139440533	-0.13321087434113332	-0.13772050637549485	-0.14258768392414614	-0.1478259492413043	-0.1535061156763531	-0.15967034464099703	-0.16633009090796133	-0.17365690521152985	-0.18169246613569695	-0.190560433319907	-0.20025483256231955	-0.21113475978869106	-0.22319269844300224	-0.23687655023696672	-0.2516750085638373	-0.2699216663332844	-0.29013156457962913	-0.3138267034580626	-0.34143855304749543	-0.3746114271228262	-0.4142342620382769	-0.4628951955172781	-0.5236219813804335	-0.5990735462569973	-0.693534178206762	-0.8085219090238729	-0.9266416900624173	-0.9957439138414358	-1.0	0.9995800630916883	0.9579243050638319	0.8452389854954449	0.7216054797362632	0.6174620962228526	0.5342344949155047	0.46814958437349385	0.41468474378558345	0.3717485895840095	0.3363228956476475	0.3066935445695544	0.2816030914458568	0.25987986398254503	0.24133315355807525	0.22546382102260207	0.21087974902811604	0.1981831368487342	0.18691761982472926	0.17673334837793403	0.16762467145640844	0.159365249079671	0.15184320768322124	0.14496828482701402	0.13865974975623305	0.13285160837719948	0.12742431356345052	0.12246434707035074	0.11785863161706936	0.11356946677665611	0.10956589436988991	0.10582216063830736	0.10231330631909702	0.09897382544523602	0.09587993549536365	0.09296435909383365	0.09021250358979917	0.0876113594524875	0.08514913724836884	0.08281528435005385	0.08060027241169318	0.07849553610065724	0.07649319759136682	0.07455844420183179	0.07274381026682195	0.07101141234559849	0.06935604034295999	0.06777315927417997	0.06625835284993914	0.06480747286777848	0.06341665516858253	0.06208243842142128	0.06080149773463309
-0.08233556647200546	-0.08278199647070417	-0.0833253592781353	-0.083973553004525	-0.08473827272704149	-0.08563303367892079	-0.08662538028780738	-0.08775925933133162	-0.08902426844722026	-0.0904093919013361	-0.09192310576913186	-0.09356793924270358	-0.09535591935659135	-0.09726871789028495	-0.09932453918005686	-0.10152065146632373	-0.10387824949275958	-0.10639068165368108	-0.10905216028988295	-0.11190207479230455	-0.1149557662878854	-0.11818606098704575	-0.12166680548623116	-0.1253667115995016	-0.12935192121654748	-0.13360571561588902	-0.1381637010954366	-0.14308673971982455	-0.14838971535508222	-0.15423686120672372	-0.1603959099886277	-0.1671575173866331	-0.17461173438198055	-0.18277743939048208	-0.19181002995580698	-0.20167752063235095	-0.21280100286854967	-0.22514002659743285	-0.2391069188125039	-0.2549614695662206	-0.27316807408229077	-0.29400245278997805	-0.31849587122565265	-0.3471213603053682	-0.3816260163178103	-0.42298624030263476	-0.47398622436637555	-0.5377964868412475	-0.6172888874461089	-0.7167242764740178	-0.8354459242846592	-0.9490832354322489	-0.9988932965362621	1.0	0.9971844324579221	0.9344036623771129	0.813696453676232	0.6928737527137201	0.5939838090543451	0.5153874824172481	0.45286444646102497	0.4021161501877177	0.361279454093678	0.327484396972664	0.2991346172855427	0.27506785813723383	0.2541806827327596	0.23630815950108763	0.22066498972635723	0.20688295535003495	0.1945854442507502	0.18370717160166222	0.1737699829626949	0.16491271033907348	0.15687319609941025	0.14954430091098586	0.14284113268952653	0.13668467424521913	0.1310126774889849	0.12570878697594912	0.1208581729537534	0.11635123720825706	0.11215138183473156	0.10822949664650462	0.10455999185976232	0.10111984981164172	0.09784415189824747	0.09480791398888241	0.09194556615405344	0.08924296186487575	0.0866875054149006	0.08426772735377021	0.08197339851981097	0.07979525406847976	0.07772494725005498	0.07575487898093994	0.07385188972398103	0.07206499867059238	0.07035880650102257	0.06872853306477966	0.0671693041099468	0.06567683468988272	0.0642470685465808	0.06287624772580874	0.061560945039748294	0.06029795799482385
-0.0826425780396171	-0.08308392210763836	-0.08362273160288838	-0.0842656315285325	-0.08502241701927248	-0.085900549247328	-0.08689216698136805	-0.0880168937527736	-0.08927168849378198	-0.09065072084625546	-0.09215799391037771	-0.09379753046578243	-0.09558190004804447	-0.09749007861314776	-0.0995496937673282	-0.10174840517460718	-0.10411079466401729	-0.10663167738132673	-0.10930603550300647	-0.11217130543243099	-0.11524349352812446	-0.1184952679775206	-0.12200308476575374	-0.1257334993952312	-0.1297574107894526	-0.13405502144455517	-0.13866372094169457	-0.14364561689508532	-0.1490169835076765	-0.15485105128267043	-0.16119448795495084	-0.16806244114401186	-0.1756330962828138	-0.1839524783000582	-0.19316753166252681	-0.2032512917272237	-0.21454145753950832	-0.22723308245128207	-0.24161003357852842	-0.25784499018763657	-0.2765922802340691	-0.29809909980341365	-0.32344793713977715	-0.35316691147646045	-0.3891142921292042	-0.4323607149935943	-0.4859013357156692	-0.5532046230941845	-0.6371276291172459	-0.7410960347493697	-0.8631974784638599	-0.9685199224089317	-0.9999095743403458	0.9999999997136348	0.9904244796803467	0.9066958761689663	0.7818110749158572	0.6651538115225964	0.571551396926078	0.4972354391320369	0.43812936998177465	0.3900171157361385	0.3511773242665476	0.31893309153601335	0.2918063393103779	0.2687153399352078	0.2486307104925746	0.23140711346632253	0.2163074089778994	0.20290447246767127	0.19106405190826092	0.18051305758101482	0.1708624173249497	0.16224991061188065	0.15442586583546164	0.14728551470494627	0.14074834838159736	0.13473985566249985	0.12920109952446607	0.12401800934768124	0.11927545385806708	0.11486453617489109	0.11075298398570159	0.10691115992526212	0.10331452459213832	0.09994144719828923	0.09672845313718655	0.0937487961223956	0.0909387715855184	0.08828460531909804	0.08577408411242407	0.08339607857620449	0.0811406575266399	0.07899881662668655	0.07696244475571994	0.0750241291473216	0.07315146762879861	0.07139248731347908	0.06971256765513202	0.06810703992213034	0.06657115081982821	0.06510072068917486	0.06369179111671408	0.06234069316245121	0.061044000976939815	0.05979791432759952
-0.08297493086778157	-0.08341434595687695	-0.08394805643188238	-0.0845859601730335	-0.08533547899674923	-0.0862059603827124	-0.08718960400270007	-0.08830609200827293	-0.0895536681100134	-0.09092546984071091	-0.09242438996677614	-0.0940624078982059	-0.09584398780068434	-0.0977530229050433	-0.09981261201130139	-0.10201470375580282	-0.10438428927123641	-0.10691422180303177	-0.10960185075620807	-0.11248171233842663	-0.11556735258918212	-0.11885104713604347	-0.12238817335533732	-0.12615248519723596	-0.13021706785457698	-0.13455993266854827	-0.13922190494423567	-0.14426598493851045	-0.1497094249911356	-0.15562694523828655	-0.1620677741017088	-0.16904906640980874	-0.17675174818857553	-0.18522700521219324	-0.19462650237185528	-0.20492596196144908	-0.21653585572087797	-0.22947911266592885	-0.2442329391248744	-0.2609352489148111	-0.2802600550991496	-0.30248723483298	-0.32875982631507383	-0.35965997986115733	-0.3971685446842873	-0.44247602325749474	-0.4987889583183158	-0.5698213004595497	-0.6585595961822038	-0.767623217641477	-0.8911009393156514	-0.9836627101586617	-0.9999995100280923	0.9999934160513869	0.9775533486366051	0.8759807652453852	0.749920413339857	0.6385398106907628	0.54994837045962	0.47986075435573333	0.42398583925579125	0.3783758061683457	0.3414292072361322	0.3106603751604466	0.2846995036281886	0.2625439371262466	0.24322916563008404	0.22662693040309148	0.21205080148971658	0.19908767261827	0.1876709218837261	0.1773825657270474	0.168009446888936	0.15963554191750695	0.15202049758666783	0.145064723161777	0.13869021578037566	0.13282730463433118	0.12741723318165687	0.12235201413087293	0.11771410725999072	0.11339854206359212	0.10937230378225796	0.10560936424647685	0.1020852678288528	0.09877822072100462	0.0956264558426715	0.09270246666876321	0.08994386461890701	0.08733734957849236	0.08487101342581566	0.08253411217485393	0.08031698811526923	0.07821089396889766	0.07620794549923954	0.07430093301401486	0.07245709836702097	0.07072666766117527	0.06907265177749651	0.06749152804356688	0.06597866159991433	0.064529975671061	0.0631416078709059	0.06180998789958641	0.060531734211508585	0.05930399725820174
-0.0833328826482649	-0.08377012856436516	-0.08430143107081277	-0.08494160582530073	-0.08567740827338251	-0.08654123914567947	-0.08751777930994507	-0.08862770888970416	-0.0898699800829924	-0.09123383062679644	-0.09272782267398391	-0.09436237677426945	-0.09614244665999076	-0.0980486368303757	-0.10011400819112788	-0.10232025152950713	-0.1046976781072922	-0.1072390775471028	-0.10993949208975742	-0.11287819840162808	-0.1159442645305182	-0.11925391612467133	-0.1228210547280164	-0.12662511452462863	-0.13072883424929554	-0.1351206194450093	-0.13986627996020073	-0.14494889948293704	-0.15046845202783338	-0.1564648928218411	-0.16301985808549982	-0.17012798132538667	-0.17796231485270342	-0.18652573259208	-0.19619652900232037	-0.20672530062674546	-0.21861154872377478	-0.23188618112020992	-0.24628373913697524	-0.2642442393388606	-0.2841894430249751	-0.30719059337003085	-0.33445748646449874	-0.36663846228208224	-0.40584026798897926	-0.4533941329910282	-0.5127357595867458	-0.5878287040134007	-0.6815504261607279	-0.7953335179482602	-0.9183753551199799	-0.9942918004514012	-0.9999999999999878	0.9996611610043197	0.9581348145803581	0.8433259946351012	0.7190116452205009	0.6128415891597802	0.5293095575083786	0.46323604260650725	0.4104242415623485	0.3671774265511412	0.3320206556497764	0.30265504147198696	0.2778076553576079	0.2565453180589002	0.23796908989163706	0.22196788517104324	0.20781766165263757	0.19535528211218772	0.18429560355455113	0.17431514282716024	0.1652122862221777	0.1570701401555984	0.14965824972178152	0.14288051427281537	0.1366659979339549	0.13094459944423625	0.12566119585352528	0.12070105597761445	0.1161761453197931	0.11195300286364614	0.10801132078340958	0.10432577522072027	0.10087188378000488	0.09762928544137035	0.0945381580359711	0.0916690105143188	0.08896075946419166	0.08640106682138551	0.08397712890136337	0.08168174872180138	0.07950231861973954	0.0774314194031884	0.07546139956660415	0.0735863820582126	0.0717708133569347	0.07007344873265385	0.0684390144496701	0.06688195626140449	0.0653917984573831	0.06396459635571743	0.06259648581129813	0.061283958975254384	0.06002403723121008	0.05881358149130046
-0.08372098848795603	-0.0841391233701434	-0.08468157822580001	-0.08531139783757694	-0.08604881669781134	-0.08690689036617383	-0.08787680215905712	-0.08897979569435042	-0.09021462381632535	-0.09153197314730346	-0.09306576723578072	-0.09469788431260834	-0.09647668469057653	-0.0983871180870096	-0.10045237724747703	-0.10266451534827938	-0.10505198604582511	-0.10760587275120227	-0.11032045129655126	-0.11323659469983029	-0.11636770731965547	-0.11970478356158103	-0.12330493157093639	-0.12714300667526085	-0.13129530998656413	-0.13573886721565992	-0.14054517629011948	-0.14569658231223495	-0.1512967064580952	-0.1573965102882017	-0.1640504170789093	-0.1712760426106072	-0.17926744038465767	-0.1881032490043922	-0.19788409621061126	-0.2086483758881618	-0.22083516409726434	-0.23361902703528312	-0.2500703490127305	-0.26778631046729934	-0.28839698065589753	-0.31223242169260457	-0.34057642207239364	-0.3741452418667701	-0.41519227373315376	-0.46520021431816216	-0.5278488999612775	-0.607354868325503	-0.706417292276294	-0.8249291123574148	-0.9437010241336248	-0.9985164052707103	1.0	0.9972271224136844	0.9328153099863317	0.8096173677590857	0.6887178025225612	0.5881776311004493	0.509561720899762	0.4473061218609128	0.3973991457055451	0.3563939829907281	0.3229455621714048	0.2949132990372344	0.2711265887997977	0.2507201106097999	0.23285013028694573	0.21742460622204055	0.20376437077077197	0.1917034246910891	0.18099124814776266	0.17130975626836994	0.16246918530793536	0.15455226066420794	0.1473380379382427	0.14073486057449308	0.1346741867006747	0.12909098616718934	0.12393228667490767	0.11909522495603025	0.11466036765910671	0.11052744658138637	0.10666886673850218	0.103058906954998	0.09967425923718426	0.09649535056633926	0.09346303896255748	0.09064770318598876	0.08798951610463228	0.0854758921358411	0.08309454257545766	0.08083892307289248	0.07869658923759464	0.07666033787571706	0.07472272196357663	0.0728780686003482	0.07109151384452969	0.06941489402846697	0.0678115947343303	0.0662782830751211	0.06481052225981204	0.06340448200186335	0.06205626381071246	0.060762827346753936	0.05952088118535873	0.05832668340078988
-0.08413414703503237	-0.08456587750079998	-0.08509065894736638	-0.08571687977658243	-0.08644969087953057	-0.08730315565138003	-0.08826703454857317	-0.08936513069852793	-0.09059335485093788	-0.09195176536980244	-0.09343858617236614	-0.09506909937806195	-0.09684948641442492	-0.09875792343411524	-0.10083208784433009	-0.10305045189219532	-0.10544750948628008	-0.10801465650264239	-0.1107476771387021	-0.11368220011274675	-0.1168381636895784	-0.12020645981760555	-0.12383869853773558	-0.1277181981513362	-0.13191812717527043	-0.13641632153808758	-0.1412862364550967	-0.14651096989167778	-0.15219450033874463	-0.15839503316654355	-0.165163968376477	-0.17252309959816187	-0.1806717255381858	-0.18969357578820867	-0.1996702316363837	-0.21071704751751405	-0.22321611588402476	-0.2372212652501326	-0.25329086745660984	-0.2715771839736822	-0.29290376756918907	-0.3176370490348077	-0.34714695453352595	-0.3822205650559759	-0.4252862173857002	-0.47797645842987185	-0.544247216426691	-0.6285368941422883	-0.733140112300114	-0.8551978153554252	-0.9656663196617371	-0.9998821021087015	0.9999999998891625	0.9897916441627704	0.9028416899734628	0.7756261409945552	0.6594605015470892	0.5646270346787623	0.4907078003013487	0.43207049513538465	0.38490496640958144	0.346015965990947	0.31418200013813585	0.2874193757148694	0.26464279704795396	0.24505617242139693	0.2278645738449257	0.21299691131527682	0.19980161434035668	0.18819306597242103	0.1777570732601813	0.1683653463441622	0.15977934670473748	0.1520811089256864	0.14505913964836412	0.138626093669779	0.13271641367567893	0.1272680074132426	0.12223012414016897	0.11750350875003644	0.11316590257681111	0.10912228986098878	0.1053452613733564	0.101809296287514	0.09849250256292869	0.09537546820400797	0.0924021068873665	0.08963924595609624	0.08702949770104033	0.0845610879110795	0.08222201425065515	0.08000552888282599	0.07789969874658603	0.07589755691163903	0.07399314132381878	0.07217598553853188	0.07042042483055325	0.06876886033935742	0.0671903801493862	0.06568041201831136	0.06423478029480688	0.06284947257803002	0.06152118343813005	0.06024647099180262	0.05902223664708512	0.05784489720339184
-0.08457599045354464	-0.08500549036999985	-0.08552791580554155	-0.08615286006924683	-0.08688050639525989	-0.08772992864045089	-0.08868933693481953	-0.08978268135120673	-0.09100709242233386	-0.092362306942931	-0.09384677700042034	-0.09547666428963758	-0.09725726883873433	-0.09916995578654511	-0.10125180775447482	-0.10347673911980482	-0.10588498972703711	-0.1084671117472412	-0.11121687721708555	-0.11418203955606407	-0.11736139211509265	-0.12075649542054119	-0.12442579652040889	-0.12834829292417066	-0.1325980520889784	-0.1371550111635142	-0.14209226701184874	-0.14739426132717356	-0.15316803939535184	-0.15947305792024485	-0.16636430287404264	-0.17386392413891447	-0.182179499649779	-0.19139645035174474	-0.20160916823887742	-0.21293029874103167	-0.22576314439961084	-0.24017304668654957	-0.2567372745136082	-0.2756331659722984	-0.29772812376811375	-0.32342446909818595	-0.3542099412868263	-0.3909284038554656	-0.43619437282862894	-0.49182413860401364	-0.5620819088618563	-0.6515034574294615	-0.7617209577199231	-0.8857415797196424	-0.9827204804007037	-0.9999995074593606	0.9999923235687618	0.9753041930732793	0.8696919669990888	0.742050751156385	0.6313620092509896	0.5421764478229456	0.47273300141443875	0.4174928850059034	0.3729244694609483	0.3360276675654787	0.30572346281474716	0.2801650311091047	0.2583551397726996	0.23955268022862783	0.22338394559436417	0.20860103427530816	0.1959330630739069	0.18470436669503926	0.17459168498638367	0.16548058873888002	0.15714151272885635	0.1496559065957502	0.14282114422988507	0.13655370359727742	0.130791134096407	0.12547426623054997	0.1205544178674783	0.11593561707611959	0.11169345911815688	0.10773757427665985	0.10403992881952231	0.10057649054703058	0.097326178847442	0.09426990927516792	0.09135370804441928	0.08864268834040866	0.0860810800696271	0.08365719076216929	0.08135949393629073	0.07918148276491671	0.07711158064056615	0.07514301678479643	0.07327002266717687	0.07148231835642618	0.06975491170564271	0.06812932419150473	0.06657530881362012	0.06508841144084555	0.0636644025807605	0.0622998489607898	0.0609910448827412	0.059734785350207875	0.05852806359651307	0.05736737705307285
-0.08504902281990293	-0.08547378999224814	-0.08599473700295636	-0.08661736653811349	-0.0873426264718056	-0.08818798360759618	-0.08915425462695319	-0.09023319965639037	-0.0914546358003155	-0.09280724670304237	-0.09430694207142021	-0.09592123463845927	-0.09770405788008078	-0.09962051881457064	-0.10170969248143688	-0.10394403082055186	-0.10636504858856932	-0.10896244373488134	-0.11173336105382793	-0.11472122976567094	-0.11792494112425059	-0.12135790365957397	-0.12507043638544568	-0.129034594689426	-0.1333131908291234	-0.13795702777566698	-0.1429650802976119	-0.1483490333747083	-0.15431463430464376	-0.16063381936770108	-0.167653903763701	-0.17530364367468662	-0.18379598368426453	-0.1932281332177585	-0.20368211432010608	-0.21529700837939295	-0.2284863046158985	-0.2433205040943949	-0.26043716910054954	-0.27997659517118983	-0.302900742309687	-0.3296504537433559	-0.36180918280732477	-0.400320036269178	-0.44800027904785084	-0.5068549655111256	-0.5814471800491692	-0.6764049515446751	-0.7920635946857436	-0.9155569131968947	-0.9943633341151097	-0.9999999999999996	0.9995566735891571	0.9533813917663359	0.8345638270691622	0.7092620821509724	0.6044912438497819	0.5207834136613536	0.45557883586865733	0.4035535364559433	0.3614211873920888	0.32641305629524786	0.29755585078205177	0.2731465629959337	0.25225761963921567	0.2342040969793216	0.21829050207742842	0.2043949450904766	0.19215561627815242	0.18129371009351739	0.17149323597487537	0.1626545527261892	0.15455483622279645	0.14727578301661376	0.14062301289337106	0.13451691401497537	0.1288879950190267	0.12370944557705736	0.11890477994395557	0.11439157401100773	0.11024318973850718	0.1063725869897412	0.10275269502491907	0.09936033559626557	0.0961751516654383	0.09317907637490414	0.09031867033677374	0.08765854082806833	0.08514405671269222	0.08276391185098088	0.08050689467700142	0.07836672353943863	0.0763321715433688	0.07439804634249914	0.07255334213009093	0.07079593020520776	0.06909500603345818	0.06749623574106597	0.06596633503117745	0.0645021831679595	0.06309965758800855	0.061755407810637805	0.06046582988624876	0.05922776407067621	0.05803832751802425	0.0568940865339758
-0.0855363212919315	-0.0859719496210752	-0.08648992097390379	-0.08711105852440566	-0.08783556110783561	-0.08867774335471779	-0.08963051267874167	-0.09071800937825457	-0.09193670480032265	-0.09328784785936554	-0.09474865424163914	-0.09640402445266205	-0.09818913057073865	-0.10011442818586698	-0.10220684733052993	-0.10445349430018268	-0.10688904324083678	-0.10950475225261809	-0.11228964413378109	-0.11530901117460482	-0.11854311654872267	-0.12201198627295905	-0.12576312527788536	-0.12977929709256006	-0.1341148185815153	-0.13882345933212245	-0.14390705004439364	-0.1493777045220026	-0.15534901806507417	-0.1618802135237041	-0.16903593511077175	-0.17684686144795309	-0.18552616224837884	-0.19518184081060166	-0.20589822684083578	-0.21782617150180503	-0.23139724541501797	-0.24669116537378255	-0.26438045542285277	-0.28462889621838694	-0.3084492574647389	-0.33634018538082944	-0.3699903728720185	-0.4104647339590817	-0.4607928194579816	-0.5231861676871757	-0.6025189086060568	-0.7033363155541323	-0.8239165338277172	-0.9432111350694576	-0.998739461772404	1.0	0.9963790131503723	0.9250937790036124	0.7985052807810816	0.6775585381077502	0.5788785930088944	0.5004284861801787	0.4392142269215776	0.3902211791871978	0.35037782799001094	0.3171537808452114	0.2896734035504726	0.2663462815377617	0.2463430832706772	0.22900447711921093	0.21369077086641808	0.20029212186207618	0.18852805722526556	0.17795729116547002	0.16846115857283422	0.15988578737958148	0.15201864055910294	0.14493952248399905	0.13846466372059257	0.1325152847992283	0.12703623847173068	0.12197295250658444	0.11728016903564398	0.11286988510975206	0.10881411945071276	0.1050270204725296	0.10148328306274135	0.09816058446202294	0.09503930218719042	0.0921020012228921	0.0892966270248609	0.08668646577458554	0.08421828551200497	0.08188111866688973	0.07966505145083021	0.07756116943491809	0.07556139951920474	0.07365980439986886	0.07184553337136922	0.07011675414480298	0.06844311682001628	0.06686954556346662	0.0653634124205769	0.06392151122463742	0.06254034107243646	0.06121612537458823	0.05994551266267477	0.058725423188722446	0.05755304303294199	0.05642500110246136
-0.08606327809433169	-0.08649883597402075	-0.08701586380818102	-0.08763654885907358	-0.08836137468223051	-0.08918807335516339	-0.0901505514136127	-0.09123662450300957	-0.0924528279161198	-0.09379101071018074	-0.09526546530021493	-0.09692421542864203	-0.0987136762522922	-0.10064570089476071	-0.10274709402790518	-0.10500674802043454	-0.10745657411294388	-0.11009089138238261	-0.11289945784423945	-0.11594638603937597	-0.11921284677757533	-0.12271966832635728	-0.12651606261860146	-0.13058373194856526	-0.13497788884087425	-0.13975581784371213	-0.144920118915803	-0.15048258234310372	-0.1565609550137923	-0.1632167987020646	-0.17051741973381424	-0.1784972057279159	-0.18737598821146662	-0.19727161567112378	-0.2082580593251467	-0.2205276361590856	-0.2345061813918697	-0.2502990718135002	-0.268599219083579	-0.28961622757234445	-0.31440295658066264	-0.3435339255279102	-0.3788173017699751	-0.421438799145222	-0.4746731666716244	-0.5409666625807956	-0.6254679110390748	-0.732371603029301	-0.8567806480962155	-0.9668951811345905	-0.9999351810808431	0.9999999945971946	0.9869948925396248	0.8920238318440444	0.7626117186636415	0.647057290881343	0.5540159140185472	0.48107884049265964	0.4236352304606377	0.37746296188165557	0.3397836813807451	0.3082422430938386	0.28205085256588636	0.2597789409242582	0.24060542611559818	0.22434804581008522	0.20921202234559108	0.19629119263548508	0.1849240965622522	0.17469564445486993	0.1654952938165703	0.1571744159799358	0.1495315717935113	0.1426492972363455	0.1363442491380321	0.130547749749591	0.12520510617845204	0.12026404211510923	0.11568123558785134	0.11137199012512375	0.10740604864049992	0.10370067532456671	0.10023150633974487	0.09697707729444326	0.09391845267435836	0.09103877724719978	0.0882874464635384	0.08572635710580055	0.08330365754317415	0.08100872844416249	0.07883196475374941	0.07676472389112467	0.07480070526420385	0.07292819622924918	0.07114531692870162	0.0694446638717493	0.0677979467517894	0.06624918772357988	0.06476649498304127	0.06334670373604664	0.06198641243109564	0.06068197273743197	0.05943005493611233	0.0582277017680829	0.05707140518101375	0.05596013994647436
-0.08662268864458085	-0.08705639059569474	-0.08757573564672652	-0.08819347011856161	-0.08891497196543417	-0.08975433383485884	-0.09070425748989348	-0.09178933830801352	-0.0930055822937824	-0.09435850435080188	-0.09582038331645391	-0.09748223191175293	-0.099278143828373	-0.10121817167631994	-0.10333020948720036	-0.10560329563972178	-0.1080702338224128	-0.11072501482622779	-0.11355842028665772	-0.11663490149623247	-0.11993639339087342	-0.12348365654627824	-0.1273277738748089	-0.13144966906272287	-0.135907400430815	-0.14075891619605554	-0.14600809096217685	-0.15166787731931294	-0.15785961525452644	-0.16464725667789826	-0.17210181680421233	-0.1802631959116914	-0.1893744995588243	-0.1994743727324901	-0.21078504082702174	-0.22341219664960993	-0.2378271295675957	-0.25415326157197154	-0.27311432402849684	-0.2949556727099395	-0.3207991985575903	-0.35127791967854916	-0.3883470986139908	-0.43332389902543134	-0.4897731924258194	-0.5603517605143333	-0.6504404135229391	-0.7635305710178478	-0.8898372385319068	-0.9846513037057173	-0.9999999544859125	0.9999649450265589	0.9693571592625787	0.855957943315603	0.7273846610006435	0.6180069452624758	0.5314170473754043	0.4626906593326375	0.4087671925464085	0.36526395949234597	0.3296139951202008	0.2996585947542788	0.2747114425996116	0.2534141566730166	0.23503745493547581	0.21904078434515342	0.20476869843189136	0.19238835849244318	0.18140308472905362	0.1715066711324944	0.16258922472526924	0.15451575724744285	0.14709258143313692	0.1403992875750639	0.1342613789929138	0.128614793773762	0.12340504918889927	0.11858318312835783	0.1141077310938963	0.10989684958054213	0.10601875699031654	0.1023933595730087	0.0989972053744063	0.0958096686420735	0.09281244569303151	0.08998931969090614	0.08729099201656873	0.0847780870369363	0.082400063526708	0.08014664187103	0.07800846188099093	0.07597731081319437	0.07404696078294953	0.07220594734264679	0.0704526004793301	0.06877966643457488	0.067159441768303	0.06563514547116382	0.06417534398062064	0.06277754047755117	0.06143784092849189	0.06015289153268715	0.058919419105908116	0.05773377519475412	0.056594875660373134	0.05549938249473817
-0.08720817408435715	-0.08765240766803599	-0.08816286376660318	-0.08878116805385286	-0.08950469814438076	-0.09034558899458742	-0.09129291976620427	-0.09237801511130551	-0.09359497653791164	-0.09494855694599083	-0.09641367491369936	-0.09808094623993932	-0.09988343912953893	-0.10185837995765652	-0.10395673963345857	-0.10624480914919547	-0.10873112892745407	-0.1114075478352554	-0.11426766039573184	-0.11736846307756596	-0.12071494851806976	-0.12430552605668695	-0.1281996927930724	-0.13238076345552371	-0.13690446213456187	-0.14184869978374495	-0.1471741286985171	-0.15293702498874362	-0.15924827188286234	-0.16617599165975258	-0.17379384663903655	-0.18214584259816796	-0.19148410232125324	-0.20185105849173277	-0.21348183373646037	-0.22649263088777588	-0.24137516892618427	-0.2582725902788255	-0.2779333421611128	-0.3006827454611401	-0.32767276905226855	-0.35962538186938625	-0.3986478565256385	-0.44622842937731727	-0.5062180844105064	-0.5818676965429013	-0.6776368989384952	-0.7966224570026467	-0.921715828992471	-0.9958115445997273	-1.0	0.9989261652817614	0.9436225667394601	0.8182474994112269	0.6932626413834004	0.5903898354393855	0.5094624280522524	0.44521221492910723	0.39460000290655106	0.35359178626643345	0.3198479252349071	0.291393598157085	0.26761349065412926	0.24725222138428743	0.22963696292026148	0.21426659881610274	0.20052540282352313	0.18864801313351356	0.17796856094775282	0.03762053435707266	0.15974672227414438	0.15191253729952803	0.14470085183102435	0.13819182314630432	0.1322171240514792	0.12671543831172918	0.12163524789001612	0.11692958968341532	0.11255894193853117	0.1084437088626171	0.10465187691412955	0.10110474498704117	0.0977801089705161	0.09465811460080925	0.0917211230172418	0.0889534948713318	0.08630714686208006	0.08384154784780971	0.08150740520744433	0.07929476908818606	0.07719456327441725	0.0751988472562243	0.0733000787799125	0.07149160624228022	0.06976728910737268	0.06812168060658617	0.06652754747705315	0.06502737052406539	0.06359030422641782	0.062213972897095064	0.060894614913526116	0.05962884227263371	0.058413725615914486	0.05724522776394554	0.056122695683741744	0.05504285043245579
-0.08782739957379873	-0.08826660538357546	-0.0887844754345236	-0.08940362962673548	-0.09012752190666216	-0.09096936672336006	-0.09191686750956056	-0.09300276576113563	-0.0942218152580579	-0.09557871977016313	-0.09704729693006219	-0.09871871391792168	-0.10053134425787373	-0.102490300007553	-0.1046280879382714	-0.10693322625327527	-0.10943960287915841	-0.11214006847107168	-0.11502780927626972	-0.11816360638596177	-0.12154958016308177	-0.12518594413787598	-0.12913413236225477	-0.13337683382165244	-0.1379718822733344	-0.14299932695062612	-0.14842002844163657	-0.15429007856371182	-0.160732035082962	-0.1678087199538144	-0.1755998212836843	-0.18415432128129344	-0.19374336570546785	-0.20438618357419355	-0.2163621605779314	-0.2297808631153125	-0.2451585839868012	-0.26267926168604067	-0.2831127707332673	-0.3068298842157819	-0.3350700943629426	-0.36863118068819734	-0.409833826124727	-0.4601621455135652	-0.5241849980432726	-0.6050066829955973	-0.7070837070925688	-0.8312524242453142	-0.9505450819493568	-0.999347539377952	1.0	0.9933667876661957	0.9113530763972056	0.7800950939893502	0.6604920354492343	0.5641886498488232	0.488702211518743	0.4286171910344022	0.3810922617389091	0.34242092452246903	0.3104536357539973	0.2834308487507413	0.2607564668982868	0.24128516898502103	0.22439613285781765	0.20962545128282237	0.19639756165967995	0.1849278482155182	0.174610982583061	0.16533994606124336	0.15696389662643304	0.14936159100955113	0.14235625040913982	0.13602655162234514	0.13020964265548146	0.1248490460185133	0.11989496104420212	0.11530272494708335	0.11103440119815959	0.10701302722677834	0.10330485380593168	0.09983434293530527	0.09658003489777092	0.09352224450890832	0.09064428181955712	0.08793110762015442	0.08533574558746503	0.08291659774962419	0.08062554969251388	0.0784520215923341	0.07639012990766221	0.07443096767906833	0.072563063694876	0.07078509526690649	0.06908938367351779	0.06747064709419953	0.0659022080094924	0.06442554864220815	0.06301113043793835	0.06165596807695556	0.0603566221284572	0.05910979589382674	0.05791262947131896	0.05676115882288492	0.05565489995080011	0.05459034115273812
-0.08848615803191376	-0.08892030361313082	-0.0894391157823689	-0.09005981809957948	-0.09078455760462659	-0.0916307304083504	-0.0925772444755038	-0.09366519574159204	-0.09488648695120437	-0.09625103108966634	-0.09774616605244409	-0.0994029648852955	-0.10122140158472953	-0.10319333315389728	-0.10534582079409552	-0.1076681599597341	-0.11019574226603034	-0.11292265460565633	-0.115803477106088	-0.11901435964072048	-0.12244269916625386	-0.12612710366811408	-0.1301335542862241	-0.13444220358968897	-0.13911247996860746	-0.14422861283849053	-0.14975018723625125	-0.15577373198157785	-0.16231396054567143	-0.1695488003888326	-0.17752499968882665	-0.186295518900324	-0.1961414312123417	-0.2070895173265318	-0.21942689225935424	-0.2332917189367623	-0.24921082359093044	-0.2673958188279159	-0.28866644684295495	-0.3134381327339176	-0.34305715092058964	-0.3783902811721062	-0.4219493985002005	-0.4755596315363153	-0.5437573787735424	-0.6302440964279223	-0.7388908144430077	-0.8668025735940765	-0.9740734716465368	-0.9999890014877661	0.9999991043121336	0.9795651727211855	0.8746127366265505	0.7424879156786633	0.6292877745548386	0.5394191706821546	0.46904664234334387	0.4128393906568218	0.36821032468742254	0.33172726097427313	0.3014649709096785	0.27575937385557764	0.2541322286112137	0.23550549174099736	0.21971783380729226	0.2050281399209944	0.1924455512768981	0.18130346059160077	0.17133019346119002	0.1623600427517007	0.1542414595193896	0.14686341706672773	0.14005739019931632	0.13390031818784712	0.12823820026345906	0.12301495521029218	0.11818395675221838	0.11370233468871166	0.10953378174633713	0.10560414380520793	0.10197810984195516	0.09858217042244291	0.09539677814236942	0.09240188115008172	0.08958177888079247	0.0869219593247758	0.08437667012080821	0.08200311653634944	0.0797543988354621	0.07762027195547908	0.07559510747009261	0.07366844506642409	0.07183428528298491	0.07008633796085204	0.06841879002169082	0.06682650644249553	0.06528422021400607	0.0638301067036849	0.0624377405929799	0.06110347733342	0.05982386149902314	0.05859586928443438	0.05741638279246791	0.05628168864337754	0.05519129205040868	0.05414190212097016
-0.08917115134960907	-0.08960734759715232	-0.09012861950402988	-0.09075103316293899	-0.09147780512930995	-0.09232633550179546	-0.09327484723891512	-0.09436981882675455	-0.09559077575550634	-0.0969615397322315	-0.09846025421463638	-0.1001258897798183	-0.10195083250960317	-0.10394130256093537	-0.10610932168029559	-0.10846130127954833	-0.11100380801053568	-0.11376044329250234	-0.11671102677664871	-0.1199225049524664	-0.12339653854486313	-0.12713116858735202	-0.13120029478515713	-0.13557777952500857	-0.140329797673733	-0.1455394408201366	-0.15116839783246672	-0.15741756769200477	-0.16399982304952296	-0.17140289977281703	-0.179576188675938	-0.18862429351157473	-0.19869903814004503	-0.20996570114810897	-0.22270310149863726	-0.2370413368205463	-0.25355477223826284	-0.27245862292793405	-0.2946453080425408	-0.32056290639688845	-0.3516338753911852	-0.3889168266094923	-0.4350881351077658	-0.49220428988545983	-0.5652045292584935	-0.6578503769085596	-0.7730510363565269	-0.9020358223305581	-0.990102259656348	-0.9999999999782382	0.9997340714706572	0.9563223234708175	0.8354125786101297	0.7060116294623527	0.599691629148202	0.515488226787686	0.45043907018835055	0.3978757626733403	0.3559258124426954	0.3214911380588755	0.2928133180229107	0.268366467253888	0.24773069187498797	0.22990940030732127	0.21437479997879572	0.20064607670957407	0.18852476936619783	0.1777706520554777	0.16813015756146377	0.15944620890306332	0.15157647819389036	0.14441598344067458	0.13780324463797305	0.13181455511726703	0.12630222418535092	0.12121261646315153	0.11650158838894714	0.11212786024827237	0.10805701109288049	0.10421675938212827	0.1006710203313825	0.09734875859575506	0.09423011632831337	0.09129683573733492	0.0885334453987403	0.08592595104970578	0.0834297782318798	0.081100982952938	0.07889384259604568	0.07679842580612467	0.07481117834738517	0.07291633004176513	0.07111368583990726	0.06939526952220185	0.06775544083900048	0.06618894794083265	0.06467181022699252	0.06324076112060549	0.061870162542653546	0.060556460313357235	0.05929630855200344	0.058086827939847215	0.056923745518812546	0.05579409875202611	0.054731926804017846	0.05369599674762764
-0.0898912978938373	-0.09032993233219405	-0.09085382873477894	-0.09147866210755237	-0.09220796496012229	-0.09305990995856238	-0.09401140881737705	-0.09510708496048788	-0.096335783532599	-0.09771049943165482	-0.09921894537996494	-0.10089417024971754	-0.10273745700951008	-0.10473657256639414	-0.10692345248105331	-0.10928770144573936	-0.11186588811421655	-0.11465291891131628	-0.11763708479398932	-0.1208908562330219	-0.12441300490083357	-0.12819968841684928	-0.13233805307792215	-0.13679014558604302	-0.14162656406005125	-0.1469358426664449	-0.1526790850721044	-0.15894238529696258	-0.16579565563227808	-0.17337757881228377	-0.18176034271684532	-0.19100720029359214	-0.20139614803801092	-0.213039436083941	-0.2262003596488554	-0.2410484690325261	-0.25821456215013777	-0.2778749195068643	-0.3010220359215168	-0.3281912681569905	-0.36091104852653627	-0.4003543543414301	-0.44942357369833086	-0.5104317507505446	-0.588705141946189	-0.6879589366106234	-0.8092712525645058	-0.9351073237999618	-0.9979517141327	1.0	0.9966242054969641	0.9248877633821359	0.7951635437036879	0.6710206310531311	0.5717264214145196	0.49398406094409825	0.4328358345215554	0.3836383067315907	0.3441627151173866	0.3116821899593002	0.2844947111225799	0.2612375080712125	0.24154308369500105	0.22448744497418027	0.20958281477945603	0.19641274320581867	0.18470552950036745	0.17432454928255262	0.16500470894088087	0.15659735421884022	0.1489682271467475	0.14201813526432414	0.13559301103516655	0.12976825258199873	0.12440112964917649	0.11944174291967545	0.11484748969220925	0.11057899009424169	0.10660338074359632	0.10285051326840929	0.09938296005451695	0.0961328025912604	0.09307988632742378	0.09020692421717454	0.08749910866423735	0.08494293170486499	0.08249495271625092	0.0802100892057699	0.07804377089594931	0.07598638310642374	0.07403268714821379	0.07217283102601861	0.07040118245967232	0.06871181960575158	0.06709898144483376	0.06555842326633377	0.06406579748762253	0.06265746100266589	0.06130830430667262	0.060014865501547984	0.058774015416875575	0.05758259213773516	0.056436715696198826	0.05533603623510347	0.054276907506670635	0.05325561308290641
-0.09064720608067758	-0.09108854030774115	-0.09161523767676155	-0.09224365730419108	-0.09297594181564182	-0.09383052638206373	-0.09478803584378458	-0.09588648127118299	-0.09712492099893899	-0.09850220956875973	-0.10002190571914991	-0.10170784291155914	-0.10356518936725938	-0.10558134366571162	-0.1077872803329025	-0.11017431889443913	-0.11278022461292755	-0.11560129647852124	-0.1186339939342164	-0.12192259138502762	-0.12549520454309634	-0.1293467729513421	-0.13354586775840716	-0.13807931339834575	-0.14300665101047444	-0.14842193811407478	-0.15428680456821817	-0.16069063252633958	-0.1677065438119098	-0.17547914328129643	-0.18408609850447988	-0.19359611738230817	-0.2042994240321392	-0.21632023448311416	-0.22995749434574073	-0.24533164678485142	-0.26315857106682106	-0.28368163040115807	-0.3079151752702974	-0.33645621170620643	-0.37097005921540355	-0.412788428240759	-0.46506822152462585	-0.5303985252246085	-0.6144766257882788	-0.7206876322252799	-0.8469614736506212	-0.9634938082959844	-0.9998998875140905	0.9999999969208649	0.9858669155058977	0.8875965049582517	0.7552769629025472	0.6377555434147623	0.5453764655425692	0.473148279648959	0.4161616635388177	0.3701018722848341	0.3329951927332642	0.30228304810183015	0.2764980030926986	0.2543637714372205	0.23556144396397632	0.21923377510571143	0.20484041861335678	0.19230890980159132	0.18098489787747685	0.17096288999805223	0.16195195402965948	0.15381163660657865	0.14641521843426958	0.1396689487528204	0.13342590848612343	0.12776002891150717	0.12253440684566311	0.11770169021358208	0.11322119717296268	0.10905530484659566	0.10517260718993855	0.10150526893932932	0.09811479038198889	0.09493437718927945	0.09194580727587208	0.08913199546263113	0.08647865122849646	0.08397275329433351	0.0815720500385018	0.07933030602019125	0.07720407390097087	0.07518607291213204	0.07326516067103403	0.0714378644144701	0.06969669849575383	0.06803557672084597	0.0664499316374339	0.06493568587660332	0.06346611859023676	0.06208015537085543	0.060752123370156286	0.05947865320540859	0.0582567009841104	0.05708299924857739	0.055954440029331205	0.05486973927161502	0.053824228940665436	0.05281908567307089
-0.09144033603323758	-0.09188604298929101	-0.09241469029194911	-0.09304720123280746	-0.09378359496972244	-0.09464288877861401	-0.09560452933426493	-0.09671221273860106	-0.09795267694813108	-0.09934164955771865	-0.10087063860436325	-0.10256807719909211	-0.1044410849862743	-0.10648025107443948	-0.10870301778850706	-0.11111467077608542	-0.11375197341242171	-0.11660865858919633	-0.11968221040057095	-0.1230171869142887	-0.1266455447846281	-0.13056045333234909	-0.13483300544173654	-0.13945056575789402	-0.14447462326478228	-0.1500025637105207	-0.15599641326098745	-0.16254983043979374	-0.16973867158876477	-0.17771530345842984	-0.18656176093425492	-0.19638379876247175	-0.207403755599595	-0.2198189464114305	-0.23392213997737418	-0.2499160191239862	-0.26847464855230513	-0.2899297233689974	-0.31533149502094887	-0.345380389851299	-0.38187875342930294	-0.4263250498083683	-0.48217425467244224	-0.5523062188791288	-0.6427372447501375	-0.7560374960679439	-0.8851020199182233	-0.9844380851247088	-0.9999999674741645	0.9999460598582467	0.9647831064704124	0.8469021087121826	0.7165069423728503	0.6062687129221738	0.5205575272460518	0.45349629933511126	0.4003812079652171	0.35722747115335785	0.32230385146473073	0.29327439884458006	0.2688076336404269	0.24773285764845693	0.22977775124078395	0.21414267945504695	0.200327089031329	0.18827246699096925	0.17736044685751895	0.16768341354610733	0.15897033371880734	0.15108772336816115	0.14391646523919435	0.13736753403365343	0.13130090629320731	0.12578932916667865	0.12070134388494312	0.11599191810814177	0.11162231170586087	0.10755647331344383	0.10376443603609141	0.10018016359095043	0.09686512266991186	0.09375336618727981	0.09082767520685235	0.08807179585899082	0.08547184142015601	0.08301526211745386	0.08066093705489848	0.0784615134852339	0.07637464052785269	0.07439333532997798	0.07250663479325553	0.07071134659042301	0.06899981486561033	0.0673671610726413	0.06580793106325517	0.06431850677209419	0.06287272365089507	0.061508797801240724	0.060201572415428624	0.05894791176132087	0.05774448330590776	0.05658854313399126	0.0554765986251394	0.054407665512557296	0.05337740604521972	0.0523866448347526
-0.0922714348016631	-0.0927197783545959	-0.09325402145488695	-0.09389001016863435	-0.09463192173559565	-0.0954972398416579	-0.09646446084946506	-0.09757924610364	-0.09882757232948773	-0.10022540197201898	-0.10176694642476405	-0.10347930920963355	-0.10491747012819196	-0.10742172763754836	-0.10967313142012862	-0.11211256937903591	-0.1147825035035477	-0.11767699679943573	-0.12079431179025962	-0.12417888556917336	-0.12786718317518525	-0.13184889136784178	-0.13619978145645678	-0.14090673487918715	-0.14603364717428421	-0.1516819654456876	-0.1578135235234662	-0.1645266763696382	-0.17190013652330635	-0.18009407881022402	-0.18919640661675893	-0.19933024893128545	-0.2106930506879897	-0.22355352394956254	-0.23818504131803425	-0.25480528798584584	-0.27418939299197814	-0.2966431968591902	-0.3233244241172289	-0.3550289424368331	-0.39372369559302833	-0.4410882642674868	-0.5009315754722959	-0.5763949289333834	-0.6737783497773283	-0.7939203374265372	-0.9216570207337235	-0.9960222123436405	-1.0	0.9982635283422217	0.93397809138015	0.8048483519124247	0.6792875061987519	0.5766160047692673	0.49722423471716665	0.4349622988325942	0.3854234324087858	0.34497714935234414	0.31208937535714293	0.28463163586609336	0.26140977117911113	0.24133740408426013	0.22418440585870816	0.20920838461844946	0.1959442185734878	0.18434602571312939	0.17381930581829924	0.16448403159866154	0.15605787456938208	0.1484242228379232	0.14147030536845115	0.1351127950784112	0.1292181776331658	0.12385551874191207	0.11890141043124688	0.11431196564387631	0.11005029215747238	0.10608203811597458	0.1023783334094501	0.09887615523242158	0.09563397443025884	0.0925893480532457	0.08972532326072451	0.08702609220519839	0.08447845547172364	0.08207027457404768	0.07976146671160175	0.07760359035379334	0.07555536231831818	0.07360890326711171	0.07175701945619427	0.06999281628876265	0.06831115346788735	0.06670615689997453	0.0651729148177145	0.06370792217408829	0.06228555178281468	0.060943493929372206	0.05965675116513502	0.05842234643084184	0.057237223168960204	0.056097832971072875	0.05500316550630143	0.05394841549857837	0.05293470236141897	0.05195825559168797
-0.09314272202506287	-0.0935926337929726	-0.0941331176525234	-0.09477547081242717	-0.09552252202438558	-0.09638805431436803	-0.0973679491455572	-0.0984915079676003	-0.0997492458875552	-0.10115893678836961	-0.10271195013403932	-0.10444010131912762	-0.10634675214411277	-0.10842294071937583	-0.11070139326988085	-0.11316914712809133	-0.11587401360101367	-0.11880933680141856	-0.12196249661561284	-0.1254137864376117	-0.12916422611245343	-0.13322047114418453	-0.13765051993234922	-0.14245263169216088	-0.14768951774916128	-0.15343137293442713	-0.15974076290646352	-0.16666629938335709	-0.1741960345074559	-0.18262523928538973	-0.1920023651335467	-0.2024630330414094	-0.21420336465547632	-0.2275419663393285	-0.24274811366732418	-0.2600690521705198	-0.28032177784075046	-0.3038731006150101	-0.33197833751828487	-0.36550989773166137	-0.40663994060078473	-0.4572571200525515	-0.5216097751771395	-0.6029835514425056	-0.7075464924487231	-0.8335692264469772	-0.9541613399967735	-0.9996849297155077	0.9999999999943918	0.9897744473354798	0.8959573867117328	0.7626833951077471	0.6439551664728727	0.5487594469601771	0.4753078400167619	0.4174772834102985	0.3712475823763798	0.3333156354642469	0.3023264108865178	0.2763456963746361	0.2542869648740529	0.23516603119621582	0.2187738037257808	0.2044250921869188	0.19176706490781645	0.18052622312562008	0.17037794743521742	0.16136256070851016	0.15321570277843247	0.14581952261569106	0.1390760934617897	0.13290385669746496	0.12717501020215377	0.12195710115719906	0.1171338775980818	0.11266121247464159	0.10850465623095139	0.10463163592027835	0.1010138275812166	0.09759175975333692	0.0944212773298377	0.09144255544436622	0.08863856943664017	0.08599490356658336	0.08349849302392796	0.08113772945874384	0.07887353369386636	0.07675640524090871	0.07474833758541649	0.07283505265685987	0.0710158046288722	0.06928296107552567	0.06763028142046874	0.06605248937110403	0.06454588340582071	0.06310409864221568	0.06170473291201429	0.06038385832742909	0.05911731406076402	0.05790208362581992	0.05673498504813247	0.05561276391006941	0.05453437520988197	0.05349496403006811	0.05249596082261638	0.05153363867388783
-0.09405557166948393	-0.09451356037668059	-0.09505587954237779	-0.09570405288861134	-0.09645778694445455	-0.09733651198064547	-0.09831803774854568	-0.0994680129650514	-0.1007189133450636	-0.10213918025914918	-0.10370945848678553	-0.10545215859292849	-0.10738072952019512	-0.10948016322739901	-0.11178527143960221	-0.11428897410998416	-0.11702888056358364	-0.12000849984477249	-0.1232113562683723	-0.1267204907291096	-0.13053753310415214	-0.13466717973065537	-0.1391894989877554	-0.1440927687750099	-0.14944681022344533	-0.15537555152043625	-0.16179473853684903	-0.16885994115524097	-0.1766422887258217	-0.18531853662797024	-0.19498980622201975	-0.20581567522065283	-0.2179590060828539	-0.23180097278819475	-0.24763016670359053	-0.26572122189464753	-0.28691700559060096	-0.3116698242838599	-0.3413325614985133	-0.3768902445041302	-0.4207844272585116	-0.47504550150813224	-0.5442288905265177	-0.6321017049682031	-0.7443164949257648	-0.8741378444898783	-0.979233092750404	-0.9999997447211459	0.9999839606799767	0.9702398439200353	0.8536263524132178	0.7217343568658046	0.6106439576066375	0.5226443879044858	0.45469979763210977	0.40089179759094923	0.35780658412298616	0.32220914550096247	0.2929904600667559	0.26839205535293525	0.24743451867058205	0.2292069312621978	0.21397794406486126	0.19969459037063886	0.18762818383686566	0.17681856369410148	0.1670240012361337	0.15831649020306326	0.1504360799035305	0.14327224209448286	0.13673205258320115	0.13073935321637675	0.12517140070810173	0.1200948669895894	0.11539828876872243	0.11103920313143248	0.10698512016970808	0.10320484066957566	0.09967209317776621	0.09632730083652448	0.09322694283917378	0.09031214151342586	0.0875671642315061	0.08497789692689864	0.08253173958869428	0.08021743220915101	0.07799699055704949	0.07591985966055963	0.07394682307038998	0.07207049833710384	0.07028375087815121	0.06858130396326591	0.06695712214310655	0.06540609161160259	0.06392357883468042	0.06250651413415942	0.061129856196909436	0.059830012909625294	0.05858335738900791	0.05738691313838878	0.05623782691776376	0.055132418432245714	0.05406837983353994	0.05304590134909215	0.05206152897118936	0.051112864780287315
-0.09501119291620533	-0.09547064955946581	-0.0960226303101176	-0.0966772382225973	-0.09743763134116105	-0.09831762101405647	-0.09931563300848745	-0.10045516402049494	-0.10173834508770023	-0.10317285035281021	-0.1047579952790335	-0.10652061678808149	-0.10847088343599966	-0.11059686589303522	-0.11293173819573551	-0.11546743344313681	-0.11825097621259603	-0.12127515369773904	-0.12453310269589538	-0.12810470145086303	-0.13199339068354551	-0.1362045366947467	-0.1408214750500131	-0.14582524812521364	-0.15131148287275892	-0.15733344130078494	-0.16397410951760077	-0.1712321847030926	-0.1792405604942714	-0.18818528200034698	-0.1981727767400145	-0.20932459198131484	-0.22196954865820387	-0.23636361671003622	-0.2528620503079195	-0.271779782100546	-0.2940213641906653	-0.32009405489368087	-0.3515252078525166	-0.3892833437579905	-0.43615042118563957	-0.4944595899867195	-0.5692439096128374	-0.6642177944721626	-0.7838638950286749	-0.9136545268801202	-0.9941726373208516	-1.0	0.9988255048392211	0.9395787564944035	0.8094701265981662	0.6825287263252342	0.5793831699938208	0.4981844490971087	0.4353334964580691	0.3854033368661405	0.34505520163145537	0.31162496062441375	0.28405926190446146	0.26075852272643096	0.240837314948188	0.22345662304006353	0.20847181748621677	0.19520169555344588	0.1836078827533384	0.17320278164241712	0.1637560749739707	0.15534469631209158	0.14772092229321923	0.1407809512864404	0.13443774382822024	0.12861869379511293	0.12320684463458487	0.11826756669343733	0.11369382297995252	0.10944536112488067	0.10549120625267781	0.10180097058247303	0.09835103748247383	0.0950820201033524	0.0920501375867782	0.0891981818132525	0.08651093649582749	0.0839749076532355	0.08157796689153057	0.07930923616561826	0.07713170490371328	0.07509624300331498	0.0731564859679463	0.0713147184709656	0.06956033494007118	0.0678877616254049	0.0662915697660773	0.06476686599180706	0.06330934218519235	0.06191532518111922	0.06056100465706484	0.05928187949343247	0.05805490287317719	0.0568769475302344	0.055745432355226145	0.054656681069935216	0.053608368240205664	0.05260106316350539	0.05163087605862711	0.05069759747994831
-0.09601109908064967	-0.09647706093041536	-0.09703447562021582	-0.09769979054844981	-0.09846443901116099	-0.09935517701681405	-0.10036226426819043	-0.10151473984627868	-0.10281070532482861	-0.10426029921733923	-0.10586294667968518	-0.10764638223514603	-0.1096210921505169	-0.11177453441588196	-0.11414101090616577	-0.11671514901522198	-0.11954191517027184	-0.12261662860429275	-0.12593210535079338	-0.12956977614416407	-0.13353304277704559	-0.1378336221836092	-0.14255113110587866	-0.14767779078364823	-0.15292401277778603	-0.1594666843747814	-0.16628832901591786	-0.17375364966839227	-0.18200477476489013	-0.1912370399061542	-0.2015556264157707	-0.2131217023734917	-0.22625593756900259	-0.24124901368055093	-0.2584753712796431	-0.278295895696573	-0.3017324442470867	-0.3292140060257617	-0.3624943229763178	-0.40281202859840554	-0.4530542490874517	-0.5159273778880377	-0.5968829927169215	-0.699468059715154	-0.8256778150365816	-0.9492286738949706	-0.9994391311256106	0.9999999999999611	0.9911565915436871	0.900485750437524	0.7654289864114022	0.6454164088112703	0.550129152335243	0.4752845329702799	0.41712783720810886	0.37068600459577883	0.3329512350119765	0.30153381043554706	0.27551021407270143	0.25342838305913595	0.23448278798005978	0.21790323497122183	0.20356850549552	0.1909275554657197	0.17970179126822317	0.1696840297301142	0.16057103803069364	0.15244447156451907	0.1450684203854334	0.13834454171541694	0.1321917117184617	0.12654095539344307	0.1212804803939942	0.11647439885799285	0.11202016471350723	0.10787932739527378	0.10402244081145476	0.10042086340057624	0.09705112281626688	0.09385600886164244	0.09089091000162874	0.08810038298615139	0.08546969931187873	0.08298578460984285	0.08063703239047411	0.07841302116872821	0.07627754440645977	0.07427817312841681	0.07237627472180844	0.07056850699385095	0.06884546179583899	0.06720224684971186	0.06563387855629028	0.06413502289471122	0.06270160467071512	0.061330511344360635	0.05999817731170378	0.058739464826624024	0.05753173170014178	0.056372114590516526	0.05525790044639479	0.054183826270301244	0.05315288895217312	0.052160438879799584	0.05120446211195105	0.050284498212852725
-0.09706213189198	-0.0975315476581793	-0.09809872799391924	-0.09876643595471529	-0.09954391349550092	-0.10044376863277611	-0.10146255628769953	-0.10262718427204703	-0.10393956521248136	-0.10542509652105315	-0.10702648264896841	-0.10883203257030942	-0.11083317644562678	-0.11301857423969344	-0.11541727252227908	-0.1180325758485365	-0.12090600380653276	-0.12408112911383525	-0.12741142971060376	-0.13112001046894836	-0.13517315794189094	-0.13956118058297654	-0.14438421667927187	-0.14963445475296583	-0.15538895828672983	-0.1617314097160841	-0.16874736345407435	-0.1764334116068184	-0.18494600341785244	-0.19448758019936566	-0.20524408118464216	-0.21717618192571575	-0.2308404983051047	-0.24648201686141358	-0.2645396980316197	-0.28531467194882165	-0.30996223045514876	-0.33909337241836207	-0.37450117508875097	-0.41761131219468406	-0.4716530231408362	-0.5396442754730658	-0.6274233828171042	-0.7379458801086507	-0.868648008346195	-0.9770013108999243	-0.999998092111093	0.999989381880025	0.9716153194704117	0.8563505212121285	0.7223796282971591	0.6105533458215465	0.5228130466094739	0.45384630669842024	0.39998788243021216	0.356769738603695	0.32145368871155944	0.2919070638227358	0.26732498816395267	0.24638812701610796	0.22836171248254536	0.2125383751675778	0.19872519367073027	0.18669637345181384	0.1759058278194658	0.16625919695820668	0.15746668994371635	0.14961413714991273	0.14247641655739798	0.13596165928747617	0.12999287718419572	0.12450517584761213	0.11939135156708065	0.11471470012721109	0.11037560825315695	0.10634055911486587	0.10257793975724354	0.099062829630151	0.09577138677879804	0.09264844532868917	0.0897491310419197	0.08701855556991227	0.08444318393804864	0.08201033277124205	0.07970886033079272	0.07752857467215474	0.07543706202210694	0.07347226490758578	0.07160618104701509	0.06983129218317417	0.06813903835926935	0.06652498459140765	0.06498338707680792	0.06350998776356614	0.062100527576910584	0.060751992944400916	0.05944130391357508	0.05820268328362657	0.05701397875633211	0.0558723417051285	0.0547743441837445	0.05371732823145322	0.05270175172132499	0.051724071419071406	0.05078356395084049	0.04987518034475875
-0.09815927164980395	-0.09862572532211779	-0.0992104960756974	-0.09989117651298554	-0.10067398323788986	-0.10158532000503205	-0.10261781104965549	-0.10379352634856713	-0.10521579466217529	-0.10660742543800471	-0.10825133819901558	-0.1100792393924497	-0.11210792296719274	-0.11432612781363667	-0.11676523054953922	-0.11942285292123467	-0.12235040213228243	-0.12547847084464012	-0.12897543320428384	-0.13276000521826667	-0.13689529041167794	-0.14138562725179332	-0.14632613900946764	-0.15170868718212058	-0.15761591556858764	-0.1641355818041416	-0.17135407847116407	-0.17928417060311583	-0.18807422865337922	-0.1979518099263848	-0.20909789420539496	-0.221499883327678	-0.23575002875451365	-0.2520966136242641	-0.2709911217168076	-0.2930794817188589	-0.3189238563029695	-0.34984316630754675	-0.3876157874580109	-0.4338188113307376	-0.4921693297762353	-0.5658897327274477	-0.6611611757802038	-0.779516764999855	-0.910696875296641	-0.9936658748809012	-1.0	0.998851962370949	0.9397675638043549	0.8101097811381475	0.681399069975062	0.5779696354348096	0.4973290469575	0.43378221660756083	0.38387201921491554	0.3436052296270017	0.3105265782852067	0.28271708736167284	0.2594828686860945	0.23961996962630275	0.22246073377508746	0.20780033934110034	0.19413257061063935	0.18259120156859807	0.17221657724815131	0.16291299105647136	0.1544406262052933	0.14685170018018592	0.13994390453278294	0.13363092525110734	0.1278401532591408	0.12251032154565913	0.11753879248704613	0.11298788975473244	0.10876168553851066	0.10482856260223512	0.10115870808352737	0.09772695751376598	0.09451194091732856	0.09145970354454531	0.08862429784662051	0.08595247291387009	0.0834312322879363	0.08104840170458007	0.0787931722629517	0.076655805684393	0.07460149578387734	0.07267706130514827	0.07084557538637473	0.06910298883087788	0.06744131085698402	0.06585527373422802	0.06434028231330453	0.06289193822795541	0.06150701961341567	0.06017972648575068	0.05889039496349228	0.05767148756889348	0.05650150406058966	0.05535921008448438	0.05429459307652064	0.05325525039928249	0.0522550902877619	0.05129344406692796	0.05036494124297098	0.049469615632620915
-0.09930832661240484	-0.0997910699052112	-0.10037475457320226	-0.10106085276303475	-0.10185878013935444	-0.10278302406073707	-0.10382856859127552	-0.10502006747836148	-0.10636634218196556	-0.1078715580245603	-0.10953875865322121	-0.11139445152915269	-0.11345498973258068	-0.11570662652125524	-0.11818648428216255	-0.12089027398578932	-0.1238721799545055	-0.1271167112223077	-0.13062916498666932	-0.1344957243023359	-0.13872364231962442	-0.14332293060068657	-0.14838546968179817	-0.15390836283199172	-0.15997893034421737	-0.16668981878427958	-0.17412940618029127	-0.18232241670149366	-0.19140926682079248	-0.20164659104940474	-0.21322581895709541	-0.22613654406550984	-0.24102066044081513	-0.2581281111294155	-0.2779798521598893	-0.3010721526902373	-0.3286379264014366	-0.3615531512069507	-0.40196754038886906	-0.4516956109321281	-0.5148514021335223	-0.594992482710797	-0.6983288322915238	-0.8236349159727391	-0.9485160108542127	-0.99944357659346	0.9999999999999751	0.9906049883235184	0.8986820066896707	0.7639049767083314	0.6427569045664556	0.5476110883082063	0.473562711604332	0.41497321911540164	0.3687011791552103	0.33114218730080414	0.30013350877372325	0.2739432776210719	0.2519685552290351	0.2331127665689023	0.21677144551601457	0.20234544843320226	0.1897721762632441	0.1786074832352725	0.16863039533562302	0.15966674910168804	0.15149050951990956	0.14415301284836243	0.137469213871895	0.13135112921988182	0.1257324851376476	0.12055556831836503	0.11572201310162948	0.11129322844085225	0.10717680752956563	0.10334240664154268	0.09976289110816818	0.09641287354377855	0.09327241301850088	0.09028924271405422	0.08751606382363478	0.08490191482216122	0.08243363998538442	0.08009974947720998	0.07788985611445144	0.07579393386094747	0.07377995467147518	0.07189188893213383	0.07009436831608878	0.06838385092663346	0.06675151382903043	0.06519334675915846	0.06370455106574259	0.06228080392536997	0.06091903268568172	0.059613608397209944	0.058345179115499565	0.05714582173448466	0.055994279525658476	0.054887829262802494	0.053821292930322465	0.05279781121900568	0.0518125970380319	0.050865165122787326	0.04995019984209917	0.04906779366284773
-0.1005116126662171	-0.10100150367239055	-0.10159514810033873	-0.10230325506880457	-0.10310107254642177	-0.1040381533637299	-0.10509734384049536	-0.1063087222567107	-0.10767424774385465	-0.10920082493151409	-0.1108932276475236	-0.1127774902329718	-0.11487155756979103	-0.11715987079456885	-0.11968486409248101	-0.12243897820181078	-0.12547836204080237	-0.12878512731207456	-0.13237767936691466	-0.13633096485267937	-0.14065888717824593	-0.14537346410046872	-0.15056704943573088	-0.1562412726164215	-0.16248726834406715	-0.16939748538026084	-0.1770791461284075	-0.18555179280668696	-0.19496376472705537	-0.20559015011582185	-0.2176384613089375	-0.23110308365274898	-0.24667085086704058	-0.26462054774869226	-0.28552366043611827	-0.3099269676257446	-0.339231818334404	-0.37434281095770916	-0.41772922501302434	-0.47142064997125255	-0.54000091362308	-0.6272795598203211	-0.7390316434877703	-0.8690190739383845	-0.9777258260874652	-0.9999989000365596	0.9999855680439294	0.9692435745692423	0.852273943963191	0.7192435793579692	0.6066159443672273	0.5193692007586258	0.45139705479596454	0.3973384087059718	0.35439202355129995	0.3193335678164601	0.29024242013767865	0.26555613747850315	0.24476193849264813	0.22685357055522465	0.2112845663006469	0.19750197182541812	0.1854588669329287	0.17474103917474684	0.16514387883753534	0.1565060116230041	0.14861418520451214	0.14152069567696615	0.13505085969616037	0.12912093560764007	0.12366884003065665	0.11864004413478399	0.11394032505324928	0.10963003628936722	0.10562047127560963	0.10188301853034906	0.09839050458132607	0.09512951907609331	0.09205251467727638	0.08913678161172309	0.08642452629245762	0.0838666622279129	0.08145021294739112	0.07916423201491311	0.07699806968820261	0.0749469525334899	0.07296901665063099	0.0711170892282524	0.06935361506706386	0.06767306752345266	0.06606992041871841	0.06453909276579126	0.0630760557330279	0.061676516411644636	0.06033753558983478	0.05905372019856995	0.05780582211385424	0.05662564923681913	0.05549226404556829	0.054400990268049176	0.053352823589994894	0.05234484282978313	0.05137616329932796	0.05044092407283365	0.04953932944436936	0.04866964993486667
-0.10177006702331556	-0.10227299467663686	-0.1028704260616974	-0.10358100274981279	-0.10440316517308583	-0.10535541539476144	-0.1064307298235557	-0.10765956778001885	-0.10904640196404121	-0.11059789074757863	-0.11231720116616203	-0.11423295768804108	-0.11636293377919331	-0.11869405139650224	-0.12126523499418146	-0.12407278654803455	-0.12717479166182805	-0.1305848967779216	-0.13422294522870362	-0.13827241709747526	-0.14270732213339815	-0.14754350354968918	-0.15287976961496497	-0.15871654867537272	-0.16515081905448942	-0.17228528418366493	-0.18021956501676067	-0.18898625725659915	-0.19875619408666334	-0.2098059713022897	-0.22231220765027018	-0.23642920076149118	-0.2527399536311825	-0.27162351626097725	-0.29368077541291226	-0.31954711571496025	-0.3507570529628337	-0.38835136430744427	-0.4351154340967127	-0.4932634349432646	-0.5679480317044238	-0.6630769286401837	-0.7830897227266409	-0.9132537224380372	-0.9945304101168759	-1.0	0.9985189168868833	0.9346428314850651	0.8038334330466865	0.676562614188327	0.5729748062683183	0.4931303570887453	0.43071102001847755	0.38079464971275795	0.3408933439934514	0.3081384663420985	0.2808223138001601	0.25753927565855494	0.2378482087865395	0.2208312065221105	0.2059911351260894	0.1927219970171043	0.18127921261622718	0.17098749540322442	0.1617662601476045	0.1534281420915346	0.14580991961424414	0.1389511753563839	0.13268730887809038	0.12693920863708083	0.12164822632366118	0.11676367456299903	0.11219228981933192	0.10799778905322617	0.10409241795786976	0.10044849793450618	0.09704130069566723	0.09384871241209079	0.09085193116604053	0.08800204592709783	0.08534953725309911	0.08284652442088686	0.08048075376015457	0.07824093845281294	0.07611903600565006	0.07410548728914003	0.07216905240905373	0.07035160164352124	0.06862081624113103	0.06697087713536007	0.06539640313143877	0.06389248667870354	0.062454741472729836	0.061079011152233006	0.059762436967308964	0.05849968602285623	0.05727219563975192	0.05611092499194355	0.05499543770897203	0.05392108182747901	0.052889012321639166	0.05189642897836231	0.05094214568681338	0.050020728615362414	0.049132299036921956	0.048275169909340845
-0.10308977463056122	-0.10360139412341195	-0.1042151653466979	-0.10493275384197197	-0.1057686498944712	-0.1067362911210445	-0.10783637897029077	-0.10907605440404196	-0.11048844787177158	-0.11206679411486507	-0.11381536570001946	-0.11576502208315421	-0.11793430975404591	-0.12030924550733595	-0.12293135004351669	-0.1257969052243752	-0.12896629931480705	-0.13244054871987643	-0.13617625161959265	-0.1403265397247114	-0.14487580883230688	-0.14984022542810874	-0.15533218164423845	-0.16134330019519827	-0.16798180203700247	-0.1753502291757437	-0.18356291393825405	-0.19265324021677221	-0.20287225049612725	-0.21431261603166119	-0.22736934616078855	-0.242158653489945	-0.2592789034276089	-0.2791789623743213	-0.3025071946077868	-0.3300104182921073	-0.36335136692329234	-0.40374391710568364	-0.4542969176766657	-0.5175069970410892	-0.5990509065445035	-0.7026415601858546	-0.8297972611014172	-0.9524214932114019	-0.9996634730555791	0.9999999999824741	0.9885016164030355	0.8905743527530149	0.755763192053632	0.6366364602306402	0.5417829545466727	0.46875376430212956	0.4114126333136733	0.36525756368377255	0.3281588051395514	0.2975189123898742	0.27184621405653575	0.24987164532693992	0.2312127390446824	0.21503386695933246	0.20088252967593592	0.18819726063419495	0.17722920760737865	0.16734374888298298	0.15847054073819308	0.15043111193450204	0.1430747630763452	0.13644272084027445	0.13029113027036182	0.12480488129908998	0.11966974249422736	0.11492407053847158	0.1104785763133708	0.10639584261871446	0.10259188396929621	0.09903885622942261	0.09571473829798673	0.09259789188049872	0.08967035725213367	0.08688476271822852	0.084290771156954	0.08184122644233785	0.07952424778322638	0.07733120182320208	0.07525507010624909	0.07327851626526703	0.07137892670101625	0.06959579432043951	0.06789710214408864	0.06627720144559807	0.06473089232866083	0.0632534360253326	0.061840539417188665	0.060488207690400496	0.05919377828476776	0.057951752709934766	0.05674424531974104	0.05560155939769578	0.05450169895462369	0.05344534127465268	0.05242981836806007	0.05145415239741557	0.05051231520217297	0.049604525018970606	0.048729207270186224	0.04788444672853648
-0.10447368375457557	-0.1050008907666334	-0.10561261267438114	-0.10635006559544852	-0.10720130411929395	-0.1082030639357446	-0.10930504483718452	-0.11056928589577851	-0.11200476325890205	-0.11360993767136109	-0.11539231490548263	-0.11737827553240479	-0.11958952953092908	-0.12201215355381324	-0.12468925173573955	-0.12761707651287546	-0.13085891845777758	-0.13439932740234992	-0.13824255789108147	-0.14250067598122904	-0.14718180108888276	-0.15227919933089326	-0.15793499314325715	-0.16413467721986838	-0.17098951781813432	-0.17875067719219018	-0.18707289579356307	-0.19656715953922657	-0.2071964663197475	-0.21913784669576716	-0.23279492945490726	-0.24830683717977542	-0.2663320238855724	-0.2873330194378187	-0.3121087649976805	-0.3414241450841005	-0.37715988670971873	-0.4206921677928149	-0.4754916549685303	-0.5444988572769369	-0.6336999170729847	-0.7460485076310659	-0.8775577256031455	-0.9814514245381057	-0.9999998982802656	0.9999193247853877	0.9637792256292942	0.8414695639941223	0.7094882198734866	0.5994918810670865	0.5128886139646908	0.44609916421828205	0.39336641560595303	0.35066019983269814	0.3161135715675071	0.28743309728468125	0.26328597491326156	0.24253167716727936	0.22484137228758086	0.20945154790955542	0.19595131380180963	0.18390460784845689	0.173300982307059	0.16380377589819947	0.15526371595699165	0.1475109760366555	0.14040683488288475	0.1339930436359834	0.12811959524071137	0.12271652411493632	0.1177321826136068	0.11312092225102469	0.10879791305185237	0.10482365917574925	0.10111691195605528	0.09765370237221278	0.09441048840802647	0.09136741944046971	0.0885074793016985	0.08578456320882989	0.08324757356252428	0.08084965758532912	0.07858217738308665	0.07643411237037422	0.07439716689660392	0.07246191059454236	0.0705989993574486	0.0688487831707002	0.06718237612262207	0.06559193919175718	0.0640732993706659	0.06262183075197367	0.0612333442076522	0.059904043210637394	0.058631210849391824	0.057409759283909276	0.05622193078708923	0.0550975485970065	0.05401501168228171	0.05297510982962641	0.05197532152088776	0.051014362282041266	0.05008665738860908	0.049192300336610185	0.04832957078909638	0.04749705465169829
-0.10592405465374108	-0.10645174441695164	-0.1070872367786839	-0.10783660903669047	-0.10870429916826291	-0.10970729690485843	-0.11084766501653136	-0.11213725650824782	-0.11360669580182475	-0.1152351467256558	-0.11704992551080595	-0.11908112796290089	-0.12133416680892582	-0.12380782083461914	-0.12654390368503432	-0.12953819717425985	-0.13286351867036186	-0.13648610249812673	-0.1404289127935202	-0.14480279087459397	-0.14960831234602226	-0.15486477369586432	-0.1606976090530401	-0.1671003589900106	-0.17419030788533474	-0.18208948758872115	-0.19087132005778928	-0.20074795064358272	-0.21183039925839434	-0.22438529809805952	-0.238612832040402	-0.2549358697833943	-0.273953695781704	-0.29621458382132254	-0.3225594413755281	-0.3539147268150501	-0.39233871859995345	-0.43944058979568523	-0.49910455097887696	-0.57461741611755	-0.6722355292692831	-0.7930190041158447	-0.9232580501319062	-0.9964595009608257	-1.0	0.9971982940350468	0.9252225722179201	0.7909027119390862	0.6659324520208804	0.5650806177663147	0.4861499789381134	0.42503216428027135	0.37648565812488405	0.3369178358795902	0.30471971127946657	0.2778485865683629	0.2551171954776198	0.23550252490656023	0.21872039764691878	0.20407401014955467	0.19108852120268635	0.17966260155276537	0.1694931356668232	0.16036595280692045	0.15214458483148113	0.1446672285453904	0.13780503622261728	0.13160291329772691	0.1259121340553642	0.12067308000807668	0.11583461554775472	0.11135402622411318	0.10714924811202804	0.103280302671593	0.09966907504306032	0.09629239197869371	0.09312804385557173	0.0901570276542457	0.08736288675718938	0.08470138104321107	0.0822189107472688	0.07987349811333648	0.07765350323538596	0.07555010520231481	0.07355334684793069	0.07165612223045191	0.06982917539343148	0.06811201014486436	0.06647649013376164	0.06491502783072926	0.06342354499030398	0.06199757421555902	0.06063314022177611	0.0593274696345316	0.05807494044228569	0.05687364681088847	0.05570513158840451	0.054596743517195255	0.05353334050025014	0.052509661982423135	0.05152716826234143	0.050578891227529656	0.04966505421064822	0.04878396559567958	0.04793392369770157	0.047113399258933694
-0.10744246317373392	-0.1079826669442621	-0.10863153432818384	-0.10940377448872446	-0.1102817128476484	-0.1113050368420916	-0.11246838062766241	-0.11378392707977579	-0.11527387980044021	-0.11694356955466881	-0.11879634957634974	-0.12086605957326153	-0.12317250834089304	-0.12570155957550186	-0.12850150241233899	-0.13156798303957384	-0.13497580099181777	-0.13869177268073096	-0.14274777445293782	-0.14727998055590683	-0.15219396779871305	-0.15760960284991038	-0.16363256104842558	-0.17025509041756032	-0.1775969057990963	-0.18579528302634998	-0.19492662027224478	-0.20521885259772002	-0.21679485077799443	-0.2299446664717324	-0.24489628547793374	-0.26209142594851526	-0.2821992595065696	-0.30585251887865034	-0.3339671779948896	-0.36760794952239845	-0.40907741285587945	-0.46023669888079066	-0.5254358825068345	-0.6082841323387853	-0.714923115428832	-0.842553768513135	-0.9620401392048074	-0.9999041516201702	0.9999999718793928	0.9829381550424902	0.8775276918659972	0.7412663170659642	0.625082428017272	0.5333054181546693	0.4613979392896164	0.4047259581252302	0.3606787438870604	0.32397559747233456	0.293936694246472	0.26873377284482325	0.24732046144301978	0.22876739991766462	0.2128379634698407	0.19889182867465677	0.18658914550793249	0.1755562206850984	0.16580011535433106	0.15702633228389581	0.14909529843313263	0.14189566154672426	0.13526690564311225	0.12916935981378858	0.12375440772769809	0.11867354483267989	0.11397635180407388	0.10962213535835728	0.10553229605782291	0.10176578189457049	0.09824719784181024	0.094954714113045	0.09186714908535583	0.08896631969324725	0.08623663402763253	0.0836337264187346	0.08120690718933743	0.07891157195940934	0.07673874519223567	0.07468102353907352	0.07272096131231334	0.07086100562434537	0.06906929193931793	0.06738457063791302	0.06577936143153103	0.06424632563046466	0.06278148680160378	0.06138065133790818	0.060039802201511075	0.05875624163634995	0.0575248195376297	0.056343356968849	0.055193878567183496	0.05410323290058914	0.05305663880842316	0.05204892594318578	0.0510815743151159	0.05014769297930805	0.0492475746570628	0.0483795199442397	0.047541925595270484	0.04673329409481312
-0.10903679180504976	-0.10958879672580542	-0.11025220411797568	-0.11103301619366092	-0.11193798685957836	-0.11298323308022572	-0.1141714837320629	-0.11551421781728771	-0.11703684547978804	-0.11874223163479246	-0.12063536292871291	-0.12275099927139835	-0.12511033136710542	-0.1276995816583819	-0.13056914670511674	-0.1337115488579818	-0.13720982967788808	-0.14102742963706488	-0.1451990734327166	-0.14982625472921368	-0.15493315368071373	-0.16052434558007334	-0.16675247711082575	-0.17361081315957738	-0.1812283543232046	-0.1897499002710505	-0.19926113308216112	-0.21000646218198155	-0.22212239139103174	-0.23591388611986108	-0.2516738500864181	-0.26982224969467805	-0.29115074698506155	-0.316347397283362	-0.34646140384683854	-0.3826736778490622	-0.42760235328650886	-0.4833811434906092	-0.5548816949769609	-0.6459040419622789	-0.7617220932642847	-0.8923942390525905	-0.9880898103286793	-0.9999999999008704	0.9996884628810173	0.9522964020281719	0.8256009688473908	0.6939234195971888	0.5873992921069515	0.5040024987983992	0.4384795159245268	0.3871648230767998	0.34586354580992545	0.311773575212572	0.2837164954738012	0.2600597220633463	0.2398709251874161	0.2223107442858681	0.20718165542063116	0.1943456706007546	0.18214430191998976	0.17158009957044926	0.16221766643004343	0.1537813695400952	0.1461418603602744	0.13919563600651702	0.1327908989325512	0.12698512814170063	0.12164486332770129	0.11671697370493139	0.11215628820244002	0.10792459447005803	0.10394595189474622	0.10027914388272721	0.09685070949542988	0.09364023769762643	0.0906274266472104	0.08779500606244128	0.08512685423519674	0.08258395280784224	0.08021081270823847	0.07796443385846256	0.07583625723897346	0.07381736067712746	0.07189984662472644	0.07007641234100667	0.06831933904137011	0.06666640535281956	0.06509093588675073	0.06358581096658741	0.06214712142776592	0.060770963291798756	0.05945342423642821	0.0581915636474744	0.05698078506764283	0.05581883145770369	0.05468810857246713	0.05361477875006001	0.05258408033491524	0.05159498529267072	0.05064042523343858	0.049720746893785424	0.04883413810299293	0.047978953781773935	0.04715364791708239	0.046356763092258405
-0.11070982692249699	-0.11128789803738293	-0.1119535937732248	-0.11275237883575795	-0.1136770140869081	-0.1147478408095845	-0.11596180476960065	-0.11733447681964544	-0.11889202115016029	-0.12063617634040236	-0.12257275030997622	-0.12473841773622821	-0.12715493043962475	-0.12981116226273173	-0.1327513536013841	-0.13597851289994142	-0.13957346935198223	-0.14351151856318756	-0.14779665107795553	-0.15256810955714337	-0.15784109815596714	-0.16362810562228827	-0.17007156282674965	-0.1771849403256502	-0.18509515867072626	-0.1939762453158786	-0.2039005862180171	-0.21514114215913513	-0.22784802382833746	-0.24236516899391897	-0.25898641403081296	-0.27820983911747477	-0.30090053702931174	-0.3278284037921277	-0.3601753280942609	-0.39931107430764334	-0.4481821465398001	-0.5092454863834144	-0.5878100130678225	-0.6878750766698744	-0.8120980692185922	-0.9384294038411389	-0.9987037301073599	1.0	0.993656934354482	0.9081414073775722	0.7730856796218758	0.6496776674827294	0.5526832913275559	0.476989675025021	0.41723592468238685	0.3701362316221417	0.3319624687372565	0.3002579660590789	0.2740243340664496	0.25179639396156456	0.23274888749533817	0.21611772177212832	0.201740520915607	0.189078225673213	0.1778481247333837	0.1677291167177666	0.1587417333748948	0.15062780723839408	0.1432676611634085	0.13656425206493403	0.13037482239566237	0.12475648276747878	0.11958227052170323	0.11480215477399437	0.11037369716389557	0.10626066594038211	0.10239049666581011	0.09881990665518471	0.0954791192597385	0.09234842503354126	0.08940843086922201	0.08664140385987157	0.0840361001286501	0.0815507829349799	0.07922869794405427	0.07703031117895814	0.07495023442359541	0.07296898889905294	0.07108987606673657	0.06930222819010746	0.06757902401800844	0.06595731248006086	0.06441101990908331	0.062933279657409	0.06152038339908618	0.06016832190060822	0.058873531675346966	0.057633299862208734	0.05644277452700713	0.05530002589741585	0.054185489266100575	0.05313158415233897	0.05211731290567273	0.051143536101230944	0.05020370086222249	0.04929800941485296	0.04842472265612768	0.04758223253380921	0.04676900820774182	0.0459833186835274
-0.11246601286508166	-0.11304610949386852	-0.11374022076461758	-0.11455886242203178	-0.1155072507176917	-0.11660241133172837	-0.11784595528069702	-0.11925327525592065	-0.12084524954086469	-0.12263139268840899	-0.12461494189561362	-0.12683542261940148	-0.12931344677005832	-0.1320396075984068	-0.13505889017992348	-0.13837330131350892	-0.14207575416236967	-0.14612185057501456	-0.15055140480909832	-0.1554810167369543	-0.1609307510452318	-0.1669237515651646	-0.17360984533352927	-0.18099702768330456	-0.18924051652278948	-0.19849716167566364	-0.20887393628931453	-0.22065559433904736	-0.23401200859022336	-0.2492455598076994	-0.2668848427098397	-0.2873287261662912	-0.3115405337359373	-0.34040548694887096	-0.3752824381883426	-0.41774763734289844	-0.47112568509725555	-0.5382310355560516	-0.6248442980378103	-0.7343604043467401	-0.8644370474757601	-0.9745115720525175	-0.9999961783593478	0.9999946388998516	0.9721103554487684	0.8562481117311014	0.7222627254813334	0.6088114058021256	0.5207750691243558	0.45207992699186544	0.39752380126658043	0.35422360795941854	0.3188956696063369	0.2893816669774301	0.26482478691330946	0.24392196747335435	0.22593611658184187	0.21017501497145855	0.1965046819282824	0.1844303358530635	0.17369433538154144	0.16399838299801575	0.15536888558420317	0.14757739863098285	0.14046964678472956	0.13399956357148776	0.12801702662908596	0.1225796258065294	0.11756534033461821	0.11292816853798544	0.10862833709836801	0.10462924501284417	0.1008643366870607	0.09738753159432513	0.09413196009515411	0.09107889454844441	0.08820847777744695	0.08550795079572443	0.08296318076323171	0.08053286447660694	0.07826126777143416	0.07610980282812486	0.0740696085257263	0.07213242641516326	0.07029088510449698	0.0685383057155132	0.06684830347770487	0.06525788666100421	0.06373954168893788	0.06228869307249376	0.060901067798442565	0.059572840345351714	0.05830038321833281	0.057081286363264	0.05591075629924371	0.054786883444896926	0.05369046663224919	0.05265347091533744	0.0516573272912457	0.05069670462551859	0.049771351493221816	0.04887943783683113	0.048019280758292836	0.04718928778517128	0.046387909736636715	0.04561369638898398
-0.11431218493078721	-0.11490624032509046	-0.11561746819017203	-0.11645853144025026	-0.11743098628972336	-0.1185537066601611	-0.11982860708621301	-0.1212769538206518	-0.1229029929543903	-0.12473463067987395	-0.12676929438445378	-0.12904874613727635	-0.1315930709650948	-0.1343920671982661	-0.13749963910876067	-0.14091814976819458	-0.14472675462429713	-0.148899920441795	-0.15347530418637714	-0.15857368523109294	-0.1642240842036196	-0.17043338572997951	-0.1773797717729925	-0.18506778293827242	-0.19366585433030403	-0.20334074728327545	-0.2142119650382458	-0.22658938799394346	-0.24066181784196983	-0.2567615080191275	-0.27546967471889267	-0.2972576488250744	-0.3231443748833818	-0.3542348026101161	-0.39199060604343405	-0.43825948658973835	-0.4968039173095176	-0.5708060826737432	-0.6663632724337749	-0.7851295540547227	-0.9153408524642199	-0.994672937579045	-1.0	0.9984486400830013	0.9334423793844003	0.8016441083539938	0.6743705348608533	0.5702955132684232	0.4914764670627082	0.4290843965796265	0.37921913773604266	0.33934198750006755	0.3066045196579102	0.27909414294813706	0.25608513388441934	0.23641160242111567	0.21941515161268593	0.2044684353216503	0.1914636929520239	0.17994481476153507	0.16967702737888632	0.16038322683714618	0.15209445236408092	0.14459729004896751	0.13774558550912372	0.13149954189313676	0.1257140560358302	0.12045266771765091	0.115593011487667	0.11109398844923601	0.10691793729315457	0.10303002387436444	0.09936717644825298	0.09598144401865016	0.09280873985815756	0.08982971024513776	0.08703002285986311	0.0843940020488324	0.08190630226717181	0.07953046900549253	0.07730841346274607	0.0752027212161222	0.07320506728988573	0.07130743673922545	0.06950273125615387	0.06778450884686774	0.06612705334696607	0.06456663369365771	0.06307640069856439	0.06165195792587366	0.060289148664746085	0.05898426342245516	0.057733846884652884	0.0565355047009012	0.05538460685722617	0.05427699129287337	0.053200769082611406	0.05218040093682428	0.051200053530977015	0.050254456446931044	0.049343338873907454	0.04846501782549575	0.04761778116698302	0.0468001144934315	0.04601048866684569	0.04524750820472045
-0.11623936517483059	-0.1168607567248804	-0.11757457081540883	-0.1184570630894474	-0.11943315550401433	-0.12060753523020742	-0.12191782589231308	-0.12339422650677781	-0.12507269536891993	-0.1269535636435194	-0.1289966408096497	-0.13138577774335747	-0.13401240770965472	-0.13688291127488048	-0.14008308163831862	-0.14360721987016303	-0.14744393068725992	-0.1518503820573073	-0.15658151336466405	-0.16186223303425173	-0.16771703254212522	-0.17417456457010402	-0.1814024148621631	-0.1894220545957933	-0.19840560112888092	-0.208537142556042	-0.21995149258400046	-0.23298476425104	-0.24785851886860705	-0.2648823176623236	-0.2848183348421667	-0.30809862061973975	-0.335959424616535	-0.36949387325923777	-0.41053581921023896	-0.4611672176896248	-0.5256494016834395	-0.6074870790960061	-0.7126838273532716	-0.8390635840868502	-0.9594604266540674	-0.9998327009453297	0.9999999982342019	0.9857913620890801	0.8830029491290439	0.7477348761394758	0.6294085246718522	0.5364215651037273	0.4645557684282931	0.407835806863547	0.36217773180125795	0.32540795314507337	0.2950289259039747	0.2693480692686862	0.24777490922568557	0.2292431915636518	0.21317027308026962	0.19898698100149212	0.1870566502949281	0.17561450988619792	0.16579029877231669	0.15687896568963539	0.1489151489891008	0.14169910922944798	0.13509310940569363	0.12906284044583113	0.12346898240682246	0.11837475124188375	0.11366457495514343	0.10929861211400803	0.10524203867953438	0.10146249846102988	0.0978984070184078	0.09460138197861166	0.09150734638791203	0.08860364418402507	0.0858724928139348	0.08329711397688472	0.08086599055644501	0.07854332587389479	0.07635320650230579	0.07431270351985449	0.07235281315013822	0.07049390154837028	0.06872526465359809	0.0670407081267275	0.06541516808981679	0.06388415572761362	0.06242152678157036	0.06102295612383243	0.05968454076717251	0.058402602903663926	0.05717466284803207	0.05599588784493318	0.054864308507996895	0.05377496750873297	0.052716275871353045	0.05171457452789834	0.05074750860250516	0.04981668531809792	0.04891963981868529	0.04805467158921519	0.047220177054382834	0.046414660271821076	0.045636726414843946	0.04488472722682871
-0.11828990192494296	-0.1189218536475364	-0.11967471587001123	-0.12056194220364756	-0.12159586123141576	-0.12277339588764162	-0.12411964040562455	-0.12563253198313126	-0.12736223818895176	-0.12929692703998097	-0.13138821276594095	-0.13385565753879364	-0.1365686522149322	-0.13951947504342155	-0.14281992028033388	-0.14645827836150627	-0.15052044289877942	-0.1549830434637054	-0.15988429027847628	-0.16536730152591325	-0.17144737128909085	-0.17817056838545134	-0.18570462938832302	-0.1940835934610109	-0.20367024969162967	-0.21412335175846875	-0.226135402631348	-0.2398924698581441	-0.25566161074336696	-0.2737367853332832	-0.2950273070434544	-0.3199847347085807	-0.3500149263500858	-0.38639686600312445	-0.4312028657462465	-0.4869083960803368	-0.5581520571773685	-0.6487951070807655	-0.7638178465564561	-0.8934167228993039	-0.9880788090108922	-0.999999999828922	0.9997434065410076	0.9542654667313583	0.8271008160625213	0.6964751440207939	0.5883072276214337	0.505071541173203	0.4398134969610903	0.3881737579540297	0.346299396496241	0.31234415198577126	0.2841168228946301	0.2601221467348476	0.23986844825105877	0.22239662462633702	0.20718297292890556	0.1937189415926442	0.18193023367785735	0.17143247340107884	0.16202934074333597	0.15348181125612845	0.1458279411566134	0.13888129099979218	0.13251095604897287	0.12668636440851108	0.12127688198839635	0.11634428346830764	0.11177827392786176	0.10754115012977815	0.10360052697094015	0.09992570304413988	0.09645743021471949	0.09324433438437932	0.09023100628324286	0.0874001085401163	0.08473310036287249	0.0822178133433649	0.07984261788284552	0.07757128735076871	0.07544489722928023	0.07342807534290864	0.07151275739480328	0.06969176008270818	0.06795833979191938	0.06630678193981072	0.06471178204976573	0.06321034205316627	0.06177478351303201	0.060401647187725976	0.059087159867327425	0.057827779766603464	0.056621066281151274	0.05546236066617538	0.05434737146862444	0.0532783768673144	0.05223710998243413	0.05125066220965187	0.050299680854342645	0.04938329839248146	0.048500174137530126	0.0476483822941677	0.04682644404886761	0.04603290947220542	0.045266399055168514	0.04452541607467889
-0.1204435440469882	-0.12109028288331512	-0.12186337388816723	-0.12277924136796457	-0.1238359802094289	-0.1250548063147491	-0.12644789350127014	-0.12799901236079994	-0.12977956077682207	-0.1317712314920937	-0.1339833396286231	-0.13646927444618678	-0.13924533319358412	-0.14231343170172225	-0.14572220129767163	-0.14948434155707668	-0.153677765083735	-0.15831461783612738	-0.16340083400786584	-0.16909945004372773	-0.1754284798686332	-0.18243634617708943	-0.1903133343309218	-0.19908212972362754	-0.2089514639391306	-0.22013854807463426	-0.232810919148453	-0.24736988421441192	-0.2641868242200312	-0.2833962031219893	-0.3061901937268607	-0.3330515290028124	-0.36556716131119316	-0.4052133181405935	-0.4543333633396982	-0.5158390954860925	-0.5948763159364338	-0.6951868618576379	-0.8189651434357872	-0.9429464142407848	-0.9990243812081777	1.0	0.9931359597647084	0.9067977659207663	0.7710453834229903	0.6487917862831859	0.5520231839660504	0.4761360982428975	0.41704564024832563	0.36994532588621115	0.3314827337451769	0.30007887010454104	0.2738156185902476	0.25137244677536963	0.23233933753931071	0.21585270899735523	0.20144535448910234	0.18865347509196245	0.17742078989399782	0.1673938699576406	0.15838876466546267	0.15018736716781095	0.14283018948166162	0.13612459504544092	0.1299951424760333	0.12436880390711655	0.11913684498834276	0.11435989846104248	0.10993302145244305	0.10582065767444727	0.10199264768172267	0.09841895712830451	0.09504171049683487	0.09191605674672425	0.08897839820280698	0.08621562941239626	0.08361252230059188	0.0811559795607377	0.07883468282885156	0.07661416222643808	0.07453815168415572	0.07256002655846794	0.07068454520742586	0.06890063415601881	0.06720182658536429	0.06558257353821913	0.06401824621530601	0.06254508390165982	0.06113609172148079	0.059787905780336964	0.0584969217870361	0.057259667249400556	0.05607384458188898	0.05493487530002872	0.05383852817342247	0.052787219667405634	0.05176516710335895	0.05079241638625106	0.04985647805901507	0.048954419212167415	0.04808494207684965	0.04724611296440288	0.046436547560779216	0.045654815800643324	0.04489957375548888	0.04416934079907688
-0.12271003771175738	-0.12337574452800419	-0.12417303149581536	-0.12511743443506335	-0.12620703251994908	-0.12746349016694972	-0.12890045503718572	-0.13049842332095424	-0.13233441102496882	-0.13439067019021417	-0.13667328325483977	-0.13923715374049095	-0.14210752839083737	-0.14527625596115484	-0.14880147599886415	-0.15269947588843827	-0.1570479116725276	-0.1618619000128834	-0.16714888233946473	-0.17308272393943758	-0.17968338027583164	-0.1870047930671351	-0.19525141624406542	-0.20445160453500047	-0.2148315527487991	-0.22662890426637317	-0.2400328360776605	-0.2554984722446819	-0.2734143964841817	-0.29394714602453687	-0.3184452527912341	-0.3474754478272199	-0.38279886354862974	-0.4262036077354719	-0.4803317885139744	-0.5485384582269982	-0.6363858298155198	-0.7467825442628759	-0.8758548007735613	-0.9797692203526353	-0.9999995080690058	0.9999796182220364	0.968321064685836	0.8505767956245462	0.7166140827527555	0.6049978607994729	0.5178866008535887	0.4496395944717966	0.39606084927474583	0.3530302707302617	0.3176410151882587	0.28855388563015477	0.2640817180762503	0.24306542586269392	0.22516372971322784	0.209594411089946	0.19594090880867088	0.18378058080439016	0.1730722246235712	0.1634895441250204	0.15486383091346895	0.1469919243529669	0.13991621269882862	0.13345779835191	0.1275443871824977	0.12210863079836373	0.11704729615455757	0.1124205728904131	0.10812797355100726	0.10413591078115939	0.10041692735891135	0.09693950921583018	0.09365652274985117	0.09061001976670499	0.0877464320517428	0.0850514867441023	0.08251058817994524	0.08011130361284347	0.07784281668128795	0.07567168535147976	0.07363665706632182	0.07170459982229165	0.06986809230737052	0.06812048324162326	0.06645563675342274	0.06486804393797722	0.06333369418970183	0.06188827338346196	0.060505339315504135	0.059181668381463604	0.05791373617639839	0.0566982378610387	0.05553292646656027	0.05441089242240337	0.053335372145083465	0.052301561937258	0.05129613007212089	0.05033898051132008	0.0494177649975401	0.04853002647067019	0.04767387795241453	0.0468478531795199	0.04605046038150881	0.04528032991565755	0.04453619824524216	0.043816606344296245
-0.12510023063595674	-0.12578581653108778	-0.12661366435515495	-0.12758577448704048	-0.12871054882266542	-0.13000796283064456	-0.13149009527149058	-0.13314040361387383	-0.1350700411145888	-0.13716028511305373	-0.13952131445320778	-0.1421706270987598	-0.14514368640420508	-0.14841664662202234	-0.15207745990341068	-0.15611544577340036	-0.1606487287488322	-0.16564275473109807	-0.17114312992085207	-0.17734002059008194	-0.18424001720706984	-0.1919029050783761	-0.20055530289192894	-0.21023022391218618	-0.22117517846043958	-0.23364777772578837	-0.24786377709846985	-0.2642950494296116	-0.2834780151110725	-0.30551627171747037	-0.33194917352334646	-0.36345011108672626	-0.40277486461009326	-0.44975188367867525	-0.509711655600309	-0.5855808758386047	-0.6832195649251882	-0.8029469981149406	-0.9296442153776102	-0.9972545881102352	1.0	0.9970088630184901	0.9242521814915563	0.7918138939290627	0.6653640681748063	0.5650551143546882	0.48686687923221683	0.4253518921446485	0.3766928054286242	0.3373076292430461	0.30468406097204986	0.27770197267959434	0.25487460679311824	0.2351742774970886	0.21831963994495654	0.20360522417085267	0.1906567343341732	0.17909056165397708	0.1688772353399168	0.1597150284386545	0.15144966256503353	0.1438917041030949	0.13708552839626068	0.13086285840493742	0.12515656246072865	0.11990401947233333	0.11500871188583231	0.11052500379786581	0.10636175121798157	0.10248718783190439	0.09887079297308742	0.09549319515014464	0.09229569331692675	0.08932779711168781	0.08653617737515565	0.08390722838430756	0.08142696239625023	0.07908346902984381	0.07686667463123438	0.07474364495360195	0.07275270462414915	0.07086161518221319	0.06906322673038598	0.06735116326365662	0.06571947647482525	0.06416290844530774	0.06265802710899934	0.06123979412433208	0.05988243504618847	0.05858281397041445	0.05733753429234793	0.05614339269593141	0.05499824161905238	0.053895251332573196	0.052837814858715415	0.05182339403996686	0.05083210198319689	0.049890335957694334	0.04898371932363196	0.04810986710624404	0.04726694025423107	0.04645351311522247	0.04566813138055207	0.044909476797629695	0.04417628627645012	0.043467164565922874
-0.12762834697228365	-0.12830638011966686	-0.12918872381454025	-0.13019351080801458	-0.13135294261162175	-0.1326491432478233	-0.13422438429779027	-0.135936694349743	-0.13790174746453318	-0.14009699053614705	-0.14254665509367495	-0.14528465329489146	-0.14836593088921599	-0.15176311196750655	-0.15556056529216136	-0.15975803244376877	-0.16447542755725658	-0.16967786410552937	-0.1754254557944679	-0.1818972346208564	-0.18912029255789176	-0.1971634656847719	-0.20626281012818576	-0.216449305987264	-0.22803160234130324	-0.2407786890217938	-0.25637739431611545	-0.27393698449621035	-0.2943751313301341	-0.3182465734173836	-0.34688480373165587	-0.3811726119225148	-0.42355065754459104	-0.4762579660681014	-0.5429856887365346	-0.6276256368539208	-0.7356352980877545	-0.8619546478434968	-0.972255961805956	-0.9999861435968501	0.9999990695078327	0.9782831004769463	0.8681589978604624	0.734466800212403	0.6187006750255416	0.5287571736849591	0.45860729695243724	0.40305866201800133	0.35878055752163523	0.3226614531569821	0.29254171262110373	0.2674763388693455	0.24615630993259915	0.22767558835119653	0.2117870497362029	0.19786996970646029	0.18558267172586118	0.17457497285567994	0.16482886428018428	0.15606495448515437	0.14814197856030117	0.14088310193481862	0.13433442455752453	0.12833811703609987	0.1228298607891019	0.11775332584320544	0.11301615425013196	0.10867212574036716	0.10463376091374414	0.10086999096727993	0.09736000002568033	0.09407267428083992	0.0909601110293429	0.08806879718855591	0.085347226927101	0.08278250853928434	0.08036129765656123	0.07807224147716145	0.07590570968409274	0.0738342032326973	0.07188191765222529	0.07003088208361688	0.0682697951900152	0.06659248971679431	0.06499329001879789	0.06346711691640994	0.06199112160039329	0.06059955905965592	0.0592672753611656	0.05799126669945753	0.0567682374356623	0.05559586455792797	0.05446712171421844	0.053385482193946156	0.052345832575730736	0.05134805830846663	0.05037305828332015	0.04944642852184048	0.04855418492504358	0.04769400574349112	0.046864090539070015	0.046062994894742554	0.04528954015223022	0.04454219759159135	0.04381980809791693	0.04312100749240022
-0.13029056064809008	-0.1310259797962794	-0.13191142375800977	-0.13295855655446678	-0.13415636384167293	-0.13554689829863933	-0.13712577666110465	-0.1389032053162935	-0.14093617585751492	-0.14321218179567347	-0.14574471012109255	-0.14859307045427986	-0.15179230033132893	-0.15532108905548608	-0.1592722388709225	-0.16364297664035424	-0.1685614630546057	-0.17399335719578649	-0.18000376313062336	-0.18678666530009355	-0.19436421002773316	-0.20282411790746938	-0.21241816267955696	-0.22319652503661022	-0.23545908740765678	-0.24952305772538558	-0.2656817048298061	-0.2843504830228362	-0.30645360725905724	-0.3323055673274316	-0.36347279586545395	-0.40107771331432507	-0.4477605123870091	-0.5062992405782468	-0.5807982799550846	-0.675802599530303	-0.7932428198668137	-0.9191078358994025	-0.9951883719227419	-1.0	0.9986174843768194	0.9379048081541015	0.8076071744659572	0.6806104706138071	0.5762586729748428	0.4958059508963418	0.43282234178249046	0.38255850571153527	0.34218087955869003	0.30900862909263815	0.28114683338866514	0.25782999592576406	0.23789259135975255	0.2205331176506421	0.20554769696987965	0.19237385263331191	0.18070717717096352	0.17022519790568028	0.16092040443828315	0.15253408845796387	0.1449365788044839	0.1379628229771685	0.13167605941262825	0.12587983140862555	0.12056237011603214	0.11565496195581319	0.11107009251170676	0.10685733251647936	0.10294333962548717	0.09929186209028242	0.09587761068845602	0.09267963708293131	0.08964954216514844	0.08683260415226456	0.08417917705354093	0.08167696146651167	0.07931328106542998	0.07707730020671373	0.07495985945879734	0.07292981812785274	0.0710240980066207	0.06921222646858437	0.06748759564427415	0.06584432587710504	0.06427693900204498	0.06278054707343926	0.061333490170980436	0.059967453648122136	0.05865976906388775	0.057406903853075855	0.056205746857278034	0.05505392557845648	0.05394470909022405	0.05288153804824838	0.05186164112445006	0.05087803145585219	0.04991825064068652	0.04900731870590832	0.04812911870506846	0.047282301480973725	0.046465309604601365	0.04567643965982797	0.044914578283874504	0.04417843898177783	0.0434667031653769	0.04277806660421508
-0.13311221760587763	-0.13387564701216753	-0.1347941759970521	-0.13587299421841353	-0.13712283976944564	-0.13856383851242332	-0.140211050204675	-0.14204832745751142	-0.14415760523803767	-0.1465216325802762	-0.1491518003756647	-0.15210805723502382	-0.15544114618761096	-0.15911424696998847	-0.16323228181762467	-0.16779242851061818	-0.17293114714722377	-0.17861335950758625	-0.1849400908355766	-0.1920206245392475	-0.20000233366576237	-0.20892782198059126	-0.21906687092374336	-0.2304953406047029	-0.24352974491729812	-0.25853302554053836	-0.2758171231043687	-0.2959159189379627	-0.31991627890795526	-0.34789950704071854	-0.3819764598568052	-0.42338633712101054	-0.4751289630104426	-0.5404545134475824	-0.6238248091145667	-0.7288763985465833	-0.8542693496283884	-0.9662037385239072	-0.9999393657214449	0.9999999791031917	0.9840193227840118	0.8822741741358983	0.7477005673631684	0.6311135092135088	0.5377801105810149	0.46598398805133934	0.40923141285376097	0.3636696003549149	0.3267730601930473	0.2962452252170681	0.270440709437023	0.24871637537338803	0.23005192044267603	0.21372934979561428	0.19958373106104582	0.1871051190956561	0.17602017994417862	0.16603339220118357	0.1571457987493338	0.14911746319991953	0.1418294591041874	0.1351274712367402	0.12907579073784625	0.12348656299552636	0.11831947328042493	0.11360741789269617	0.1091660571700433	0.10508927681336601	0.10128981435773335	0.09774319930921052	0.09442414703712647	0.09131345608500036	0.08836342878860165	0.08561872746156933	0.08303155816552837	0.08059019248221162	0.0782826013115147	0.07609836157086154	0.07403357775094875	0.07204360079246679	0.07017902439529468	0.06840544963216114	0.06671648034096699	0.06510652037406965	0.06357029735680715	0.06210309466905892	0.06068376680468685	0.05934339278131029	0.058059829586341934	0.05682969422551823	0.055649933084255004	0.05451838760739237	0.05342834184698805	0.0523832507608735	0.05138048888475089	0.05041315868513659	0.04946904766507414	0.04857264426696294	0.047708481530488366	0.04687492069681245	0.046070555061577236	0.04529371917455855	0.04454335142701082	0.043818184363889484	0.04311693611475088	0.0424383340621706
-0.13609994856254606	-0.13689817379734542	-0.137853034623309	-0.13897120759191253	-0.14026960021525955	-0.1417725334904566	-0.1434721172406259	-0.14538916496696247	-0.1475825732122336	-0.15001161626715423	-0.1527788366731914	-0.1558629785142426	-0.1593309904155107	-0.163163728738846	-0.16746417267712416	-0.17223175964639803	-0.17761146227396873	-0.18357310340731178	-0.19019425387845754	-0.19768283308613546	-0.20608751636356007	-0.21540469083569513	-0.2262713268841846	-0.23841821381427458	-0.2522976002704451	-0.2684061120512708	-0.2869071765557512	-0.30869080774739394	-0.3345964320776904	-0.3652720887617501	-0.4027214441792889	-0.44854835325888115	-0.5062167368760047	-0.5794157010411004	-0.6728034458677613	-0.7880247972806194	-0.9139988677401992	-0.9933805393113156	-1.0	0.9993109235848778	0.9463025796819977	0.8201770950799107	0.6911790016918437	0.5861492057654355	0.5029802941440484	0.4386767320962148	0.38763085813538517	0.34623344698555214	0.3124476583284409	0.28430107862027104	0.26036213815267617	0.24009840909397587	0.2226054715824311	0.20724326615132713	0.19387920554196678	0.18205084670079885	0.17151193828818817	0.16199204987357496	0.15349911036427477	0.14581033295339643	0.13881671955906455	0.1323737619847769	0.12654732421429357	0.12115608965211279	0.11619741588222547	0.11160584920151348	0.1073120456462422	0.10335725871737987	0.0996710165779075	0.09622646221805439	0.09300002540910429	0.08997358163405134	0.08710123435102206	0.08442677226670572	0.0819040129878144	0.07952191055145863	0.07726893854981064	0.07513517065505333	0.07311222760045256	0.07117088606409065	0.06934653040366866	0.0676103676717537	0.06595629825610629	0.06437894399523872	0.06287322511397095	0.06143458910196276	0.06004244145940859	0.05872723461370369	0.05746735440858652	0.05625953131469537	0.055100822077104296	0.05398656881625651	0.05291790591342597	0.05189060371185038	0.05090469662008772	0.04995336298185758	0.049024677482189714	0.04814277239618661	0.04729231424103185	0.046471802180171794	0.04567970038260355	0.044914803411838455	0.04417575351579451	0.04346133512470715	0.04277049140733743	0.042101782139639686
-0.13927179071806312	-0.14010069941889122	-0.1410935650420257	-0.14226181623319278	-0.1436122719965317	-0.1451747577491484	-0.14696095210854263	-0.14894422565147877	-0.1512250482062773	-0.15378983239125266	-0.15664623047954904	-0.1598641728169689	-0.16348683594283844	-0.1674938308015417	-0.1719875897527514	-0.17698935300460789	-0.18263675132296067	-0.18890231464568216	-0.19587825877475443	-0.20377611285261704	-0.21266533963598622	-0.22267029671695737	-0.23409648365347765	-0.24705070194322482	-0.26193035097412604	-0.27919269388602874	-0.2991746608860004	-0.32280083068563253	-0.35105152572333703	-0.38471416721948787	-0.4260888364099744	-0.4770884676790934	-0.5416880542234124	-0.6239545950616822	-0.7280907243119231	-0.8510046325307935	-0.9638690184793327	-0.9998780937744992	0.9999999988895257	0.9873977402286804	0.8907047224450192	0.7579112448163576	0.6392362194552248	0.5455490792205296	0.47150374015056984	0.4139001083718096	0.36779749237866355	0.33010112060278246	0.2991043615065217	0.27310802180601307	0.25086550348446435	0.23193989985580274	0.21552731907606074	0.20105518188902	0.18841922502260225	0.17719944166500212	0.16717380425001008	0.15809412387716926	0.14997450043819577	0.14260823738727477	0.13589494773419647	0.12969922991153146	0.12407217964282137	0.11888652471631922	0.11409312770382002	0.10965706127773799	0.10549773326607235	0.10166452098898271	0.09808670179477139	0.09474088162667266	0.09160415501773853	0.08865941557802533	0.08586249241029563	0.08325624142477145	0.08079612892885403	0.07847175188597864	0.0762719847213838	0.07418781736894711	0.07221001211299716	0.07031145042405705	0.06852636569085509	0.06682678686998261	0.065206857927367	0.06366141062486902	0.0621855642185322	0.060774297497870305	0.059409424353955985	0.05811889714192092	0.05688221471347736	0.05569632577652895	0.05455832604331887	0.05346353037202174	0.05241337528129659	0.05140596899633866	0.05043420294991496	0.04949869210964421	0.04858507509943513	0.04771734754688731	0.04688038082519889	0.04607271711714621	0.04529296659095823	0.044539741691819665	0.04381175713450486	0.04310800977569702	0.04242733705837348	0.04176838271453731
-0.14264255421902627	-0.14350435675892215	-0.14454103503662086	-0.14575975236372551	-0.1471679172516796	-0.14879766101145653	-0.1506476399796931	-0.15273070742245884	-0.15511489173013904	-0.1577914517686145	-0.1607762397192012	-0.1641411353629991	-0.1679852384692976	-0.17213247456593658	-0.17685769022102535	-0.18210001243892487	-0.18803984821444744	-0.19464261709502678	-0.20200487684031507	-0.21036494518041582	-0.21979301983853208	-0.2304323512627141	-0.24261970594448282	-0.25648816914457706	-0.2724667194995903	-0.29108311321913155	-0.3127400850468137	-0.33848238114642615	-0.3694479115732003	-0.4065845445528417	-0.45256018583236474	-0.5096269395775644	-0.582314822240825	-0.6747793814043674	-0.7893417633999192	-0.9129595259564209	-0.9929705884317797	-0.9999999999999948	0.9995129365453984	0.9513316163603218	0.8270454388118171	0.6989344724853811	0.5921585564417118	0.508960099128159	0.4430009844810323	0.39129460089144824	0.34955087023711934	0.31514753945278984	0.2866547960054648	0.26259452517283877	0.24190067720650466	0.2242044836680603	0.20879005838627543	0.19514674333707133	0.18318991600311252	0.17254001694770252	0.16299727422491214	0.15433308066581602	0.1465669557228712	0.13950688393358707	0.13306018633289388	0.12710077432218303	0.12167938088200568	0.11667587589689227	0.11204786753281393	0.1077535427857378	0.10372460730379927	0.10000835312617881	0.09653598993371518	0.09328571331652523	0.0902358923958935	0.08737038689263744	0.08464668245851512	0.08210674569815819	0.07970759699409301	0.07743936661413772	0.07529143321590138	0.07326035500511206	0.0713217205944056	0.06946509826773814	0.06771836135515696	0.06605454764925431	0.06446802881204908	0.06295379443962355	0.061507200005846294	0.06012338601782028	0.05878460578255525	0.05751827782862613	0.05630438727250719	0.0551400359634285	0.05401958940190304	0.05294665922836904	0.051914649252236406	0.050924415162740155	0.04996893777717051	0.04904822542663253	0.048150204097404364	0.04729642695973831	0.04647273936099268	0.04567774447966226	0.04491002725539133	0.044168327783695165	0.04345141915784675	0.0427581472957216	0.04208746818703317	0.041438106554375166
-0.1462257857668265	-0.1471301438850136	-0.14820924243578987	-0.14948396816160056	-0.15095789384025232	-0.1526598034631073	-0.15459391542148415	-0.15677159768388055	-0.1592707441048237	-0.16206797650319743	-0.1651934933264197	-0.16872007068940403	-0.17270031245798154	-0.1771098079148474	-0.18207360308246184	-0.1875973521535522	-0.1938639766978606	-0.2008433527018894	-0.2086345724509798	-0.2175065566960468	-0.2275371267015189	-0.2388880722160847	-0.2519322923087096	-0.2668299839161284	-0.28405925326501047	-0.3042279014495637	-0.3278065826831387	-0.35599012704434874	-0.39011380635693393	-0.4313228591086859	-0.48261652740951283	-0.5468848420010081	-0.6288884520678	-0.732283744813252	-0.8546102618006811	-0.9644976655782377	-0.9998822043211418	0.999999999629913	0.9883166705247923	0.8952427508596049	0.762673171407814	0.6447470136004553	0.5497836226344754	0.4759993076274562	0.4172383927247936	0.37061075707842006	0.3327236147866944	0.30124625463041094	0.2750138860121312	0.25272133304857736	0.23343758516230192	0.21686956490701215	0.2023768866284977	0.189498869615204	0.17817850470929253	0.16806347531489507	0.15897447008865376	0.1507025476047645	0.14327138846131326	0.13650196049385527	0.13030971399647204	0.12457121416909565	0.119351015190939	0.11452216829190777	0.11005016995981955	0.10589432838089444	0.10199214032506947	0.0983885337007209	0.09501804991324982	0.09186023374005473	0.08889460824657583	0.08610604385428583	0.08345332563994552	0.08097780026515006	0.07863798830325391	0.0764246290799508	0.07432699401327886	0.07233753372462634	0.07044741746990713	0.06863174745280942	0.06692232431063244	0.06529347556735467	0.06373965163384925	0.06225595392976884	0.06083800146036933	0.05948108245936082	0.05816789005091727	0.056925216486002274	0.05573374522346126	0.05459048562506455	0.05349070887233362	0.05243587726952816	0.0514241582823351	0.050448311587704915	0.04950885058268419	0.048603375765943466	0.04772011338486379	0.04687996691397752	0.0460693458538989	0.04528680444795285	0.04453096389304048	0.04380059926390727	0.043094516917723646	0.04241160154880717	0.041750799154547893	0.04111094817217401
-0.15004739848377033	-0.1509908397005151	-0.15212367266569748	-0.15345703502090394	-0.1550002195659108	-0.1567785018100481	-0.15881075605800568	-0.16109180971161352	-0.16371441720062552	-0.16664554892625721	-0.1699279720406491	-0.17363366185952644	-0.17782095926721897	-0.18246029231046826	-0.187699289608248	-0.19352630668152354	-0.2001524903972759	-0.20754675474381926	-0.21582421294659707	-0.22526887663054226	-0.23597549121845432	-0.2481225863319709	-0.262141762430426	-0.27820491914272105	-0.29686486124546246	-0.31880921783576605	-0.3446200608472825	-0.3756414604315605	-0.41347155364442045	-0.45946125990462633	-0.5172174130281715	-0.5897201538262797	-0.6821912898313963	-0.7960189586554154	-0.9181380677839989	-0.9937295153402069	-0.9999999999999998	0.9995165562055409	0.9517708107016742	0.8298821199060994	0.7016380916401522	0.5957766813423717	0.5117458877199009	0.44626849667605833	0.393634752953145	0.351602090875924	0.3171589885752488	0.288324100467939	0.26411523313703594	0.24342523964938595	0.22543414605534506	0.2099045962034102	0.19626034273132906	0.18410047965351303	0.17337254667645904	0.16375881120962535	0.15509795888061317	0.14719690368542993	0.1400831554761257	0.13359025512148012	0.12763567786066796	0.12212125807749	0.11708486844971144	0.11242358267821216	0.10810115166575925	0.104080861248766	0.10029936002540935	0.09680407060815673	0.0935320691015986	0.09046372012943005	0.0875796737992716	0.0848656541321683	0.08228195380860757	0.07986850842462943	0.07758693518810136	0.07542657340842489	0.07337837604910101	0.07143449811462445	0.06958673686395919	0.06781078370333841	0.06613822896447755	0.06454355551122254	0.06302152795401524	0.06156775883387931	0.06017783923022458	0.05884785730105741	0.057559110446914065	0.05633973552964577	0.05517023289604395	0.054044870127823746	0.052967413020923636	0.05193109114122676	0.05093686205406303	0.049977606089167056	0.04905390430520618	0.048163398216466126	0.04729455347962926	0.0464679149601102	0.04567013166668913	0.044899867246601846	0.04415573025598709	0.04343652978329442	0.04274111312862484	0.04206839653145088	0.04141733313694213	0.04078689807840229
-0.15412457314134856	-0.15513539633139148	-0.15630405354911722	-0.15770218136568953	-0.15931930626750865	-0.22444318784607975	-0.16332325728854297	-0.16572235524417772	-0.1684740827624172	-0.17155821882069605	-0.17501257576963175	-0.17891935724716038	-0.18332698810156697	-0.18822620624319428	-0.1937664439676603	-0.19993554156840557	-0.20696485433846298	-0.21480490543259542	-0.22364295623994404	-0.23373100932511148	-0.24519988986206076	-0.25825192902081895	-0.2733508017898139	-0.290814010778867	-0.3110726228843743	-0.33507647799468204	-0.3634699642219771	-0.3977696779522237	-0.44000046041653146	-0.4916369828418023	-0.5569244883177911	-0.6390214907587326	-0.7425422288706097	-0.8634130134466993	-0.9693963563129607	-0.9999353489007463	0.9999999965928432	0.9876477575494274	0.8939252866433618	0.7634702984047868	0.6456834876380779	0.5498144135957961	0.4776057687538896	0.41933159644961226	0.37215653235960455	0.08506455543943436	0.30278396456747575	0.27629956785593185	0.25390930847168003	0.23467225661718946	0.21785695757668877	0.20328433268335389	0.1904305773547656	0.17893498267455446	0.1687596239653961	0.15961843045830115	0.15136083458361196	0.14381029622932223	0.1369973904078714	0.1307676548616023	0.1250484310185029	0.11975264551464167	0.11487905031534035	0.11037853668795163	0.10619971534636506	0.10230810155284165	0.09864438110830394	0.09525403465377524	0.09207723313397045	0.08909545305704873	0.08629049138375178	0.08364877842055338	0.08113205327334985	0.07877952263298955	0.07655406947105366	0.07444552718252591	0.07245091925079548	0.07054588158157264	0.06873940228914496	0.06700216962183785	0.06536540735787362	0.06380430062540596	0.062313681924090064	0.06088904137759212	0.059526585564387224	0.05822238443783458	0.0569582480674229	0.05576172859929484	0.05461368890437957	0.05350865249533429	0.052450374283518265	0.05143477677723404	0.05045519531010649	0.049512244911213324	0.048604015482045654	0.04772823603370195	0.04687357613816674	0.046060228448553855	0.04527514258098208	0.04451691015883911	0.043784288857299576	0.0430760862353308	0.042391175455189306	0.041728506017122115	0.04108705826534575	0.04046583287112059
-0.1584841953309708	-0.15952250103843235	-0.16077501326784954	-0.16224639984656633	-0.16395223371316303	-0.16592004472018068	-0.16816161979257221	-0.17068869372655174	-0.17358926950812256	-0.17683150981966947	-0.1804856689940936	-0.18460567362477415	-0.1892643369370455	-0.19445702227535017	-0.20033128536758757	-0.20688269151164004	-0.2143626889712656	-0.2226847013242674	-0.2321709142665634	-0.24298613222934373	-0.2553189493323648	-0.2694062521349415	-0.2857875345113548	-0.30471721318663514	-0.32691396174527465	-0.35330706450897914	-0.38473119845303627	-0.42293962935811547	-0.470325704178376	-0.5286554029653945	-0.6027102231966363	-0.695537941950256	-0.8092103557259477	-0.9278076283581079	-0.9958365369438973	-1.0	0.9992169977875418	0.9488479309386652	0.8265442260448946	0.7006482920566707	0.5952375851886923	0.5125548882910586	0.44682914757145864	0.3950531879740057	0.3526043363328822	0.3181418980607549	0.28942454189655237	0.2650413299139273	0.24431489842552823	0.22640585385023115	0.2106805224188229	0.1969895471434571	0.18486534498031573	0.17398900834055295	0.16433244637534947	0.15563376654950764	0.14775653618039084	0.14053214061678487	0.13401033788028888	0.12803063493095257	0.12253157790887689	0.11743248819464579	0.11273149353489385	0.10838552203081922	0.10434382090284774	0.1005774088886539	0.09702649600372894	0.09373753536780831	0.09065277593339632	0.08775428834560145	0.08502644198272609	0.08245490650151172	0.08000323237776885	0.07770991681240906	0.07553904598338473	0.07348095374478059	0.07152746350358322	0.0696714050079578	0.0679052267956027	0.06620593732482484	0.06460413944353045	0.06307556319025323	0.06161552330641111	0.06022026328434318	0.0588841242357414	0.057605183932312405	0.056365151719323096	0.05519099170349149	0.05406404799147886	0.05297894334272054	0.051939524521694994	0.05094175454862511	0.04997908164387824	0.049052176451882215	0.0481591512259189	0.047297844384874194	0.0464571325822963	0.04565686186385964	0.044884235343156144	0.04413788591176633	0.043416604622633456	0.04271922961615737	0.042044671152969525	0.04139190108766138	0.04076000563352803	0.04014778316238232
-0.16315800706190614	-0.16424933029237807	-0.16557073534092537	-0.16712248382258268	-0.16892550555937486	-0.17099566128743024	-0.17336159407271035	-0.17602992793414332	-0.17909439939963592	-0.1825225347653859	-0.18639775484149265	-0.19075226144698618	-0.19569875081492324	-0.2012050983289234	-0.20744348843256843	-0.2144328987027906	-0.22241927544563775	-0.23133970195420822	-0.24150439797930642	-0.2531450712716183	-0.2664654648867086	-0.2817292420631056	-0.2995583935475017	-0.3202558343171899	-0.3446635838054307	-0.37383982413478684	-0.40888589470779474	-0.45168405963371266	-0.5051610807168591	-0.571433183544611	-0.6556085710171495	-0.7594659116843068	-0.8787104912906435	-0.9767892151448437	-0.9999887762715886	0.9999998679623523	0.9843168847511771	0.8882112722303145	0.7584199620433862	0.6432679844042268	0.5499879925010559	0.4774325822227637	0.41929320410654325	0.37292933182454463	0.3346493968169001	0.30332904267201805	0.2770022559003583	0.25452373998597516	0.23529169027782226	0.21859431889598954	0.20386645309658594	0.1909914394649768	0.17955206285350941	0.16925002304562595	0.16007936439539003	0.15179712550536636	0.14427875048567607	0.13737360067446985	0.13111770053876942	0.1253759623151094	0.12008700949639917	0.11517590305913174	0.11064065428282113	0.10644222770140085	0.1025333549853245	0.09888655322584725	0.09544480191647331	0.09225365335746705	0.08925840743146805	0.08644069354711162	0.08378701395515395	0.08128344601192171	0.07889513217826079	0.07665928182888539	0.07454149482683507	0.07253254326915476	0.07062460814491231	0.06881079131908184	0.06708389896883322	0.06542188860001777	0.06385425009930888	0.062357462231339554	0.060927329870108106	0.05955953703517095	0.05825029278708622	0.05699614244683729	0.055779705216917795	0.05462748352204274	0.05351840872299493	0.0524557357672682	0.051437522298778286	0.05045451340918106	0.049508461840833906	0.048597303799706115	0.04771925146096105	0.046872158331636965	0.046045174293159095	0.045257698151309214	0.044497404662893376	0.043762752048921834	0.043052618539675326	0.042365927380253104	0.04170156462272226	0.04105855114922195	0.0404357926602794	0.03983272203502207
-0.16817176512885146	-0.1693306337057469	-0.17072513040242365	-0.1723635158399821	-0.17426645196686819	-0.1764578926031449	-0.17896526167372306	-0.18178933511738438	-0.18503819947420652	-0.18867006279763923	-0.19277235293766704	-0.19740158744223213	-0.20267016919005434	-0.20853598066462245	-0.21519143715319403	-0.22266665160193924	-0.2312248184187979	-0.24084255235595728	-0.251716449683007	-0.26433715373594646	-0.2787851956229755	-0.2954067215621677	-0.31491095433410804	-0.3376648343198566	-0.3646571075088665	-0.3971336835705653	-0.43641028456971026	-0.4846953572361816	-0.5454866660566289	-0.6209858747522147	-0.7162554662835794	-0.8293967782469688	-0.9424851436554534	-0.998041507083664	-1.0	0.9983506372001034	0.9405615424788633	0.818461566247586	0.6943005735596897	0.5918243371578161	0.5100690178544296	0.4459555418163043	0.39433404622001816	0.3528406101003334	0.318154698256982	0.289630207809985	0.26542918325189047	0.244664416801205	0.22679525611171136	0.21120496827156804	0.19739497570677975	0.18527495134833175	0.1744714318094629	0.16470656450182042	0.1559920500515162	0.14809946430606413	0.14092164035301827	0.13431353845750849	0.128315519708811	0.12280043009731913	0.11771205850536433	0.11296380363717433	0.10860394277749351	0.10454739757675469	0.1007660291929508	0.09723473776083978	0.09389827883599507	0.09080165065502002	0.08789245959496968	0.0851533444079858	0.082571590118013	0.0801340691001584	0.07780714601290022	0.0756272043408895	0.0735611163633738	0.07160575559493555	0.06973640794808188	0.06796383023482047	0.06627539367488516	0.06464951604570984	0.06311524696565697	0.06164983600238542	0.06024931758717525	0.05890845240803023	0.05762503371553141	0.056395126023747404	0.05520051152594421	0.054071097825640166	0.05298235781680476	0.051938883868394355	0.050938809320776074	0.0499730038939387	0.049043261294727726	0.04814758587908206	0.047283705936965605	0.046451160517102345	0.04563756234334002	0.04486283642174856	0.04411461013027528	0.04339147131348476	0.04269232944536989	0.042016128014500276	0.041361827228433436	0.040728489049323066	0.04011487411681646	0.03952062251746856
-0.17357239534572014	-0.17480399928151027	-0.1762743690374958	-0.17801225579813776	-0.18002982738014348	-0.1823656817710633	-0.1850154619603518	-0.18801413885111265	-0.19146382344963603	-0.19532953237548126	-0.19969613831247104	-0.20463905300439433	-0.21026073197775497	-0.21652323580390215	-0.22365226261562346	-0.23167305472875063	-0.24087978322171474	-0.25123905024708343	-0.2630745982247287	-0.27672114017109745	-0.29246206532234326	-0.3107078518439479	-0.3321186240278465	-0.35728668320098084	-0.387333250221262	-0.4238898803400602	-0.4680332782392016	-0.522882936270117	-0.592273311842058	-0.6782959548868103	-0.7843877663915847	-0.9002773709521342	-0.9859050406653556	-0.9999997728807668	0.9999931772902526	0.9779472037563663	0.8758138142086161	0.7488041167121186	0.6360759812336162	0.5460089819761215	0.47432262554084287	0.41771822620390764	0.37172680001334213	0.33434582845655997	0.3029607836186652	0.2767632879594136	0.25462716484121267	0.23540730772607926	0.21878098721111808	0.20420631091503336	0.19124244941248222	0.17982174770944334	0.1696077870762938	0.16034282171454153	0.1520611090266727	0.14453748986352605	0.1376798999268787	0.13135349599475407	0.12560030418539098	0.12030113469311803	0.11540495034421575	0.11082762438978805	0.10661974023458644	0.10269913523588928	0.09904149766963327	0.09562093104964767	0.09238597289051942	0.08938064384801721	0.08655465271038842	0.08389168360106644	0.08137985576981419	0.07900623090056005	0.07673892587061959	0.0746133587457751	0.0725975886033012	0.07068304923594174	0.0688626524153643	0.06713026252843042	0.06547945767855187	0.06388875979297298	0.06238385977625368	0.06095208887082236	0.059579788084693254	0.058266349204133025	0.05700756842914454	0.05580201802318861	0.054631367905816255	0.05351884702245234	0.052452979550549894	0.0514310234387782	0.050445924336484864	0.04949714119612041	0.04858342431736092	0.04770296535886316	0.04685355287563511	0.04603476598097214	0.04523442973117258	0.04447216093556742	0.04373572722685203	0.043024002275930874	0.04233568740337089	0.041669828226211056	0.041025407455955315	0.04040153657134676	0.03979701647150929	0.039211457891606544
-0.17939442695193028	-0.18069758447191744	-0.18227371434756784	-0.1841144654082502	-0.18625885656988714	-0.18873341469465174	-0.19156696335114384	-0.19475977029434116	-0.19843852987135563	-0.20255237396359027	-0.20722563020370482	-0.21251230415362596	-0.21852751143838509	-0.225254818688645	-0.2329193891384802	-0.24156123955776598	-0.2515072890927086	-0.26275110700539833	-0.2756009620170847	-0.2904886552324393	-0.307732782988263	-0.32777006732517394	-0.3515104297975968	-0.37953080117027677	-0.41319988937060576	-0.45424246291089315	-0.5045749044379745	-0.5672710781562393	-0.6466475037218601	-0.7435945045324693	-0.8574648803281067	-0.9606469208079818	-0.9995551743106301	1.0	0.9957924853051464	0.9272950407222583	0.8036443388032312	0.6838476972317179	0.5841035925580785	0.505350705683706	0.44244833973745795	0.3923029375126222	0.3511775234231508	0.3174812999643159	0.2889610819907423	0.2650555961647685	0.244527174676829	0.2267069722221226	0.21121309479118525	0.1975713475250657	0.18538771418153502	0.17461600748326817	0.16495115615557984	0.15616372392156555	0.1482789882706113	0.1411031075514851	0.1345478327755767	0.12848905536999414	0.12296853938628227	0.11787503895060829	0.1131615799988875	0.10874876837231619	0.104686566796769	0.10089675031546495	0.09735756574128135	0.09404393639043833	0.0909069731264324	0.08798984278862565	0.08524436151169534	0.08265506806118866	0.080210705970772	0.07789945034136282	0.07569002924415877	0.07361738400457828	0.07165047719222264	0.06978131899419804	0.06800306231787949	0.06630987876579895	0.06469562663398518	0.0631394423794627	0.06166970889095859	0.06026463588747765	0.058920193169701325	0.05763304621568609	0.056399005661482086	0.05521671789380669	0.054068293770161674	0.05297645574110888	0.051930136124132116	0.05092743118338351	0.0499590573921661	0.049026876476639905	0.04812888781154578	0.04726336311322569	0.04642818268909642	0.04562292386139959	0.04483566306356814	0.044085711904608256	0.043360880086869724	0.042660310502849984	0.04198265376024222	0.04132698334674897	0.04068613888092365	0.04007776773991581	0.03948219018500828	0.03890518524429529
-0.18575502600939706	-0.1870752877914179	-0.18875312537499517	-0.19072325841997365	-0.19301346637363678	-0.1956549102490009	-0.19867783999091584	-0.20209248790520692	-0.2060272543402279	-0.21044270323656014	-0.21544304506361125	-0.22111880272373136	-0.22758547687997063	-0.234834956816133	-0.24311011292245016	-0.2524640310485239	-0.2632528477037494	-0.27549588428677163	-0.2895419310968553	-0.3058688694238021	-0.3257700398150644	-0.3470735776884115	-0.37351343257972347	-0.4049134353459033	-0.44290868120061866	-0.4895320408457564	-0.5471004507534629	-0.6190254808329091	-0.7094324103427542	-0.8164848113481292	-0.9277026412439039	-0.9942000517127468	-0.999999999999487	0.9998579827931496	0.9661042257096704	0.8579002634203541	0.7329665964311697	0.6252785282198642	0.5380078215526658	0.4689457139804268	0.4139004631673556	0.3693445433604892	0.3324641679480402	0.3019802150255438	0.2759776352141964	0.25402864558569066	0.23507273226664704	0.2185194639440251	0.2040579204067132	0.1912734561629492	0.17980871412933652	0.1696423467711241	0.16048995530874588	0.15214704485115305	0.144638038832482	0.13779030692821082	0.13152123091345583	0.12571600556109377	0.12041679792082105	0.11551942086672698	0.11098039173334717	0.10672522045523097	0.10280272100458406	0.09911524466536918	0.09571207450200916	0.09250276155805687	0.08946036574548702	0.08662847530124546	0.08396083391968812	0.08144296508650986	0.07906417385907678	0.07681326392382254	0.07466009775854532	0.07263891867469688	0.07072562267289667	0.0688945486095376	0.06715738024273099	0.06550243407145978	0.06392396498452721	0.06240139393824725	0.06096275613059712	0.05958674274069202	0.05826986230940659	0.057008429453105094	0.05579917654918738	0.05463911639077981	0.0535124670056363	0.05244095788347127	0.051413790664440046	0.05042916703500813	0.04947799873035456	0.048562112430951376	0.0476795892476501	0.0468287484592823	0.04600755720406813	0.0452155922063486	0.04444116241289341	0.04370318921470943	0.042990026164907214	0.04230035778048476	0.04163319245063107	0.04098755615470117	0.04036256654725835	0.03975715506646789	0.0391703696952362	0.03860181094583481
-0.19253453846682528	-0.19401155249707117	-0.1958014366619874	-0.19790832825890728	-0.20036283705050487	-0.2031876278524503	-0.20642750345515856	-0.210082174469701	-0.21430923158267673	-0.21906011458450098	-0.22444229433708915	-0.23056024841160389	-0.23752355183418777	-0.24538714753847374	-0.25436177602748744	-0.2645317419893561	-0.27630337309773806	-0.2896974914083529	-0.3051271839652646	-0.3231487212343517	-0.34431296459362504	-0.3689561155364405	-0.39862903076659933	-0.43408220368597283	-0.4774000891788052	-0.5306219743306896	-0.5966800081269344	-0.6792137861786143	-0.780616122643338	-0.8914987568952666	-0.979639051497571	-0.9999835750388385	0.9999999936519789	0.9896778597160143	0.9066165418984444	0.7836254094398496	0.6678989104772881	0.5732989120411929	0.49735200284500103	0.4371464570990357	0.3882594650938033	0.3485520046571415	0.31480339410633623	0.2876920269475191	0.2639335834386728	0.24371782112161927	0.22625327106033372	0.21079936967496588	0.19728553971786822	0.18528993197990423	0.17449588468157126	0.16488676919589226	0.15621300089564724	0.14828484217538648	0.1411314153423004	0.13459283851279608	0.12859727888838401	0.12303053311153869	0.11794179136805395	0.11323152765723624	0.1088763158112734	0.10475546456158914	0.10096611217468791	0.09742407021265519	0.09410648927693671	0.09099644226236482	0.08804531226622722	0.08529572231323936	0.08270351364620764	0.08023706029827281	0.0779395668667408	0.0757472700486996	0.07364874408937493	0.07167754337844627	0.06980449846775848	0.068022492876251	0.06632534496855323	0.06470787858742189	0.06315229626184767	0.06167435625623644	0.06026616366374545	0.058918859967917986	0.057628641877570226	0.056392370712626406	0.05520682478128889	0.05406910664130667	0.05296083525013041	0.05191219724777566	0.05090659603489762	0.04993688222000707	0.04900268236165851	0.04810278673804302	0.0472354596486342	0.046399063590156046	0.045591624126313	0.04481273071773443	0.04405090694627308	0.043324805152669364	0.04262295930387971	0.04194410096143454	0.04128726664778076	0.04065158527383238	0.040035979925582346	0.03943962671725642	0.03886152581963562	0.038301273097265574
-0.1999658097540638	-0.20155816273900062	-0.20347284610519895	-0.20573838431196445	-0.2083610206318144	-0.2114158665703438	-0.2151504702451071	-0.2188401934479991	-0.22365110943565436	-0.22852005086156213	-0.23433536280530531	-0.24095876242713968	-0.24850969837214013	-0.257061067580127	-0.26648191414973954	-0.2779557471781754	-0.2908633761155309	-0.30560337724081826	-0.3226594340300035	-0.3426727180905424	-0.36614817930859783	-0.39399058424877276	-0.427497182869845	-0.46781994675899236	-0.5174779519560033	-0.5787251470779501	-0.6547224514829605	-0.7483765843326712	-0.8646238543604892	-0.9567880483172734	-0.9990082801496641	1.0	0.9985848834026501	0.9474630744649182	0.8259327317786328	0.7125648711155079	0.6097416348170596	0.5274574456115636	0.46128836717701527	0.4084898043009594	0.36516086621174554	0.32963093482339756	0.2996703173551064	0.2745047770955554	0.25272554478578796	0.23409880907383684	0.21790795519880873	0.20351152763589525	0.19086797590210453	0.17959938787741117	0.1694237210363576	0.1603364288092163	0.15211009178230475	0.1445711916296638	0.13775244672355863	0.1315062885823478	0.1257655550293963	0.12042924023966907	0.11554089870406527	0.11101003221354963	0.1067966893998269	0.10283699520113884	0.09917606056492216	0.09575053850667803	0.0925394978121743	0.08952398510619423	0.08666089229672952	0.0839909864243168	0.08147125833810186	0.0790899520589496	0.07683639062834616	0.0747009516887734	0.07265551607434936	0.07073292005861367	0.06890496022613224	0.06716485912844931	0.06550674712512988	0.0639256297843186	0.062415778891142894	0.06095822975750831	0.059580425448553624	0.05826037226162837	0.05699636408858933	0.05578474349232919	0.054622411748200046	0.05350657699912822	0.05241927312264743	0.051390108635422926	0.050402915986472674	0.049450677520460715	0.048533037600417835	0.04764886313046095	0.04679645389891729	0.045973729222877485	0.0451803112814582	0.044414270134412986	0.04366486528867442	0.04295043136384688	0.04225972241792855	0.04159150460246586	0.04094484277981107	0.04031889169408547	0.0397126022575459	0.03912517357075831	0.038555637428496936	0.038003583985170786
-0.20808700161513072	-0.20980150899063296	-0.21191929090493805	-0.2142995739535744	-0.21714944198766714	-0.2204343943526334	-0.22422244631722668	-0.22845197803212533	-0.23339467407244935	-0.23894174694141965	-0.24525637803322545	-0.25246123309115687	-0.26069318388572477	-0.27005093107663874	-0.28100739267137137	-0.2929590822643841	-0.3072050528681494	-0.3236800069393067	-0.34250649038433295	-0.3648594473882592	-0.39134054909975124	-0.422789205302931	-0.4611900227271042	-0.5072045631480177	-0.5644082308887586	-0.6352349327235969	-0.7220452191616418	-0.8251074743309016	-0.9306979188395924	-0.9939135274595156	-0.9999999998638706	0.9999707160655157	0.9764003419272701	0.8792948758249919	0.7570222155370245	0.6482028231368656	0.5584398207731525	0.48707252648448846	0.42936647762043556	0.3828230201325122	0.34427990465387587	0.31243898354560307	0.28526875060024826	0.2622946094230647	0.2422968490022248	0.22509002909175546	0.21005514601094927	0.1966236743719821	0.1847785919560484	0.1741819621937587	0.16458044047694942	0.15597954068121603	0.1481716757211641	0.14099817965447686	0.1344945990866715	0.12852516277666454	0.12302759752862043	0.11790833365397209	0.11321106897831237	0.10885049168682522	0.10479016156514982	0.10096845962589557	0.09743105484833953	0.09411728896492205	0.09100768839312781	0.08808433998521689	0.08530644154326332	0.08271394014398206	0.0802642973539052	0.07794794083310058	0.07575413389080861	0.07367410529046878	0.07168010138821508	0.06980473613518927	0.06802067094383181	0.06632140363085443	0.06470128757256224	0.06315566934167975	0.06167896569090328	0.06025279517848542	0.058903432441078665	0.05761128635982382	0.056372918599362914	0.0551854245014094	0.05404582321646391	0.05294835920912845	0.051884651549792674	0.05087744313228818	0.0499054929983531	0.0489703728941459	0.048068990629867026	0.04720024851033289	0.04636250647894952	0.04555372666992705	0.04477356629977689	0.04402017119739205	0.04328298005623691	0.04258002493847745	0.0419001972869956	0.04124253104865079	0.040605983343362434	0.039989516959671456	0.03939240236129963	0.03881375157246253	0.03825262973181183	0.03770869480722084
-0.21568046950719844	-0.21883868181223576	-0.22106717377027962	-0.22370660095284706	-0.22676388323107396	-0.23035202638530758	-0.2343380588873028	-0.23905847637095054	-0.2444336022241808	-0.2504764355204271	-0.2573664080889429	-0.265243891944094	-0.2742701653172756	-0.2845487558742019	-0.28746172969984685	-0.30984566272860353	-0.32565716716863785	-0.34387340941808564	-0.3651240441216772	-0.390307511547812	-0.42032189345567994	-0.45619160751277243	-0.5000021361324843	-0.55340378714409	-0.619585954167221	-0.7010759625699754	-0.798100718598256	-0.9031898099447783	-0.9829526561786498	-0.9999874172758569	0.9999999988731176	0.9924785212984241	0.9197430853931973	0.8014538813031032	0.6865968271347057	0.5910642166398304	0.5133914742314494	0.4514401262920502	0.4009124505438709	0.35975670785060615	0.3253347003085047	0.296597673391219	0.2719717072118002	0.2509683544250123	0.23256242534759097	0.21663430429944874	0.20265461101712035	0.19010510587654772	0.17899531135748276	0.16901975218325288	0.15995167951665454	0.15180195061924007	0.14438881710714244	0.13755900309031222	0.13135282339270735	0.12564483790658337	0.1203778762564206	0.11546491329332792	0.11094956949410963	0.10675164836726019	0.10283721003830942	0.09914761935381111	0.09572965310242665	0.09252311025539137	0.08951107494109706	0.08667686955454036	0.083981087867952	0.08146297343907366	0.07908173762478125	0.07682819574962665	0.07469239014884689	0.07266594449426625	0.07072208536659995	0.06889268462037662	0.06715133628676297	0.06549179529374037	0.06390877138474467	0.06239756733362521	0.06095340598061296	0.05955794668842904	0.05823692537505336	0.05697145157010883	0.0557582870158697	0.054593730398910564	0.053477040506311406	0.05240050803359351	0.051356899930596805	0.05036839362071827	0.04941483565742655	0.04849589879198746	0.0488586347968514	0.04675688898269218	0.04593632272592001	0.04513847708245683	0.04437137457957071	0.04363038513368793	0.04290520574471348	0.04221354330618881	0.041544501319391074	0.04089714292245617	0.04027043382306279	0.03966342538378632	0.03907533440893554	0.03850536124716763	0.03795256127989033	0.03741658227296734
-0.2267692576801525	-0.2287802330297662	-0.23120453257254575	-0.23406545901224907	-0.2374083286953118	-0.24130559950841532	-0.24575094946705317	-0.25080940934414037	-0.2566851738731793	-0.26330242001290105	-0.2708654938998444	-0.27951237110418997	-0.28947812854118826	-0.30083821528778015	-0.3139164737846062	-0.32895105191974366	-0.34662994210577563	-0.3670917451721868	-0.39108961270129694	-0.41969153276514054	-0.45398972534222143	-0.4952298923350585	-0.5459026810164094	-0.6078402249244185	-0.6843189993450864	-0.7764281510381745	-0.8785950422392892	-0.9675401878356202	-0.999560272536144	1.0	0.9985890123770454	0.9520425988977091	0.843631169846492	0.7258662904023433	0.6236323783966014	0.5409644326578394	0.47381714706599776	0.41990219348506175	0.3754812856710195	0.33893846979558656	0.30808755261321663	0.2821165562637379	0.2597377668136423	0.2404636784987315	0.22346221654496232	0.20869900026677848	0.1956699808438003	0.18393017521158403	0.17349766955644666	0.16409713574105206	0.15552495789604678	0.14779906523781494	0.14075348273822738	0.13424634525999188	0.12832143125564438	0.12286061658204925	0.11781250920351218	0.11309570722120882	0.10875388000762617	0.10471158960263556	0.1009364852866388	0.09737389802979443	0.09406999026910313	0.09096670464862626	0.0880488887205993	0.08530054680987992	0.08268405191763753	0.08023785479654048	0.07792282691237189	0.07573020865209802	0.07365068990497427	0.07167610771894227	0.06978109586244749	0.06799640666190578	0.06629662300160549	0.06467581435768675	0.06312889966051863	0.0616514754722285	0.06023890721312557	0.058873398172798366	0.05757998266865169	0.05634072438957554	0.05515209637555822	0.054010670875397016	0.05291576222367012	0.05185985833244966	0.050835911570630964	0.04986577798826815	0.04892960423113743	0.048027182571476326	0.04715743523336748	0.046318716236896415	0.04550951229600933	0.0447279192695184	0.04397365120368634	0.043244863457421095	0.04253149722811676	0.04185094423827744	0.041192515700414725	0.04055530312604002	0.03993830057847875	0.03934058561831228	0.03876140970993676	0.03819995707475909	0.03765534792793395	0.03712723182847447
-0.23757946166613134	-0.23977341121332799	-0.24241519894043248	-0.2455531296958845	-0.2492037709089229	-0.2534701386569418	-0.25834245091328145	-0.26390387635805634	-0.2703267777019993	-0.27764194722213276	-0.28598792055974004	-0.2955546462134131	-0.3066000099990272	-0.319257892241957	-0.3338663767508312	-0.35072101371572917	-0.3706391273866788	-0.3938148393908233	-0.4211407751448753	-0.4538946371431126	-0.49341890159391955	-0.5412040298208648	-0.600114261730213	-0.6719453199838066	-0.759109523493833	-0.8582173796735095	-0.9508636707849434	-0.9973642609874659	-1.0	0.999899622360835	0.9744616558493977	0.8815866359708381	0.7642855353069699	0.6570950463986072	0.5683463517088867	0.4971410278531773	0.43900081459720913	0.3918794570589778	0.3526618600739232	0.3200838632243677	0.29233903852850146	0.26879069612873396	0.24831638663780242	0.23064844105640928	0.2149377418675698	0.20122679160695178	0.18906731827999132	0.17807458715247548	0.16826577437787238	0.15939850477537912	0.15128834988648807	0.1439585643408135	0.1372577859518058	0.13105492736280655	0.12539554147055665	0.12016807495026455	0.11532796821961117	0.11079793374883917	0.10662139923902676	0.10272750227570907	0.09908610546414255	0.09564537602021551	0.09245866712487356	0.08944720576712134	0.08662003524980208	0.08395456842128902	0.0814146769155156	0.0790380692985494	0.07678703841676886	0.07465352756972814	0.07262852748862449	0.07070463944756859	0.06885679982198864	0.06711557797384758	0.06545628612592984	0.0638732149790164	0.0623615045175081	0.06091725672373961	0.0595352772631727	0.058199012274864785	0.05693284589170906	0.05571896214790647	0.05455435523463357	0.05343566485815429	0.05235886062936724	0.05132625239203383	0.05032448405431598	0.04936946886147263	0.04845037118720647	0.04756414717519108	0.04670977649070123	0.045885665260161364	0.04509035873871191	0.044322004184504084	0.043580334388612856	0.042863558611496426	0.04216180981683533	0.04149218395680864	0.040844201181278524	0.04021698432311073	0.03960952846106954	0.03902097649079362	0.03845055812933181	0.03789749991072039	0.03736096936104406	0.03684060119603101
-0.24957911783990544	-0.25198096449345353	-0.2548851775109512	-0.258331604505933	-0.2623460854624678	-0.26703557733809824	-0.2724159850504531	-0.27855582894031694	-0.28572298109817945	-0.2937687918588684	-0.3030414916579797	-0.3137135509953209	-0.32603232273527666	-0.3402256806489283	-0.35675143012991134	-0.3757205486142852	-0.39833975822654394	-0.4248089395631514	-0.45620009404127715	-0.49403645308540156	-0.5399409417147087	-0.5956314776533573	-0.6641394998852552	-0.7464787294298432	-0.8416651808527946	-0.9356251589711789	-0.9929850585831032	-0.9999999578426052	0.9999992052126603	0.9886530865862605	0.9133979439123497	0.8004420915271376	0.6900732197697983	0.5964263216108433	0.5197765906570034	0.4587655620487631	0.4082392036780021	0.3668751363828962	0.33210915093143173	0.30294986745528696	0.2779092241974988	0.25649695503405356	0.23775512367568674	0.22146542735063368	0.20692195970714317	0.19418374389455295	0.1828248437864783	0.1725134431659476	0.1632811765945991	0.1549099712911616	0.14723053532000963	0.14027191305428402	0.1338571171668916	0.12799097209454977	0.1225692830057228	0.11756365453727807	0.11292091118017791	0.10856859206325255	0.1045502846706537	0.1007974675949239	0.09728424707845482	0.0939609302553788	0.09087131173196644	0.08796339026781239	0.08522361046904806	0.08263805882891188	0.08017212909891858	0.07786291599664226	0.07567390359338515	0.07359755827541374	0.07162553493166879	0.06975050790101826	0.06794884000237006	0.0662499180707861	0.06463004092212782	0.06308369161695307	0.06160633835499373	0.06019421052461109	0.0588430693559079	0.05753463229018781	0.056294973282380624	0.05510604276557274	0.053964900595513496	0.052868358932308374	0.05181241070368995	0.050799612272851104	0.04981675281032032	0.04887940417231413	0.047977049493004825	0.04710671993507413	0.04626744540521159	0.04545768119507042	0.0446755533515802	0.043920693979178686	0.043191388661444494	0.0424864225568335	0.041796098867041595	0.041137226686313075	0.04049959028616728	0.03988213077683648	0.039284097515260456	0.03870454250107695	0.038142734173848364	0.03759799163840128	0.03706940780703526	0.03655667129215704
-0.2629695460618645	-0.2656203746176665	-0.2688289168513038	-0.2726200000843864	-0.2770742447653773	-0.28226893445969503	-0.2882260919385849	-0.2950579666470624	-0.30300563986224643	-0.31201892391053776	-0.3223884877931562	-0.33435596668778106	-0.3482440001185578	-0.36425423411819696	-0.38293884778128146	-0.40477097238116244	-0.430577729149225	-0.4613470797163081	-0.49745399659583217	-0.5415044903195978	-0.5951392248010564	-0.6600885899348955	-0.7389360396823629	-0.829761733733721	-0.9228798270519202	-0.9873970985872704	-0.9999910320587376	0.9999999999867784	0.9956923622075672	0.9389855834002901	0.8329356089455718	0.721780482440126	0.624138467732961	0.5435200178356732	0.47804064755557535	0.42504784344284186	0.38095531937420196	0.3444689479790977	0.3135141925260514	0.2873201356078547	0.26464987210259416	0.24512606544849586	0.2279275771251699	0.2129065668395275	0.19940874655746912	0.18753705825870026	0.17690589012394806	0.16722286652942445	0.15852672156256906	0.1506160411342118	0.14334144852180353	0.13673237718312248	0.1306564366966038	0.12501076021116045	0.1198378438363987	0.11504263343512613	0.11058771997700777	0.10640462541406355	0.10253734679802612	0.09892018214471683	0.09552887697675685	0.09231863081476659	0.08933005246543722	0.08651314558890073	0.08385862391602446	0.08135032091219138	0.07895594541725341	0.07671169022241332	0.07458277522189148	0.07256187206140577	0.07064122586095943	0.06881383089914041	0.06705687951274142	0.06539911720685107	0.06382199057009096	0.06230705203432981	0.06086318432958866	0.05948238099046969	0.0581599081825431	0.05688010402965146	0.05566635957890123	0.05450166695807146	0.05338362287369578	0.052309270581637105	0.051273266999181645	0.05028279900576964	0.04931552354945482	0.04839550788681799	0.04750956113220183	0.046654844061128985	0.045830368929060596	0.0450346960413242	0.044265971580428845	0.04352390286611043	0.04280676344657666	0.04211340875535511	0.04143432086020263	0.04078603179924316	0.04015851538385216	0.039550715929550714	0.03896194671175466	0.03839126389742167	0.03783796371029733	0.03730139155408339	0.036780631910689636	0.03627536428879839
-0.2780180390790027	-0.2809573572249702	-0.28454454257695155	-0.28872800799762355	-0.29373022287206657	-0.29947230601573843	-0.30613937717316164	-0.3138905630818394	-0.32274345649802827	-0.3328212420664319	-0.34451769539786126	-0.3580669562664177	-0.3738065502408646	-0.3920601623633389	-0.4134647454450288	-0.4388864939068354	-0.46878350304151	-0.504125524777115	-0.546371546821436	-0.5979670424417538	-0.660682317424506	-0.7356288508256345	-0.8231072991196732	-0.9135546009348358	-0.9818334473429229	-0.9999072177151463	1.0	0.9987574755085622	0.9586802491831956	0.8613821230631826	0.7507043846516593	0.6507062532709507	0.5665676684404526	0.4976359845787073	0.4413176572414087	0.39529641372765184	0.3566249461109866	0.3243063361388693	0.29663146511261895	0.2730206533755364	0.2524316099639276	0.23458195782645117	0.21875919954190579	0.20487494677798102	0.19233374463285016	0.18125585326543658	0.17130154586143126	0.1621982088189161	0.1539962166024488	0.14651289281794835	0.1396112675350006	0.13332724335951252	0.12753720882104833	0.12202612642621045	0.1171011979786382	0.11252487423263616	0.10826185526147152	0.10425190263967953	0.10053787415060587	0.09705816288421107	0.0937906452917079	0.09069330053806289	0.08780589012658181	0.08509779000622983	0.08252436552192094	0.08009039741162259	0.07776514274051267	0.07558386820358703	0.07351310598677674	0.07154604853282409	0.0696752021451937	0.06789408400499992	0.06618060028684901	0.06456289603054548	0.0630186753862758	0.061543174767582115	0.060131813556799175	0.0587815854623478	0.05748782087308173	0.056235239534851524	0.055046813842570055	0.053905986716238787	0.05281037834566155	0.051754105682946146	0.05074133675753433	0.04976989651084512	0.04882067695184426	0.04791767459044044	0.047047830203457826	0.046208416943025736	0.04539848930710167	0.04461665076729684	0.04386157242394944	0.04313158180448317	0.042426406994503	0.04174447033375923	0.041076431936127616	0.040438531968058175	0.03982098762417979	0.039222772878075525	0.03864305282856857	0.0380811085899654	0.03753620403580785	0.03700765018491584	0.036494558349400186	0.03599676060626038
-0.2949685682202176	-0.2982720809120891	-0.3022958449210701	-0.30697426715546605	-0.31252668049620314	-0.31903821597864346	-0.32653919345646204	-0.335142192840181	-0.34521524650104185	-0.35671345194597026	-0.3700121845735473	-0.38553392944063086	-0.40350588036712315	-0.42461791322346704	-0.44924314094239776	-0.4782537811314195	-0.5137459711103357	-0.5548201289845959	-0.6046993748656572	-0.6651461448865137	-0.7376236048317888	-0.8209682223675033	-0.9087906258875856	-0.9774751700914742	-0.9996865078675873	-1.0	0.9996911256461952	0.9729043544029364	0.8858466301798484	0.7767823376425055	0.6750579603770791	0.5885072988800548	0.5166933350716778	0.45768926813245975	0.4090611023537594	0.368914178632094	0.3348404150157276	0.3060932149986214	0.28125209569186044	0.25989622517425925	0.24114289073959033	0.22478316287005073	0.21019809393224947	0.1972920586771095	0.1856690197413113	0.17531078307295314	0.16597771849546306	0.15740903059183486	0.14966612076515423	0.1425819963844723	0.1360314224511229	0.13005293916383204	0.1245340006298544	0.11938395529091865	0.1146476211706816	0.11024098844537226	0.1061337784202712	0.10226564869236635	0.09867961949128365	0.09531595856408634	0.09215515495208479	0.08915594703819928	0.08635766722182388	0.0837149298667167	0.08121973823448714	0.07885767144265082	0.07659921509180678	0.07447848788966178	0.07246444309460874	0.07054956588999775	0.06872707431303383	0.06699089569939122	0.06531966616401044	0.06374090152721852	0.062233055769386314	0.0607915458123793	0.05941201623862227	0.05808143162427442	0.05682586065122866	0.05559989034008113	0.05443624945488907	0.053318808672651874	0.05224508166115783	0.05120962876355443	0.05021651582642401	0.04926348211462599	0.04833216818731075	0.047445825138651046	0.04659177916860425	0.045767378340111436	0.04497173276457141	0.04420348162228657	0.04346089386478781	0.04274368913045284	0.042050273583142485	0.04137956103935648	0.04072238893322532	0.04009471708042077	0.0394869698090482	0.03889807230447784	0.03832739695813727	0.0377740179145904	0.037237393462068	0.036716697834361926	0.036211285456735805	0.03572078695601166
-0.31426711801887114	-0.3179635088263163	-0.3224667368599316	-0.32780328078132825	-0.3341019511967959	-0.34145600333811327	-0.3499013449579268	-0.35974684964628245	-0.37124253741716795	-0.38439610625141457	-0.39965872079993314	-0.41754085427557	-0.43832481119259165	-0.462720784372918	-0.4916958875485349	-0.5255663156571202	-0.5668359897829801	-0.6156901053437578	-0.6741941754540246	-0.7440566491383729	-0.8245253017371398	-0.9081216869740854	-0.9754844447704062	-0.999415106016436	-1.0	0.9999251882931344	0.9817694855784602	0.9061516522237076	0.8007375916985977	0.6971159503492823	0.6085118824413878	0.5347378550325194	0.473495656696167	0.42280559755340813	0.3806135173485889	0.34541784284398525	0.31524932028446606	0.2895674260940872	0.2671912879476335	0.2478150204422682	0.2306866527298517	0.21565611900277754	0.2021845862556709	0.19020636208989936	0.1793731416093441	0.16968198592992195	0.16091670039179248	0.1528436147419097	0.14552660619509006	0.1388156602052836	0.13259367835708735	0.12690278719905126	0.12160214097869627	0.1167147053484835	0.11217920187934909	0.10795326772419603	0.10400693453493706	0.10028626858384974	0.09683015973481494	0.09358458307774743	0.09053253255346724	0.08763267181135351	0.08492425957779116	0.08236476458611855	0.07994410751166178	0.07765137889086632	0.07545788667582078	0.0733957548117651	0.07143631050311855	0.06957195965086418	0.06779643026021047	0.06610392242477535	0.06447377145198417	0.06293290857971663	0.06146046303559622	0.06005207627857428	0.05870358286643913	0.05741228575422694	0.0561738745983018	0.05497389828273538	0.05383444264105553	0.052739802006638546	0.051687079958209904	0.0506724720144626	0.04970163207397163	0.048763745838577635	0.04784989045344814	0.046980530912557286	0.046141336530464594	0.045331670560717005	0.04455004246422941	0.04379512743581691	0.04306525974426833	0.042360169789219644	0.04167831110611045	0.041018633065287496	0.04037214717442637	0.03975465969505427	0.03915643155721188	0.03857675875812323	0.038014920673945296	0.0374700171327325	0.03694145231952694	0.036428626000743	0.035930708827726	0.03544741299967855
-0.3363675398273606	-0.3405773692600017	-0.3456942913410247	-0.3517711780984835	-0.3589022483703143	-0.3673537878029386	-0.37703080956115725	-0.3883350148203589	-0.4015645498807204	-0.4167530548435794	-0.43438962379916707	-0.45525110017388876	-0.47953289708088864	-0.5081455370829363	-0.5421177166012461	-0.5822192447738205	-0.6309243936811941	-0.6882495030873721	-0.7557242672068204	-0.83282654715265	-0.9124235501881809	-0.9758443666046173	-0.999299680003835	-1.0	0.9999780508491295	0.9869566059841207	0.9207061217964972	0.8199086058604667	0.7175263478265002	0.626525583145326	0.5509943286697505	0.4883189306771239	0.4359037782161103	0.392203808297982	0.3553983194433577	0.3243887714384451	0.2975573261106668	0.27452241872752065	0.2542948613553463	0.23666071979039124	0.22102802073198413	0.20714190324958595	0.19469318431712496	0.1835381984487713	0.1734214819814251	0.16434229390351845	0.15610078754025097	0.14848742281490498	0.141567339484763	0.13520386128658177	0.12929003896520552	0.1238695463942932	0.11884367035095576	0.11413839387773657	0.10979064503452866	0.10573494463035452	0.10194280323019626	0.09836190082444346	0.09503111482303418	0.09189951202942977	0.08895115032407638	0.0861467170533187	0.08352466608489581	0.08104438178046437	0.07869647107004209	0.07647082353162266	0.07433976311404537	0.07233489136017665	0.07042814390378442	0.06861284227985634	0.06689006652379045	0.06523280912877312	0.06364260177750372	0.062138619596699946	0.060700774010620476	0.059324404569954914	0.05800630707864141	0.056743405184526655	0.05553169223753638	0.054357084826427045	0.053241291186617	0.052168918026509754	0.05113410596638751	0.050142566746679905	0.049190561424995484	0.04827051182016567	0.0473737573840532	0.04652040174686865	0.04569642250666303	0.04490121678371388	0.044133348413410975	0.04339109380762809	0.042674156009456454	0.04198098538822638	0.04131047353597762	0.04066164516437168	0.040025667976837744	0.03941808387627895	0.03882933536058786	0.038258811502662596	0.03770560345626968	0.03716897729943184	0.036648482400682955	0.036143344684332786	0.03565281267847613	0.03517661250959248
-0.361964175231806	-0.36674242939372	-0.3726145452135647	-0.3795824846676381	-0.38786707766004236	-0.3975537367319506	-0.4087465476334337	-0.4218549598315948	-0.4372227518029681	-0.4549663912599464	-0.4758406192754584	-0.5001620916956809	-0.5287499247196421	-0.5625743664572002	-0.6028001775893581	-0.6501668498831396	-0.7072866847641943	-0.77301847851208	-0.8465825033738706	-0.921306607352397	-0.9790579049656131	-0.9993983860497255	-1.0	0.9999902949819136	0.9896881110513268	0.9303717836463474	0.8347776377721053	0.73416059469267	0.6431314593448322	0.5654987450140505	0.501517620262234	0.4481690856609163	0.40314409630522896	0.3652115443797536	0.3329745284406256	0.3054802038182913	0.2815157762131487	0.26077713719386797	0.24243470154705418	0.2263474908334678	0.21194862677796789	0.19917493013050871	0.18763105387642254	0.17723071093412893	0.16778929834798356	0.15927088358859312	0.15151477339347397	0.14432809488115828	0.13777766387200854	0.13173850212246477	0.1261143177804454	0.12094718660916871	0.11614747338852134	0.11164297703846761	0.10747723442602684	0.10358597575195096	0.09993923637100185	0.09649196753607436	0.09328150535895784	0.09025849653591578	0.08740944756926396	0.08469714048030764	0.08215779987503626	0.07975391356571646	0.07747624929500149	0.0753153329039185	0.07324462462599447	0.07129502678155145	0.0694395150333078	0.06767178293791931	0.0659860850241359	0.06437723883914645	0.0628258613767889	0.06135775699855637	0.05995348649964984	0.05860869303489135	0.057320454402522994	0.05608479084685011	0.0548991457997164	0.05374934379104365	0.05265665584918286	0.05160608563202351	0.0505917920908256	0.049622918328250915	0.04868624492230337	0.04778367375237227	0.04690369261108609	0.046066028603746006	0.0452569814089383	0.04447596111040592	0.04372158692460609	0.04299220798800336	0.04228753181238595	0.04160605745326406	0.040946711632613736	0.04030854967191542	0.03968294274598238	0.039085056188395174	0.03850565126861887	0.03794405523800085	0.03739941309558966	0.036871028687687296	0.03635840550103432	0.03586082766640215	0.03537757044250467	0.03490848556167854
-0.3917413415777492	-0.39730444311855834	-0.4041095868190172	-0.41218678387374863	-0.4217768928605208	-0.4330869178558101	-0.4462012354155751	-0.46155518007902546	-0.47962374733808916	-0.5005388591910223	-0.5250186050033426	-0.5540866656324696	-0.5879708600951467	-0.6281093241087263	-0.6756211949198523	-0.7309056173967219	-0.795743381454276	-0.8658596585844651	-0.9342312649615815	-0.9840942295417664	-0.9996777455291289	-1.0	0.999989768798396	0.990858738118436	0.9357791100484604	0.8445941596362184	0.746455895923041	0.6562667395941901	0.5787460979332226	0.5131427070247213	0.45889535887283056	0.4132828276631248	0.37438791798411764	0.3412725445022777	0.3128630380158226	0.2884081550049602	0.2669160617667153	0.24818907950636782	0.2314949681239689	0.21677566725705041	0.20351906356976066	0.191708533755947	0.18098412398919722	0.1712902936839702	0.16245210002167626	0.1544533338043227	0.14714224971967568	0.14035266668459048	0.13414682299891792	0.1284121544370247	0.12305758314061181	0.11813138958253447	0.1135447278951597	0.10923260343261235	0.10523826615854333	0.10150127575000763	0.09799417668300288	0.0946740935750695	0.0915783203388532	0.08865992926262808	0.08590632981947813	0.0832817264796054	0.08082282063608633	0.0784925894800411	0.07628261569246608	0.07418425449529398	0.07217189844221147	0.07027586993590855	0.06847008224014894	0.06674838065942319	0.06510566095083396	0.06353683170943536	0.062023239435450205	0.06059005777664296	0.05921848761208064	0.057904350120423206	0.05664487220692723	0.05543626453379209	0.05427607069135333	0.05315050081215648	0.052080330520933596	0.051047857552738225	0.05005759492504794	0.049107203377690256	0.04818859025614223	0.047303136717685296	0.046439593972636105	0.045617317930538276	0.04482289227387577	0.04405581662277291	0.04331470034280458	0.04259797102976515	0.04190533098637108	0.041235348844051244	0.040586977854929915	0.03995930360670967	0.039343920600475465	0.038755562484956166	0.03818532896956731	0.037632526152875004	0.03709624408545972	0.03657602302706299	0.0360711649635965	0.03558104544222915	0.03510495417574683	0.034642645720704836
-0.42685280185490887	-0.4333332183897589	-0.4413328695338329	-0.4508000949666075	-0.4620715285065784	-0.4754339738421181	-0.4908814241366233	-0.5090571707237108	-0.5304719004136643	-0.5553356406110111	-0.5844937407566668	-0.6190304671054059	-0.6593060739752994	-0.7065738575237027	-0.7614572704377506	-0.8230706804779376	-0.8898131648898088	-0.9505475094052925	-0.9901394236258063	-0.9999064726799388	-1.0	0.9999778814078367	0.9903323206183237	0.9376920443730377	0.8497186043766647	0.7544610143698922	0.6660951657455653	0.589009188561613	0.5236317916483534	0.468213905739146	0.4220275830838256	0.3828020324734196	0.34900430114337233	0.31994190305780396	0.2947761458039113	0.27294851832529116	0.2535996563398915	0.23660557299270243	0.22136770662390462	0.20786575275640412	0.1956491859940536	0.18470533795957755	0.17472726108478462	0.16567225317841616	0.15738610508691636	0.14986733856596493	0.14297302235448242	0.13655073092597525	0.13066674888186863	0.12521646112868798	0.1201171516566207	0.11541605042419988	0.1110308632238622	0.10690103336219198	0.10306943588057822	0.0994791535280671	0.09610508253711747	0.09289218368981093	0.08992003366193259	0.08710247204133413	0.08444049840930708	0.08190097371537931	0.07951881764344813	0.07725937518449283	0.0751149121537271	0.0730769366655175	0.07112105978793026	0.06927666482121889	0.0675191560606857	0.06584970795834737	0.06424122215702602	0.06271131918959175	0.06123445459802659	0.05983527442021772	0.05849541473716052	0.057211281734371115	0.055979860542219276	0.05479764596427756	0.053662305966864145	0.05256040880793515	0.051512350931833505	0.05050073810685478	0.04953017471651522	0.04859832927461947	0.04769750020283241	0.046828901587838645	0.0459813875204586	0.04517412256979669	0.04439413666624908	0.04364072605560823	0.04291263740555299	0.042208307717302294	0.04152749881969851	0.04086881662695856	0.040231232555945955	0.039613837580542134	0.03900847760153898	0.03842954121564264	0.037868338583814366	0.0373241086350236	0.03679619533393744	0.0362839505030765	0.035786744541157045	0.03530397220215713	0.03483494891348738	0.03437953848348957
-0.4686605161525124	-0.4763448731465554	-0.4857231366920987	-0.49701645656843507	-0.5103273889086021	-0.5263083764040629	-0.5446983378549867	-0.5663756744288491	-0.5918170501599541	-0.6216415897997587	-0.6563445617557205	-0.6971887331853914	-0.7439949451665969	-0.797819393403914	-0.856964955445429	-0.9173856600699599	-0.9678804440247267	-0.9956533354986703	-0.9999925575886975	1.0	0.999913141490877	0.9882806595578519	0.9351640221980565	0.8509125333643274	0.7581989372114661	0.6719596293468155	0.596410764541401	0.5315408857163516	0.4765010591544163	0.4295036387615543	0.38995248314149056	0.35601665946048533	0.32647581605579407	0.30083499884566967	0.2784632410772804	0.25884118749368706	0.2413649193942567	0.22591428809281722	0.21198542973994863	0.19956879988310633	0.18827981233421714	0.1781232455436481	0.16882486500879718	0.16035827014306572	0.1525832377524817	0.14549959821040445	0.13899026715892374	0.1329107275801697	0.12732751190466793	0.12214474392920324	0.11728306210518431	0.11279648965945285	0.10860172618304378	0.10464485791785426	0.10096772881788452	0.09751717312689365	0.09427074899513645	0.09118787397945387	0.08832247696236861	0.08558475184978266	0.08301073725350014	0.08055278801238223	0.07824376732176519	0.07605370616628011	0.07397231374205818	0.07199274678634833	0.0700915665466714	0.06829744513296758	0.06658642497075991	0.06495308449282938	0.06339242713758925	0.06190036470373038	0.06045922428039169	0.059093250623738956	0.05778429450726842	0.0565292778808727	0.055325220459452484	0.05416873275441551	0.05305768955699194	0.051978922645583875	0.05095244486289438	0.04996124916717483	0.04901312524627395	0.048096390102543296	0.047212878903232815	0.04636071142759892	0.04552899127414973	0.04473652394594992	0.04397064143001921	0.04323062370896076	0.04251531032186595	0.0418231625550141	0.04115398250008591	0.04050639601979172	0.0398794192784548	0.039272291342570674	0.038676622386677253	0.038106960347723214	0.037554555767799536	0.03701888502007688	0.03649919230131716	0.03599479032980005	0.03550511618466896	0.03502958045971838	0.03456751591143553	0.0341173865051951
-0.5189651661307539	-0.5281151922497453	-0.5393023446210716	-0.5528263034277329	-0.568756125633913	-0.5879020252440671	-0.6099172785645051	-0.6358938065666119	-0.6663330507557266	-0.7015136091452501	-0.7420732897162203	-0.7887440962831297	-0.8403106666164277	-0.894552536218517	-0.9460130448506794	-0.9835689511859546	-0.9989357664550734	-0.9999999863407437	0.9999999999999959	0.999615196684864	0.9836932006059982	0.9288345187017941	0.8462509038408091	0.7576517147831319	0.6741002608795921	0.6004347346154411	0.5369964172439584	0.4825525405062041	0.43605044769582185	0.39596549198660824	0.3618782375761344	0.3323377118287555	0.3064163299047462	0.2836407031808329	0.26362328856442346	0.24597330693582697	0.23013083922614136	0.21603804080829864	0.2032649413067171	0.19186012190403098	0.18136816123909685	0.17192491331499454	0.16324633340422146	0.15531543785602675	0.14801097126142077	0.14133507839502343	0.13518406633758775	0.1294244533673878	0.12412277329226823	0.11919040136038099	0.11455608430013489	0.11026819117745863	0.10625361656998557	0.10246054993349202	0.09893088830783947	0.09561293282062763	0.09248753734118326	0.08951584277312889	0.08675106406683969	0.08410547364129989	0.08161606163199686	0.07923635352740618	0.07699882221119239	0.07487463041245386	0.07285425856391674	0.07093112317038545	0.06908244202677474	0.06733711630541869	0.0656714721070407	0.06408027803205253	0.06255896277893311	0.06110366487726624	0.05969726906623998	0.05836350494277712	0.05708476642005998	0.055858132749340046	0.05468076435539948	0.05354944704298076	0.052462076043971725	0.05140588089965765	0.05039717248992586	0.04942880588582941	0.0485000338956395	0.04760118200812315	0.046734631850410414	0.04589856374224842	0.045082921259809415	0.04430436749129741	0.04355230327521848	0.04282544466359599	0.042122247645301425	0.04144248040225298	0.04078472933307212	0.04014804532712599	0.03953148914160015	0.0389343257494824	0.03834832144614955	0.03778784640451679	0.03724412233600568	0.036716836326946306	0.03620518724162164	0.03570851101380172	0.03522625169079734	0.03475784064527882	0.03430263546420053	0.033859097820505335
-0.5799719287785736	-0.5910079239486714	-0.6043918771344267	-0.6206162931504344	-0.6397243325380461	-0.6626219291645783	-0.6888248583572497	-0.7194635077239732	-0.7549361998919069	-0.7949820219056015	-0.8393902918193997	-0.8871369451375245	-0.9338688411266537	-0.972686227224652	-0.9950330260884965	-0.9999364328410698	-1.0	0.9999999335023184	0.9984052642007278	0.9758082075861167	0.9173006653338681	0.8373327390399147	0.7521425056728559	0.672497304979874	0.601296809250404	0.5395905150159829	0.4865017980257768	0.4406555113438909	0.40113869825116744	0.3667129881555559	0.33715741598200855	0.31130435202271606	0.2883502028363231	0.2680977071225617	0.2501310621247529	0.23417999370121517	0.21977291889865191	0.20688424308698897	0.19514178401832027	0.18457897378783555	0.17487499333981796	0.16608007694582683	0.15796851473311874	0.15053137257353336	0.14366193029065705	0.13736151106762545	0.13154276310033644	0.1260815795231834	0.12104418754104637	0.1163449949622281	0.11192531515405045	0.1078267515722088	0.10398279544006027	0.10034539507133312	0.09695541086383284	0.09376424937400518	0.0907543576085388	0.08788897185230063	0.08522055938630542	0.08266338190012974	0.08025512060846016	0.07794283142464983	0.07578210029092593	0.07372153228020209	0.07176001617515798	0.06989150336181761	0.06809392979875754	0.06639568628011648	0.0647816054404641	0.0632235692932637	0.06174048014062773	0.06032091985554901	0.05894832417797859	0.05764591268165095	0.056396608285765086	0.05519764435949773	0.05404629862360292	0.05293953583723821	0.051875295032897034	0.05084118289722122	0.04985311459786113	0.048907465307569585	0.04799394173501826	0.04711260417557564	0.04626266175978282	0.04544237229492959	0.04464189305351631	0.04387759118680247	0.043139070153588935	0.04242513637062602	0.041734247364886505	0.04106622570330644	0.040419694666469434	0.039793715795393605	0.039187512476022146	0.03860003903368097	0.03802359840855828	0.03747187617482592	0.036936916878783144	0.03641785909452701	0.03591414449437863	0.035425076558847066	0.03495012148953917	0.034488734536883475	0.03404028534945257	0.03360324179277632
-0.6541646183039351	-0.6673164787490847	-0.6834668433981849	-0.7026752018441789	-0.7298572180774953	-0.7518229947873857	-0.782131601738164	-0.8161931376341385	-0.854485287682289	-0.8945203910826063	-0.934260472740679	-0.9690262130853201	-0.9917462209971616	-0.9995169348361408	-0.9999999846292152	1.0	0.9999634185739615	0.9944314978522647	0.9629490234144491	0.9009073117656287	0.8227722730881011	0.7424896741876024	0.6666020730995185	0.5990001162556827	0.539520920924467	0.4881657265609435	0.44345264992272526	0.40461992949689723	0.37080504072375353	0.3410481056922318	0.3152578245882034	0.2924804503001385	0.27211105438055216	0.2539903732044489	0.23780193141646067	0.22333290983741527	0.20797475686874958	0.1983787296908946	0.18756593805321942	0.17777681770102777	0.16876502335535942	0.16057282868101566	0.15296923999918913	0.14598350946150726	0.13951612592974436	0.13358646734105062	0.12805767543097907	0.12287611708759186	0.11808258497063924	0.11360731105017348	0.10938979930810276	0.10546837415207118	0.10178613654234615	0.09829631631285482	0.09503995633866158	0.09196894982124698	0.0890693356791389	0.08630506290229932	0.08371354733910041	0.08125722711656123	0.07892701859338966	0.07669525591336374	0.07459373325551608	0.07258752966450406	0.07068898961358022	0.06887357708751587	0.06712517801972327	0.06547254018610557	0.06389312480384324	0.06238263164979539	0.060936783640133864	0.05955183438488167	0.05821212597329695	0.05694023477999775	0.03058332216291698	0.05454750520697402	0.05342167068021315	0.05233885112954736	0.05129722338440351	0.050284697842713694	0.049316778784320496	0.04839023076209306	0.04749473132190257	0.046630638181017314	0.045796885211581644	0.044992040855034436	0.04420643386261694	0.043456088810048664	0.042730874127130794	0.04202962011397647	0.04135081679752807	0.040694329843970055	0.04005880418336329	0.039443359188270535	0.03884722037256659	0.038269444346106345	0.03770211973706898	0.03715939414805702	0.03663291136252787	0.03612196167912183	0.0356260420511243	0.03514446091093561	0.0346766946147449	0.03422224050344801	0.03377900084268863	0.03334979504662361
-0.7433264428067984	-0.7585937686918284	-0.7771700218499411	-0.7989205484542752	-0.8240025259903583	-0.8524959356722622	-0.8833189330122109	-0.9155783455879487	-0.9473367680651218	-0.9742559756597413	-0.9922637957131646	-0.9993025981268626	-0.9999992816291615	-1.0	0.999999856288596	0.9990716807946365	0.9847886685470825	0.9430588779529976	0.878864800963264	0.8036204875756475	0.7278032856809605	0.6571784264145939	0.5931109121735305	0.5366974232890548	0.48730491763986344	0.44430054159201515	0.406534827511308	0.37340877411818935	0.34427549910028216	0.3183896868764153	0.29574979546148855	0.2755922105761725	0.2574129383901149	0.2411364096087501	0.226497488286996	0.21333861438734927	0.20132085553177742	0.19045726790125692	0.1804730818594656	0.17139552481079365	0.16300767189402127	0.15535440585729582	0.1482176259775684	0.14165913045249046	0.13556229682382964	0.12995700330926616	0.1247183679921094	0.11979828614569853	0.11523676530581405	0.11096975826127485	0.10694134041097396	0.10318912135557441	0.09966065624692978	0.09630986364351583	0.09318054402078367	0.09022576079903478	0.08743073711851151	0.08476385638174568	0.08226083508709471	0.07988598423258114	0.07763070243885453	0.07546888688081958	0.07343116417403855	0.07149029898724955	0.06964059596593429	0.06787143538234647	0.0661756830867158	0.06456724214217881	0.06302904354593229	0.061556968404850185	0.06014729957183023	0.05879612849441641	0.057488520699076964	0.056246236791112444	0.055053654895125634	0.05390794641248639	0.052806690152198466	0.05174723313246867	0.0507276699125954	0.049732804215470695	0.04878805737066642	0.0478805821692478	0.047002330694713164	0.04615502311215632	0.045337207591548356	0.04454743068724847	0.04377646792379912	0.04303981793369747	0.042327647772868335	0.04163882884066465	0.0409718976651527	0.04032673617704096	0.03970204184672526	0.039096902264552265	0.03851074532188458	0.03794220099828567	0.03738424845272853	0.03685021066716038	0.03633203624814093	0.035829149253333296	0.03534084444151573	0.034866634970910006	0.034405957684907264	0.033958314593149505	0.03352162939292898	0.03309873438511152
-0.8446821302433861	-0.8607606240129673	-0.8796657900100677	-0.9007886504663362	-0.9235392816649525	-0.9467839855014505	-0.9682759390577733	-0.9855557426430195	-0.9961439730458791	-0.9996953861054162	-0.9999996978502342	-1.0	0.9999999977969614	0.999768082887309	0.9931664754936955	0.9666152235186024	0.9158368004071473	0.850360013352341	0.7796469089563345	0.709281671723308	0.6435580754219234	0.5842952512677375	0.531134750519007	0.48428754589107853	0.44302379429284744	0.406793149691689	0.3746551596165887	0.346183443100309	0.32091791873209136	0.298263994308591	0.2782805411698104	0.2603498085992053	0.24406194087549196	0.2294030590319555	0.21610077454721238	0.20409438896845278	0.1930736979728185	0.18306458685728386	0.17382297139343902	0.16539460235320363	0.15757168319546935	0.15040712718403204	0.14371807272851048	0.13754207020721823	0.13178808705834247	0.12648565011909724	0.12151755799546692	0.11684227718789829	0.11249859331869831	0.10842788226089005	0.1045775192550228	0.10098537149844136	0.09760226288726746	0.09438490383473973	0.09137590636423683	0.08853114100994618	0.08583690386358235	0.0832632318062703	0.08084505949343511	0.07854836917858916	0.07636520492399329	0.07427045968859695	0.07229451347856868	0.07041078456575538	0.06861414819661861	0.06689905550774734	0.06524499140296154	0.06367938228980165	0.062181148188732736	0.060746492037210734	0.059371730577566714	0.05805352414973589	0.05677703527725642	0.055563690225131114	0.054398340827351364	0.05327825712524973	0.052201169423651606	0.051164521315710414	0.05016651709410075	0.049192275302380364	0.04827006489162737	0.047377555745534754	0.046516613675718535	0.045685744581768314	0.044883453770745256	0.04410868360115374	0.04335183280073004	0.04262869842720693	0.0419293447553198	0.04125270891877367	0.04059743221036978	0.03996339217104769	0.03934932539214798	0.03875449036096712	0.0381777300261582	0.03761868389044735	0.03706977750010837	0.03654427457925207	0.036034277927767026	0.035539208744267435	0.0350585204832058	0.03459156266836369	0.03413785126259954	0.03369694015503483	0.03326671541593511	0.03285004161461078
-0.9417708038759052	-0.9539421203005264	-0.9667927633226105	-0.979012743489742	-0.9892756442640068	-0.9962484475911993	-0.9993746192865756	-0.9999846391209581	-0.999999999907901	1.0	0.9999999824602456	0.9998098070977688	0.9952512581801781	0.9758377905464067	0.9355011609147719	0.8816842743749927	0.8168952553456131	0.7507181443394721	0.6869258715525624	0.6268697848154107	0.5720824263799804	0.523055759071305	0.47900238860676314	0.4399355222955667	0.4052240223967563	0.3744676782451722	0.3469263479498909	0.32229224475866347	0.3002344053926854	0.28029021259012676	0.262560331529932	0.24651117324706484	0.23188465085559312	0.2186171666963406	0.20650936287236601	0.1955326177187782	0.18539302871766217	0.1761512787389411	0.1675817997527314	0.1597389719736243	0.15243494145672615	0.1457231284003155	0.13943806201390693	0.1336221474835068	0.12818330957249435	0.12316181054466367	0.11844739158912056	0.1140012091049364	0.109862398936904	0.10597629132337084	0.10229439739419006	0.09885386499603721	0.09560838299515108	0.09251818085027014	0.08962382982259037	0.0868839516532249	0.08428611921666601	0.08180179687569081	0.0794650384671838	0.07724337858459235	0.07512956855174784	0.07309958135964079	0.07118291543214651	0.0693544841809981	0.06760912186269309	0.06594176404845235	0.064332632666262	0.06280850104384082	0.0613458110624386	0.059950746417954774	0.05861001276717287	0.05732383934147691	0.056077536334502215	0.05489238151004343	0.05375354441188942	0.052658456352283424	0.051604936223829674	0.05059058994613262	0.04961361746710515	0.04865951185423101	0.04775610300643788	0.046881484343700944	0.04603748765920966	0.04522270782833965	0.04443571060282792	0.043675391735311486	0.04293262594712816	0.042222659936176764	0.0415358593864078	0.04087119926544376	0.04022736341755016	0.039604244540974	0.039000617273638405	0.038415765757612186	0.037848566215136735	0.03729867463748193	0.036758656025457956	0.0362415634368263	0.035739622752953636	0.03525229427156019	0.03477903957908099	0.034319227891937226	0.033872406788869276	0.033436629759775724	0.03301424586656577	0.03260368394604857
-0.9953205338927615	-0.9977524629270276	-0.9993220656445578	-0.999907266762394	-0.9999981997294843	-0.9999999999751927	-1.0	0.9999999999995652	0.9999953968681339	0.9994162648057043	0.9939276567221943	0.9761606945493008	0.942791189754602	0.8956846526880562	0.8393987585140438	0.7797155038704507	0.7186030960899126	0.6608024045771779	0.6071297619758209	0.55739421051565	0.5121415273655379	0.47165840972387807	0.4349559241197683	0.40215284233630105	0.37272444760492945	0.34643048597274095	0.3226378537048787	0.3011812172657797	0.2818089069389149	0.26415671654894535	0.24834387850758552	0.2339457893276318	0.22073844658734432	0.20868977399321814	0.19763484747832802	0.18756353301106124	0.17822491502174695	0.1696745013944086	0.16171451282945032	0.1544041258763338	0.14757475002776488	0.14127991327753597	0.1353626925332406	0.12987882667614142	0.1247362085506966	0.11997692443783922	0.11550016497742083	0.11126886471482844	0.10732258070359739	0.10361260958674029	0.10008821535577032	0.09679184917538787	0.09367687005985495	0.090707293256834	0.08792229073962594	0.08528269345075927	0.08277635665115411	0.08037816385577784	0.07811963908106088	0.07597001011813526	0.07392288400727061	0.0719552956857425	0.07009593223409481	0.06832080403698776	0.06662509143184833	0.06500377827188569	0.06343817651103398	0.061954252404100886	0.06053247682004104	0.05916938637998039	0.05785914174316717	0.05660420392949118	0.05538978260827756	0.05423206900441083	0.05311907377697248	0.052048359368736676	0.05101784750077735	0.05002524132321935	0.04906537201591959	0.04813441592240003	0.047248950677122155	0.04639225919441243	0.04556483474322572	0.044765729612148614	0.04399379505805537	0.04324828017111883	0.04251869666805087	0.04182163043359216	0.041147147261780544	0.04049384771087656	0.03986163495205643	0.03924923838418481	0.03865584194538852	0.038080698678941545	0.037523023935788845	0.03698214123470297	0.036450852563526676	0.0359420301902668	0.035448020190192726	0.03496830977502864	0.03450236845917436	0.03404959801417677	0.03360954873039071	0.033180277573923625	0.03276416677082043	0.03235964465968773
-0.9999999997032535	-1.0	-1.0	1.0	0.9999999974761699	0.9999916808805582	0.9996477918637408	0.9969240970927762	0.9875628346919042	0.9680224212051033	0.9368180355721671	0.8949011682995949	0.8458044667107506	0.7925318943217938	0.7378355763669621	0.684587343422209	0.632545516016464	0.5844711823147507	0.5402783152752128	0.49935504243340234	0.4620111120804368	0.42824089479262223	0.3974877235798846	0.36977831661211474	0.3445737468209523	0.32190767067894116	0.3012237022967771	0.28241685831344737	0.265361847032969	0.24960281652809255	0.23544323436512482	0.2224701710821752	0.21050234743096752	0.19952678276109165	0.18940732085142672	0.18014525278448917	0.17152135001905924	0.16359459218567252	0.15618839085631286	0.14936366226966213	0.14296800980049906	0.1370559486143808	0.1314828115167236	0.12630476276988248	0.12143836146710554	0.11692340721087303	0.11266914526040939	0.10863983576043129	0.10487658948132361	0.10132763079154147	0.09795548851229426	0.09479530309817799	0.09180485185221915	0.0889506616136237	0.08626932778771432	0.08372557376035838	0.08130741437304492	0.07900669569940212	0.07680755397870641	0.07472724764549013	0.07274434125632079	0.07083601104596461	0.06903273484609118	0.0673092167303122	0.06566121378854525	0.06408430467247293	0.06256115588308106	0.061116227099829556	0.05973097406109154	0.058402128788093206	0.05712660083877942	0.05590157764498965	0.054713539474050214	0.053580705698943694	0.052494742013384846	0.051447795602589934	0.050439757478180865	0.04946834577788916	0.04852858438388169	0.0476201605099447	0.046749385921208225	0.04590977262086236	0.0450985783631431	0.044314898817641835	0.04355762451087754	0.04282607083232709	0.04210994836326001	0.041425575715232095	0.0407631445263649	0.040121386610390344	0.03950019831067603	0.03889832770407214	0.03831501188956365	0.0377494945629248	0.037201069553937954	0.03666902604079231	0.03614633423812656	0.035645616190616194	0.035159441402732375	0.03468727804991318	0.0342284870385733	0.03378264769629598	0.03334904120366461	0.03292640645138194	0.03251647148848531	0.03211789979295452
0.9999947645653801	0.999940790826998	0.9995928388201712	0.9982281418440926	0.9943519744025897	0.9858785782349979	0.9708901866214802	0.9482106092207985	0.9172732916162921	0.8798268393132228	0.8370236901174439	0.27776088735896537	0.7424800530284129	0.6945417907769382	0.6476282010695555	0.6029797680630438	0.5603153129899731	0.5208682677693616	0.48455605095448884	0.4507552898467161	0.41969166130823743	0.3913945863012508	0.36535061782643624	0.3417002609173338	0.3200012603727735	0.3003234688161567	0.2822244692066395	0.26564358492273243	0.25045412981748194	0.2364443025248641	0.22368544409076085	0.21195320961599914	0.2010728984472139	0.19104556271796833	0.18176002933160465	0.17322070825467803	0.16524029156218664	0.15787806934528173	0.1509757091488907	0.144596369446741	0.13859742781685305	0.13303822601491788	0.12778264978453718	0.06314543283077645	0.11828033452390019	0.11400369374762102	0.1099479745219139	0.10610816753922413	0.10251589348331464	0.09912252132091148	0.09589284234101997	0.09286194295295408	0.08998914700990475	0.08724497149626104	0.08466310936064224	0.08221091691907555	0.07987719156781957	0.07765499921114498	0.07552781674982113	0.0735141677251574	0.07159305521605894	0.06974265674446382	0.06799257252413153	0.0663188157881234	0.06471714242065392	0.06318349662285376	0.06170926172477565	0.06029404635747711	0.058944231907476184	0.0576486408484809	0.05640434737084382	0.055208701352809496	0.054048461106044214	0.05294360334113881	0.05188035259888232	0.05085500492258083	0.049870446669960725	0.04891974660774146	0.04799961998762732	0.047109976719246244	0.04625682478266551	0.04543390453431882	0.044638609126432444	0.04387004620306938	0.043127128821951494	0.04240924507442877	0.04170632010701892	0.04103436684548239	0.040383788144766945	0.03975335684720892	0.039142984074315365	0.038551428648087596	0.037978041642824076	0.037421991439306	0.03688264823371853	0.036359304026306674	0.03584505817033187	0.03535234360966904	0.034868931121688665	0.03440905242320059	0.03395736192622856	0.03351834246461796	0.03309002467515803	0.03267498079835824	0.03227113496422547	0.03187842342561263
0.9796473169512946	0.9794934485333952	0.9549866574893412	0.9550618567481448	0.9361715817003764	0.9120276471664218	0.8832124478687541	0.8500712318496405	0.8129072961511015	0.7738205576923605	0.7331702691495751	0.6914507632907753	0.6504761056068827	0.6104328092934503	0.5717972293394307	0.5352219413200251	0.5003059786575677	0.46790465316849883	0.4379113386541711	0.40977915297542244	0.3837208226707619	0.3598002213193594	0.3375632063495361	0.31721876905224455	0.29839780663626025	0.28120357564569987	0.2652711557335146	0.2505735526169234	0.23702178501268462	0.22442294938357668	0.20240328225441823	0.20228203168380007	0.19236176656694373	0.1831753619824018	0.17463203053403478	0.16674390930267255	0.15934448688080785	0.1524958638838954	0.1460513451240703	0.14007880434540265	0.13445481643697785	0.12921179259513207	0.12425604038856235	0.1196242056630524	0.11525227905210114	0.11118232318296052	0.10733089919641634	0.10366950449760377	0.10023820657427582	0.09699168412230305	0.09389719928319955	0.09098899967157743	0.08822884877734771	0.0855887780711636	0.08310266086511016	0.08073671807241121	0.07848436487899968	0.07632208212620435	0.07427938242579048	0.07232977179497349	0.07046822202072832	0.06867365109100265	0.06697500059272218	0.06534923190646762	0.0637926622737257	0.062300717389318326	0.06085777246666601	0.05948733819924092	0.058171917961952764	0.05690861035965608	0.05569469195591201	0.05452761667170739	0.053394311435620255	0.05231504356126423	0.051275718558131504	0.050274553116219006	0.049309786049291156	0.04837453767484352	0.0474817529700533	0.04660707107526446	0.0457715737330401	0.04496457796008212	0.0441848306103659	0.043431058647378507	0.04270221562502069	0.04199772957125273	0.0413077394459506	0.04064796673494912	0.04000901589457756	0.03938970032013085	0.03878992711420811	0.03820854621730493	0.03764487251837175	0.03709815414624059	0.03656771481036266	0.03605291816875858	0.035546994589977905	0.03506214266150778	0.03459119307821052	0.03413366881578288	0.0336889639753358	0.03325666284306345	0.03283480023974932	0.03242585494973813	0.032028134567464416	0.03164120188023267
0.9120614659484622	0.8974280323533768	0.879326806038394	0.8580670733259649	0.8335742759757233	0.8059175694414874	0.7748957052144871	0.7439488436349789	0.7101786028359763	0.6760246072778375	0.6415371712875608	0.6069655513538065	0.5732348015411741	0.5405277478703611	0.5089823484997422	0.4790586860909963	0.4503481838792681	0.4235513701427019	0.39856105561356003	0.3749355775646398	0.35288216680961176	0.33245646104988463	0.31334557412296493	0.2957111279643522	0.27928208287335266	0.264164295868172	0.25006118820012213	0.2369684351907339	0.22482391956414377	0.21346977531597308	0.20306204755649543	0.19336243990782126	0.18429201693663538	0.17585451583909584	0.16797607620292798	0.16067475375607135	0.15380075690179834	0.14741813588766298	0.14139512174190422	0.13579396292935167	0.13050291282791757	0.12555741554563107	0.12088381956036093	0.11649816285267944	0.11234996736580644	0.10848067556506244	0.10481235715069381	0.10131885698190794	0.09803979275711483	0.09493320462977803	0.09196619674772627	0.08917409932669888	0.086521552151067	0.08398019726322337	0.08158484790990547	0.07930194181116282	0.07712763929175423	0.07503760998037909	0.07306129620339763	0.07117330536437053	0.0693690386435339	0.0676290812244802	0.0659793162317233	0.06439988801013913	0.06288664907851757	0.06143522952448659	0.06003060478948406	0.05869572584354506	0.05741366040118111	0.056181771891861236	0.05499736862814251	0.053858087815822665	0.05275123807090233	0.05169654800015176	0.050680655679640425	0.04970154470474732	0.04875762232443228	0.0478433437698039	0.04696806598883308	0.04611132672568537	0.04529268205704396	0.04450167469653439	0.04373707514076902	0.04299784559491735	0.042282798288412866	0.04159144646709964	0.040914166916127474	0.04026630953626296	0.0396387577499584	0.039030344411064496	0.03844100171580618	0.03786962909758549	0.03731548325039944	0.03677790584745959	0.036256234154975246	0.03574985235613108	0.03525207354831552	0.03477497906937013	0.03431146924425635	0.03386109070351878	0.03342326442363437	0.03299734654107047	0.032582071495902934	0.03217925914802179	0.03178744711437204	0.03140620903362362
0.8046904587194174	0.7891120185693745	0.7708181233557153	0.7502662822833267	0.7275555836038884	0.7028668396922306	0.6767213587000875	0.6495787296974075	0.6214143184399037	0.5932660510191916	0.5650473101427069	0.536890700981262	0.509418464403189	0.4826816560300198	0.45688667893495305	0.43222169213082207	0.4084364280323997	0.38607645909851246	0.3650639735523793	0.3450458442953239	0.32621813494313456	0.30864544886904793	0.2920879007026889	0.276698912558081	0.2622726923727968	0.24889657680375665	0.23634397426926787	0.22463238871226562	0.2137029200985625	0.20344119835869076	0.1939723871926641	0.1851138427568276	0.17679763885379765	0.16902929082062265	0.1617481185245027	0.15497639065885285	0.14857986961183076	0.14262184052108073	0.13698342872867966	0.13172366320753226	0.12674533889038786	0.12207898078267009	0.1176599524122213	0.11350277359621033	0.10956463829265545	0.10588352015588325	0.10238735088533737	0.09905215460040331	0.09591657634482777	0.09294145421381318	0.09009597321385272	0.08741366986355976	0.08486406505981936	0.08241739818911673	0.08010866424365193	0.07790593231728005	0.07580578548777447	0.0737850805226103	0.07187254788361971	0.07004385639931086	0.06829477897876056	0.06660667701320677	0.06500490906354123	0.06347027467571079	0.06199895196812352	0.06058677412971044	0.059219394806091376	0.057918896055658926	0.05666926658217585	0.055467825999481205	0.05431211426924236	0.05319987476382046	0.05211878251257381	0.05108814573008556	0.05009505419256222	0.049137373864767485	0.04821370537680122	0.0473189228530341	0.04646183128185383	0.04562263711381501	0.04482045097475995	0.044045100508547326	0.043295396074629594	0.04257034535446885	0.04186880416393171	0.041190331543757515	0.04052547280300462	0.03988932145820893	0.03927259387655458	0.03867526315018422	0.038096133848846046	0.037534574886111005	0.03698981927509041	0.03646121928835193	0.03594816589566278	0.035450050086327886	0.0349603137761699	0.03449082017747544	0.03403463371261587	0.033591283605484724	0.03316022700362263	0.032739521500944176	0.03233181132269255	0.031935040691072815	0.031549049041493686	0.031173423011571968
0.700646970597475	0.6870568864351502	0.6713121251433488	0.6538775338712883	0.6348204821550217	0.6143331312745239	0.5929494391757635	0.5707711695703349	0.5479029883082294	0.5249888213263	0.5020464754570597	0.47910528001550695	0.45664307459784687	0.43471562028657956	0.41336682023540045	0.3928691821232137	0.3729564553111357	0.35412314774394005	0.3362987799777223	0.31918188049710766	0.3029798676619871	0.2877484326296664	0.27326248772839895	0.25978107426459257	0.24703808361672877	0.23514598754138794	0.22392062891017844	0.21341236696113236	0.2035263875070572	0.19420357016858283	0.18557836974905303	0.17746806763413442	0.16982119272106747	0.16265273071553912	0.15590908602074213	0.14961750174346833	0.14365516192495412	0.13808645443102205	0.13279793280711388	0.1278557254906961	0.1231649771780587	0.11876123639157776	0.11457518377054125	0.11063229397990486	0.10689045696141282	0.1033852369487188	0.10005099509328559	0.09686499202226659	0.09386513013449455	0.09101449786239493	0.08828438379904913	0.0857074962386555	0.0832549212671905	0.08089859618169298	0.0786725712822205	0.07654664052020907	0.0745177658512111	0.07256348360445251	0.07071212661679525	0.06894060422833381	0.06724896036229343	0.06560666516135664	0.06405120195885139	0.06255974849841671	0.061129087992181246	0.05975493390630636	0.058423528040197806	0.057156593056302864	0.055938321094705624	0.05476649153895529	0.053638668396481334	0.05255274791163285	0.05149673348944418	0.050489530574174976	0.0495184885334489	0.04858189763077447	0.04767454661429644	0.04680557149595006	0.04596291469032134	0.04514041986116819	0.04435476256141096	0.04359475402882871	0.04285962678321929	0.042148460838400105	0.04146065801874241	0.040794217769271265	0.040141601579473385	0.039516956189810264	0.038911216700375686	0.038324385177368685	0.03775530233705193	0.03720337241255964	0.0366678194486622	0.03614805077018916	0.03564346813526159	0.03515348037707355	0.03467170316481639	0.03420964354254095	0.03376065466126423	0.03332423551066141	0.03289959455692192	0.03248553064854789	0.032083995003080734	0.03169317550908785	0.031312918446697945	0.03094282220477628
0.6113187948071818	0.6005595289239536	0.5876646148839427	0.5734696266354877	0.5579682158859258	0.5413859213052582	0.5240062109434445	0.506010325130728	0.48739535799640027	0.4687643537539102	0.45003184325259843	0.43119606213989153	0.41267411861371084	0.39449570793319805	0.37668236997736493	0.3594752841453621	0.34265338762905234	0.3266327358636178	0.31137539695007643	0.2966293000153446	0.28244482064042015	0.2692812219405659	0.2565597622661895	0.24464989560518205	0.23310097835052837	0.2227227025482785	0.2126277472832066	0.20313324560607043	0.19418246548662418	0.18569274052782828	0.1778053332744933	0.1703593994743832	0.1633262927450696	0.15668494828347937	0.15042645095769927	0.14456952708246412	0.13900624594741934	0.13378821096786542	0.12882539572775975	0.1241745736924092	0.11975065291814418	0.11558691710065837	0.11162337641440001	0.10787853152889354	0.10432001613544663	0.10098067222669282	0.09779885747540132	0.09475370835868811	0.09188212545238149	0.08914972553406332	0.08652902935675783	0.0840527958380651	0.08169223273194437	0.07942220660388233	0.07727533459602286	0.0752228920400756	0.07326219089254271	0.07137184220827934	0.06957935301913024	0.06786273266822589	0.06621821223472606	0.06462841625011312	0.0631176356959702	0.06166804664334926	0.06027659186307095	0.058939254254409434	0.05764275126071941	0.05640827685998448	0.05522056736111375	0.05407749171860298	0.05297681350204912	0.05191648072521987	0.050884884460488125	0.04990052682123872	0.04895109158448832	0.04803484357264947	0.04714701374058375	0.0462963124477794	0.04547119791815315	0.044665470112232805	0.04389555480909573	0.043150533053292736	0.042429677839235035	0.04173210618319447	0.04105726040404734	0.04040321226908444	0.03976252658163817	0.039149141778890485	0.03855418772466356	0.037977655276938124	0.03741844448574986	0.03687595059032844	0.03634945012049788	0.03583835862489547	0.03534210161359812	0.03486009989484912	0.03438603442712244	0.033931404491384994	0.033489500463456605	0.03305988451321766	0.03264180678215671	0.032234052321551916	0.031838473201587676	0.03145363968510447	0.03107903264583818	0.030714388903287947
0.5384179959511931	0.5294523467284332	0.5190067293291879	0.5075340376417534	0.49496160130395445	0.4814897243484996	0.46737104213489705	0.4527097182635567	0.4374997633721887	0.42218269959816807	0.40668721646860634	0.39119776195394207	0.3756895819408369	0.36046089820745303	0.3454559172415122	0.3308639337310198	0.31649879087181754	0.30278360946767374	0.2896118855816649	0.2768077743206091	0.26453374424510834	0.2528554780565357	0.24161650522610265	0.231039597271877	0.22094158011856166	0.21140133159100094	0.2023194998898506	0.1937171859961811	0.18557397086130262	0.17782119864917273	0.1705769282292621	0.16373582170491402	0.15723865923271235	0.1510878662009064	0.14526807412197423	0.13980728935045408	0.13460343506091904	0.1297137256308255	0.12504917168725463	0.1206667870346971	0.11648680705994773	0.11255059089943933	0.10879146141814146	0.10523506327693631	0.10184843942512974	0.09866505500644568	0.095627211557764	0.09271468330339731	0.08996452317338806	0.08734446626993493	0.08482670116906016	0.08244659854306968	0.08017422979861302	0.0779875353413057	0.07591550945946406	0.07393354334380091	0.07205298043089568	0.07020912997403587	0.06847331656086697	0.06680958288692489	0.06521446152213055	0.06367125043745321	0.06220366796404292	0.0607945543304118	0.059441048617405526	0.058139389950751616	0.05687668277532916	0.05567369808156137	0.05451568549488665	0.05340057097412186	0.05232627396771316	0.05129085347882175	0.05028303393836492	0.049320925985265635	0.04839253723287451	0.047496261387627754	0.04662736511398901	0.045794613215168624	0.044986551290623567	0.04419722248698019	0.043442701925511244	0.042712344706623384	0.04200545956452005	0.04132120296496377	0.0406590468770541	0.040017121384122674	0.0393881487188701	0.0387858157952468	0.03820144502907205	0.03763500454450015	0.03708550941163015	0.036552272904737795	0.03603466395619008	0.035532100849186635	0.03504402556456429	0.034569863257206346	0.03410346008681279	0.03365607915076566	0.0332211835230879	0.03279822750054746	0.0323852978287361	0.03198506012777601	0.0315954810316903	0.031216409678396593	0.03084736897774538	0.030488094344235644
0.478511909988647	0.4712362993516152	0.46274573918325307	0.45340906575794543	0.4432417226968392	0.4321374116473236	0.4208984174992874	0.40848389829711307	0.39589211519223066	0.3832012963300627	0.37028592897695756	0.3572092518133435	0.3442625037713086	0.33137605485809546	0.3186155814367815	0.30613861202765663	0.2937793934269284	0.28191869901097455	0.2705219576846847	0.25927047370624473	0.2484805603300643	0.2381622348234526	0.22820480163454804	0.21874225374186274	0.20967412029804924	0.2010896151022234	0.1928709687801317	0.18505278840078765	0.17762533247556817	0.17052184101464393	0.1638617462064288	0.15755105703965117	0.15153785545740667	0.14582722653594932	0.14040560463699567	0.13531024735296424	0.1304353992187431	0.12584526323868397	0.12145649662980186	0.1173227644387861	0.11337263711457708	0.10964396272157419	0.1060766991708963	0.10269563391911418	0.09947041228980126	0.09643370250270537	0.09353132800005383	0.09074442681201103	0.08810940238860816	0.08559569458279698	0.08317714242995254	0.08088752101360874	0.07869923834083759	0.07659102994363287	0.07459120251792238	0.0726771479775667	0.0708592631193832	0.06907438807719855	0.06739315832905277	0.06578042330898547	0.0642321868241417	0.06273462500343283	0.06130878026270054	0.05993880968692657	0.05863021952059528	0.05735494067775609	0.05612502861928339	0.05495262225539333	0.05382340703214628	0.05273546484363983	0.05168681386278603	0.050675649956674104	0.049690983941869604	0.04875055314573417	0.04784270371333734	0.046962490148143625	0.04611894335986585	0.04530026482810077	0.04450887035589213	0.04373596211129552	0.04299609836884851	0.04228009402214984	0.04158688434050487	0.0409156571667151	0.040265953855928245	0.03963589909962652	0.03901841012902429	0.03842691671014012	0.037852922712418656	0.037296408057943015	0.0367564190475113	0.03623229206755696	0.035723417777179134	0.035229234301426146	0.03474920176181231	0.034282756098431254	0.0338238787326837	0.033383626885095906	0.03295554003357617	0.03253899693086279	0.032132645403160895	0.031738527919487024	0.031354847845418546	0.030981461987324807	0.030617895885660527	0.030263921465329784
0.42920247593645006	0.4232495576919704	0.4162827057972332	0.40862014338373953	0.40012067256932554	0.3910462169056881	0.38144541858203046	0.371400557660694	0.36089060029561076	0.35024248284104553	0.3393550075970009	0.32830782985342466	0.31729764556867984	0.30629757507819044	0.29534147687445067	0.28458220918638333	0.2738661199631785	0.26353509640674594	0.2535053031008187	0.24365661070583525	0.23411614795312832	0.22494892907358757	0.21606041656799596	0.20757650511321904	0.19941051990551506	0.19164649844801251	0.18418346535495542	0.17705617902212392	0.17025709929977867	0.1637357769533118	0.15759839437695466	0.15176413390793347	0.1461872016082875	0.14087602411807518	0.13582152451242835	0.1310512479319519	0.1264826854137823	0.12216824361068769	0.11803370038012492	0.11412811745279253	0.1103910015255286	0.10685921128307177	0.1034714197560008	0.10025661525199284	0.09718107296627194	0.09428250016285021	0.09150797041659806	0.08883996449726579	0.08631395166651744	0.08390111255850959	0.08157667584659482	0.07937357456919751	0.07726560028404496	0.07523261120232691	0.07330216493038351	0.07145271760858936	0.06969502846560456	0.06796714541942173	0.06633810310794667	0.06477445946471246	0.06327215001031952	0.06181797174008605	0.06043248498262496	0.059100347031192185	0.05781890665752303	0.05658552438069007	0.05538742623615916	0.0542446860525033	0.05314344907901863	0.052081920468389865	0.05105822555592497	0.050070659422094474	0.049108543754436816	0.04818932095525887	0.04729425080369031	0.04644022023629777	0.045614683377968215	0.04481313542430335	0.04403802339643351	0.0432807902178187	0.04255565146521872	0.041853688098632526	0.04117386782308539	0.040515408991075634	0.03987784245773741	0.039259475781880826	0.038653245798237874	0.03807238389857238	0.03750857108987655	0.03696182002197501	0.03643114208873954	0.03591596127211345	0.03541566763275053	0.03492972040151666	0.03445758574796112	0.03399878846427275	0.033547257568959224	0.033114021860199454	0.0326927227434205	0.03228262298513929	0.03188252213486088	0.031494441730380504	0.031116559037030454	0.030748773374385616	0.03039061014354314	0.030041848911100254
0.38822044161184005	0.3832916729780411	0.377515138717072	0.3711337707036648	0.36410796990966826	0.35649112358821905	0.3484356987155788	0.3399811744201016	0.33110946854658513	0.3220900606706784	0.3128357106034345	0.30339283243396636	0.29395315957823437	0.2844768160618536	0.27499120157373996	0.26564694974857905	0.2562945272308595	0.2472449480175049	0.23838842229856466	0.22967412071265836	0.22119333469882305	0.21300981219900542	0.2050394425275164	0.19739976209833407	0.19001759068165205	0.18297064587281914	0.1761722903169168	0.16965461567937934	0.16341606020677144	0.15745236187826378	0.15174391031921913	0.14633897335151846	0.14115732090459107	0.13620863792559512	0.1314860539032551	0.12701974755116438	0.12272939679570387	0.11866926267899576	0.11476886940162774	0.11108690585324665	0.1075413942558602	0.10418821044550823	0.10096927534345486	0.09790865597432782	0.09497542554986307	0.09220742293016206	0.08955372252829279	0.086998248824127	0.08457457193686578	0.08225822507622063	0.0800237079274372	0.07790304395356834	0.07587200503884571	0.07391070037477906	0.07204669739977868	0.07025917758930784	0.06854455564541546	0.0668859287379214	0.06530738916572981	0.06379104287192765	0.06233366283195645	0.06092085046796226	0.05957434731222171	0.05827900285519079	0.05703174431954638	0.05583080067093056	0.05466357080533169	0.05354959992097565	0.05247563319408506	0.05143967956057998	0.05044027242665659	0.049475675990271556	0.048535521757481194	0.047636887017349396	0.04676851472616898	0.04592587528129608	0.04511791982009162	0.04433310683621672	0.043573910968839114	0.04283197972471725	0.04212125691901272	0.04143303555991061	0.040766384367590336	0.04012036922489819	0.03949474044273329	0.03888778280958522	0.03829259216907667	0.03772181729786946	0.037168456359420926	0.03663113414924334	0.036109629265115406	0.03560323456732368	0.03511137110080114	0.03463351444212497	0.03416912372646885	0.033717771350348424	0.03327361509748535	0.032847220625567435	0.0324323352917712	0.03202884789043011	0.03163490979936072	0.03125275183775086	0.030880601703098785	0.030518322663709296	0.030165480439638	0.029823116168980725
0.35378310919394973	0.3496481309525491	0.34480411588514875	0.33944038767596096	0.33352296193342573	0.32709454408431243	0.32026477143061916	0.31308763473899276	0.3054977854854507	0.29781177787182944	0.28986851659718255	0.28176173707773117	0.27357145747614176	0.265344985717863	0.2570765854470923	0.2488856668677272	0.24067757413253607	0.23269178100051607	0.22484661501085856	0.21709115957372413	0.20951186304370747	0.20217326648360967	0.19499487073289895	0.1880896404091075	0.18139284955052196	0.17497463258689328	0.1687624901371489	0.16278645904680655	0.1570475972211946	0.15154468481333797	0.14625908303213903	0.14124370785107654	0.13642069382406966	0.13180220619007268	0.12738352695618702	0.12319492865793957	0.11916093779856918	0.11533632715616064	0.1116538486810158	0.10816658555850835	0.10481049476208758	0.10162657637811866	0.09856480556064146	0.09564895722056763	0.09284997206475219	0.09020479620487071	0.0876652945153151	0.08521644112371321	0.08289121561798803	0.08066547597799976	0.07851633655327488	0.0764742872807286	0.0745164311422803	0.0726240135031884	0.07082362770460085	0.0690955286521667	0.06743641954127114	0.0658302223360067	0.0643003805000192	0.06282947577945562	0.061414891289628966	0.06004252609602963	0.05873370368623168	0.05747377103540407	0.056259913986593316	0.055090406991255725	0.05395309907799389	0.05286707737880262	0.05181951411398038	0.05080852513035219	0.049832734400793034	0.04889049841426245	0.04797176448685581	0.0470931708085354	0.04624024229955924	0.045422788685522575	0.04462851368274021	0.04386012919321341	0.043116014123231204	0.042389440287436055	0.041692820684818443	0.0410180466107789	0.04036422485028918	0.03973092437131159	0.039116524142564744	0.03852075256170396	0.03793638526523392	0.037375845568568586	0.036832274740631395	0.03630433905795878	0.035791841820947135	0.03529406628441753	0.03481048373918432	0.03434057813419785	0.033883834936592534	0.03343981517748429	0.03300280699474803	0.032583245243371806	0.032174841366659476	0.031776326371467094	0.03138976212490155	0.03101346362016014	0.03064693773006098	0.030290100918340956	0.029942512830568164	0.029605183595887704
0.32451780855190926	0.321024036258644	0.316931526278767	0.31236555621019346	0.3073262569875019	0.30182227373752957	0.2960072779132851	0.2898890931143327	0.28334730155749543	0.27669325576811926	0.26981687539367033	0.2627579378468449	0.25564285724816205	0.24845703846405603	0.24119387477169366	0.23398320931502825	0.22674254121065585	0.21963181332353104	0.2126416966520676	0.20570858903436176	0.19890669692600121	0.19229704003969922	0.18580632267617758	0.17954199873695922	0.173445476700522	0.16758320904685983	0.16188986107217943	0.15639011401119088	0.1511054607618249	0.14598175912251224	0.14111385142370084	0.13644986926581343	0.13195361746736745	0.1276353924105289	0.12349595494336328	0.11956242828374444	0.11576548248428313	0.11215710373411561	0.1086781815632933	0.10538313144781296	0.10219136350755206	0.09916708002628513	0.09625285828038307	0.0934729827811629	0.09080942177971596	0.08827119661384489	0.08583959846467863	0.08349191271587861	0.0812604058937888	0.07912059000058937	0.07705279646814339	0.07508570481489789	0.07319836640031123	0.07137137826718186	0.06963180582312611	0.06796080471890352	0.06635504409176816	0.06479922426028349	0.0633161266154884	0.06188919856591296	0.06051583519116274	0.05918259124413186	0.057910203396753165	0.056693054036935704	0.05550303088775878	0.0543640056912208	0.05325570556478298	0.05219683619892971	0.05117491554555246	0.050188298111347306	0.049235397031169505	0.04831752489195445	0.04741702288477457	0.04655800371565077	0.04572368636632958	0.044923842378435566	0.04414633779145874	0.04339393087728054	0.04266504321725273	0.0419530738490167	0.04127024964165179	0.04060863135751955	0.039967371459171536	0.03934605953401107	0.03874312577826006	0.0381583187808379	0.03758462084791451	0.0370342531941579	0.036499986872014875	0.035981377249523876	0.03547771825723971	0.03498841223591077	0.03451296875478763	0.03405086948216344	0.03360163165146864	0.033164841605397954	0.032734856033290176	0.03232196861158337	0.03191998947948518	0.0315276609887445	0.03114705883663822	0.030776506986395186	0.030415536906753436	0.03006405173578346	0.029721630105574142	0.029389289783064255
0.2994037069222006	0.2964204003019001	0.2929405118202066	0.289000933949371	0.28468177770131103	0.27995885336866105	0.27492007455219514	0.26960316307025245	0.2639683960001233	0.2581726897730162	0.2521787195729578	0.24602495560212817	0.23976247995014077	0.23343839181466927	0.22702443613087445	0.22063640463343773	0.2141950575626997	0.20785141591240971	0.20159567953089194	0.19536707887264187	0.18923725783147555	0.18326032297339978	0.1773713498935214	0.1685134273432095	0.1661328995125832	0.1607320610852043	0.15549983879043863	0.15043901352208736	0.14554437993255193	0.14079926315963093	0.13627723527776842	0.13193611722897877	0.12773355789524907	0.12369131828244909	0.11980760420389426	0.1161087676830975	0.11253567584879653	0.10912399338695514	0.10583457271508573	0.1009199716236672	0.09968000897924258	0.09680404073687467	0.09402820663032956	0.09137631257727014	0.08883163526753694	0.08640334012986611	0.08407440132222464	0.08182234429995226	0.07967921077397562	0.07762155349568242	0.0756312407514852	0.07373577424729336	0.07191531007483559	0.07015078036089142	0.06847025314636289	0.06685396185645565	0.0652995411755364	0.06379217731559264	0.06235416275054254	0.06096958259523499	0.05963605204455788	0.05834045046216484	0.05710329929449684	0.05591097737219948	0.054760733580630494	0.053651257343357246	0.052571119473022135	0.051538620695292955	0.05054161007585974	0.04957859222597218	0.04864805064134858	0.04774877860618982	0.04687124102950208	0.04603122354548383	0.04521505108404156	0.04443238837476212	0.04367128111806713	0.04293441584646861	0.042220834723930685	0.0415227643694804	0.04085344623246816	0.0402047056557686	0.03957568079350049	0.038966137800273894	0.03837447414481577	0.03780041505429009	0.037237121443926866	0.036696528408238574	0.03617176998273923	0.0356621964347384	0.03516720924381508	0.03468622631413881	0.03421877474469287	0.03376433373879192	0.03332249599612365	0.03289280338629374	0.03246973017130434	0.03206319317799682	0.03166775995526526	0.03128151039518081	0.030906780065173993	0.03054189017257877	0.030186384074934985	0.029840170504672976	0.029504113027818506	0.02917541421141588
0.2776449257164137	0.2750644493600055	0.2720507507779957	0.2686660446077119	0.26491979709807506	0.26082818152263537	0.25645029957497056	0.2518083968610858	0.2468874810315637	0.24181582460691595	0.2365515941540059	0.23113476576324826	0.22560628658479284	0.2200060906302272	0.21437081519769974	0.2086202044928197	0.20286348402245025	0.19717727140925506	0.19155274370789427	0.18593533055684935	0.1803882042995965	0.17494633150361136	0.16960275701773297	0.16440018563147255	0.15929681248705435	0.15436512145373804	0.14954612052937485	0.14487162736596867	0.14034309384313975	0.13592932959429463	0.13172310571025467	0.12766888787180347	0.12374298495731023	0.11995248791261127	0.11630500056894692	0.11282153367724697	0.10944533757848736	0.10622654846806995	0.10311192355511627	0.10014841629303665	0.09726919756624264	0.09453223772935307	0.09187527717340806	0.08935490325622465	0.0869224966103329	0.08459808936401741	0.08236594498869443	0.08020471622525907	0.07814562143249036	0.07616635629193806	0.07425004778431335	0.07242300749832173	0.07066667869242761	0.06896244348424183	0.06733792231560987	0.06577420400068196	0.064269074381215	0.06280843053357502	0.06141377544282186	0.06007003315980132	0.05877493942490676	0.0575158392549763	0.0563127633961552	0.05515233378035585	0.05403257615055386	0.05295184186717621	0.051899033515328416	0.050892107675679275	0.04991935195161717	0.0489791875107699	0.04807049124419523	0.04719188492676132	0.04633408839535131	0.04550904692673068	0.044717700716356924	0.04394831458831535	0.043203207502847604	0.04248156566950869	0.04178251309007596	0.04109843743275411	0.040442319771554935	0.03980618263828285	0.03918925967387288	0.038591156691616155	0.03801050183250851	0.037446974037697145	0.03689370426813126	0.0363629539597858	0.03584744645632794	0.03534674684830448	0.03486027390568538	0.03438747092154835	0.033927858668098304	0.03348097004992363	0.03304639437264032	0.032623671372281136	0.032207396038785266	0.0318073038317308	0.03141675156566361	0.03103780370936253	0.03066889739543536	0.030309570906319517	0.029959456877650073	0.02961843574787058	0.029287393251932775	0.0289635376269945
0.258636675076723	0.2563937560164637	0.25377223663332155	0.2508213119360648	0.24737391898972752	0.24397906137922992	0.24014418029482087	0.23610841935711255	0.23174298146013575	0.22727223100463373	0.22262109020258866	0.21782462127367372	0.21291421997725082	0.2079274940887533	0.2028676015377108	0.19779585219588489	0.19258215910366594	0.18746424270922918	0.18238519749760546	0.17729885528311315	0.1722620239289253	0.16730495159455455	0.16219041473912815	0.15766092146913122	0.15297588371851473	0.1484346585683263	0.14398552743748794	0.13965876704774527	0.13545631054522947	0.13138075395096005	0.12742811756926634	0.12363898993387318	0.11993954373293152	0.11640388394855465	0.11297272592735023	0.10968960929459118	0.10650126368458632	0.10345620485092356	0.10049734991279245	0.0976898838064405	0.09495329337136256	0.09234664372533874	0.0898126494564974	0.0874056573640272	0.0850787455572031	0.08285301990189689	0.08071219316689288	0.07863733957507148	0.07665817571014766	0.07475362263838166	0.0729075874436094	0.07114606748623395	0.06945091516219502	0.06780458445442457	0.06623387547397648	0.0647348092566615	0.06326287910563624	0.06184715881374529	0.060494361800688484	0.05918996533469981	0.05793199991155378	0.056708187340017105	0.05553807694513166	0.06941397181513173	0.05331838877082163	0.052265432128288394	0.051239173989701715	0.05025709491862059	0.04930788220721716	0.04839004029714394	0.04750250424337925	0.046643786886741916	0.045805485512743695	0.044998592611614485	0.04422446104577385	0.04347147803357688	0.04274200666050589	0.04203524309968347	0.04135038324465918	0.040679982333534384	0.040036780032418465	0.03941297821834721	0.038807844944670815	0.038221007810981485	0.037651138653539855	0.03709793840080482	0.03655462480005802	0.03603341623328789	0.03552696116597743	0.035034977730689275	0.03455686002985807	0.0340920896371264	0.03364018944560193	0.03320071638133455	0.03277327402695111	0.0323574115585315	0.03194778794442845	0.031554047808629596	0.031169648286669988	0.030796613149978398	0.03043339556363059	0.0300795467793014	0.029734731590058353	0.029398816878280398	0.029072724508109042	0.028753643918849794
0.24190193182818348	0.23993145839839242	0.23764112850789554	0.23505205351706782	0.2321823818042486	0.22903725345436968	0.22565539119136793	0.22209977113391197	0.21822987593476512	0.21426390532096107	0.210131895877756	0.20585959926943784	0.2014742386912963	0.19700849469515255	0.19250581231762212	0.18791669032328168	0.1832137913521985	0.17859004149924657	0.17398430480667212	0.16936428252621238	0.16477277661467618	0.1602458461171117	0.15577862726078814	0.15140279577721694	0.1470894032483331	0.14289887196356246	0.13878143715519708	0.134768234013655	0.13086112539688965	0.1270572023150836	0.12337163659079106	0.11983148932383741	0.11637590007377503	0.11303185856046594	0.10980026755211147	0.1067010512900518	0.10368819745469617	0.10080515629882406	0.09799817939549765	0.09533124928800354	0.09272706906098158	0.09024291280839117	0.08782444095378124	0.08552407093344988	0.08329723074031926	0.08116463171766268	0.079110750966787	0.07711787006279895	0.07521479127486685	0.0733814553197896	0.0716026767308574	0.06990372031438556	0.06826707136787644	0.06667620424335863	0.06515709271584885	0.06370648507389401	0.06228031906716663	0.060907712033972536	0.05959526079276916	0.05832830019487101	0.05710673399342031	0.055917046842458656	0.05477883165441618	0.053679742804906415	0.052617763310678946	0.05159166608367338	0.0505911389656553	0.04963330486645237	0.048706884877027554	0.047810850036691104	0.04694392288889092	0.04610478230933924	0.045285256630679935	0.04449606089685972	0.04373872158130765	0.0430017611663119	0.0422875344811897	0.04159531669435948	0.040924331210928026	0.040267305443869215	0.039636738119270536	0.03902500970069106	0.03843141134369817	0.03785561864439952	0.03729631658980154	0.036753401833439316	0.036219743670517626	0.035707693718014216	0.03521028358407528	0.03472684408831921	0.034256938112631065	0.033800049282593	0.03335572711013274	0.032923548444935294	0.032503107440370126	0.03209400275202355	0.031690757813775	0.03130208562374471	0.03092507160068848	0.030557886946886045	0.03020022703208115	0.029851768244473696	0.029512175142530916	0.029182600511411683	0.02886007487514035	0.028545915915999233
0.2270677113461033	0.22533878556611417	0.2233032680911086	0.2210424418075975	0.21848574459274672	0.21570126585111463	0.21269144009794355	0.20951448444723483	0.20610103204372113	0.20256592676550866	0.19887471054422703	0.19505065393119014	0.19111950061300131	0.18710172280063816	0.18304458815998131	0.1788664004293484	0.17464708185061012	0.17045192641313292	0.16626127675319297	0.16205327179641207	0.15785580523417606	0.15372098085532823	0.14960491078634885	0.14557624822319715	0.1415953602226087	0.13771921376170773	0.13390164491209489	0.13017194923592523	0.12653289135599244	0.12298227128582408	0.11953434687765939	0.11621619459265325	0.11297089506821768	0.10982479749372048	0.10677692444624268	0.10386801730174522	0.10099905795921874	0.09826774120946308	0.09560465505741071	0.09306039106169227	0.09058565981380702	0.0882166083488688	0.0859082680827012	0.08370730902297656	0.08157509013675955	0.07953052816566077	0.07755943331260189	0.07564444736750617	0.07381370004542727	0.07204836234624706	0.0703338070264538	0.06869522128684856	0.06711347824187426	0.06557632643908941	0.06410648882544756	0.0626885652590686	0.06132043559720441	0.05998946719950051	0.05871591360633836	0.05748624810075793	0.05629871198452139	0.055142078337845485	0.054034884990873645	0.05296472820066998	0.05193036452839071	0.05093049488922895	0.049954875585737725	0.04902049311611341	0.04811632441438301	0.04724139953844747	0.04639455504194749	0.045574453365339156	0.0447695918605625	0.04400482710667802	0.043260340660898525	0.04253902552689258	0.041839686550153535	0.04116136364708568	0.040504257034616825	0.039860312103504145	0.03924210672302658	0.038642197248277374	0.0380598403156588	0.03749491869817776	0.036946146440226375	0.03641298303800751	0.035888951079599	0.03538601170095327	0.03489734355098984	0.034422299891291634	0.033960451402767516	0.033511297410183126	0.033074414619474996	0.03264941052900696	0.0322358592260642	0.03183338772920515	0.031436609171776875	0.031054082265272294	0.030682993037992382	0.03032148134354502	0.029969376692287684	0.0296262641200055	0.029291776781197525	0.02896717312896351	0.028649441245908375	0.02833991708881024
0.21383390050165535	0.2122995210700963	0.2104940485323741	0.20847134010325294	0.206213891461494	0.2037346304985312	0.20105512223382405	0.1982130978449178	0.19515917397670318	0.19199326253606364	0.1886794301364782	0.18524138961626888	0.18169928107361052	0.17807436341123442	0.17440382504507151	0.17061412181979618	0.16678315196515273	0.16296380596727464	0.1591435386547479	0.1552922017777445	0.15144641691879393	0.14764629323846368	0.14385744768447098	0.1401386229404006	0.13645863947852677	0.13286364243513826	0.12931778898951388	0.12584897645791293	0.12245526857317901	0.11912964007806882	0.11589967773626016	0.11278581872442411	0.10973346150260223	0.10676945216117686	0.10389261309820905	0.10112448193582863	0.0984246423195387	0.09583414628118436	0.09330576571127203	0.09088286270985765	0.08852460705301601	0.08626402207848705	0.08405810711003338	0.08195229112294417	0.07990968659624471	0.07794866272578008	0.07605580762321508	0.07421499791170505	0.07245303249707839	0.0707528248352298	0.06909973401539511	0.06751811870440928	0.06599015285949902	0.06450397472663903	0.0630816484143816	0.061708514109252925	0.060382636794963473	0.059091784495308344	0.05785578480293804	0.0566615063290537	0.05550742241860806	0.054382672558190556	0.05330544178435893	0.052263468034349565	0.05125596077466785	0.05028136826438191	0.049330095597740146	0.048418418888820015	0.04753595510956854	0.046681505525396204	0.04585418810971153	0.045052671148522336	0.044265675320656575	0.04351766994492413	0.04278919174755583	0.042083120675967006	0.04139832464344205	0.040733916049251	0.04009005026000182	0.039458889724700213	0.03885278799472188	0.03826445786362788	0.03769362042535436	0.03713883783811927	0.0366002168648737	0.03607677988921771	0.035562038844919444	0.0350681857455288	0.034588100628189004	0.03412129170011925	0.033667355977502034	0.033225808740307776	0.032796246097184095	0.03237827431410042	0.03197149539928082	0.031575311536389136	0.031185123886903934	0.030808643504138266	0.03044338480013224	0.0300875381672191	0.0297408200981771	0.02940294494528509	0.02907353036898387	0.028753794849021335	0.02844102228329273	0.028135838509474053
0.20195978451683394	0.20058966696209085	0.19898091310736446	0.19717553430591886	0.19515862371254514	0.19293727814892733	0.19053207475561398	0.1879876536851024	0.1852410072730879	0.18238781140355412	0.17940624294163796	0.17630175042273372	0.17309977069067314	0.16981288442753875	0.16640679202524752	0.16303329412022077	0.159540787840083	0.1560529198266241	0.15255679992033622	0.149024735582573	0.1454902254109219	0.1419934205282573	0.13849543362832423	0.13505340683247305	0.13164250923943777	0.12830350094407786	0.1250026353529681	0.12176315567544375	0.11859146945509369	0.11548179281364321	0.11245288439119373	0.10952673897828437	0.10665215016178631	0.10385667509752873	0.10113692504749593	0.09851859361662448	0.09595965820415221	0.09349443978458809	0.0911006627339344	0.0887875422069567	0.08653973450685483	0.08438107800780896	0.08227204665903856	0.080256089379099	0.07829822460416322	0.07641657519454803	0.0745981689202079	0.07282719990642235	0.07113173737553226	0.06949338533381753	0.06789868871847533	0.0663719147116304	0.06489548500098916	0.063458254113166	0.06208159853157402	0.060751648517669024	0.059466282772906824	0.058214075884784194	0.057014232764687055	0.05585421294403503	0.05473251782079136	0.0536385618780932	0.05259020426652231	0.05157562196714456	0.050594074909436106	0.04964409440003471	0.048716379873095246	0.0478268475904208	0.04696541839875207	0.04613097014115746	0.04532267413395017	0.04453924306630116	0.04376963187638251	0.04303799732558572	0.04232515261494007	0.0416339607060865	0.04096340041198163	0.04031290579443226	0.0396816349129272	0.039062988437383234	0.03846872162041506	0.0378917143758789	0.037331707871923865	0.036787491181497205	0.03625863479495447	0.03574473149165383	0.035239260500921105	0.03475416418950812	0.034282489725135944	0.033823790352761285	0.033377602623398936	0.03294353448235584	0.03252115746758661	0.032110100956216116	0.031709986933793656	0.031320206465145696	0.03093627306750051	0.03056574095259552	0.030206219228139968	0.02985590794357462	0.02951453945982909	0.02918181572496698	0.02885869421047464	0.028542474213930465	0.02823434546533941	0.027933661084817114
0.1912500822312177	0.1900225073026711	0.18858697485445833	0.18694644977850103	0.18513056151896437	0.18314981729280821	0.18099438768127746	0.17869554002757443	0.17621455012647352	0.17363884339790886	0.17093734879664835	0.16812612992502501	0.16521420795540803	0.16222239439151648	0.1591544784401646	0.1559917101807897	0.15285094901013296	0.14965611111524432	0.14644732606495758	0.14317843453984241	0.13994125956590026	0.1367116828802493	0.1334767415688668	0.13028826132206475	0.12712029872178726	0.1240103039996703	0.12093573289929951	0.11790936805763422	0.11494114393601779	0.11202520816741979	0.10918025990068166	0.10642723456963724	0.10371897667361772	0.10107606644912683	0.09850452085220458	0.09602448681751913	0.09359810985815802	0.09125593811708446	0.08897619660191917	0.08677189133781181	0.08462712216659707	0.08256438310187185	0.08054678513951621	0.07861626730812069	0.076738542069992	0.07493214292425679	0.0731845744916359	0.07148074497343926	0.06984797432588469	0.06826868676418812	0.06673015702762049	0.06525559054653692	0.06382853628077703	0.06243826133525966	0.06110548024752264	0.059817002964884215	0.0585707178278385	0.05735579574709433	0.056190865940003824	0.05506384930943032	0.05397338278065164	0.05290927268939647	0.051888899809147224	0.05090087134622927	0.049944493667076574	0.049018405892318484	0.0481134726089202	0.04724553852629191	0.046404582615966174	0.04558967958379801	0.044799793505280815	0.044030322373476115	0.043284904665444296	0.042565669897078454	0.0418682044531288	0.041191415802247715	0.040534800299803365	0.03989750640185427	0.03927890769225168	0.0386724991679095	0.03808981264996973	0.037523877865713234	0.03697448967735225	0.03644044819389388	0.035921334490549565	0.035416322905389805	0.034920391402863925	0.03444390084414628	0.0339804821327816	0.03352971844932663	0.033091161985406445	0.032664431438395994	0.032249129660872025	0.031844868468922365	0.03145128525288276	0.031067808747255576	0.03068864536739871	0.03032534576049443	0.02997146900451265	0.029626612787932886	0.029290487829576495	0.028962851485382527	0.02864463871188619	0.02833338950922123	0.028029616771752357	0.027733367380632812
0.18154892947934084	0.18043932736239607	0.17912951879907932	0.17767944668802163	0.1760462221509346	0.1742420613807255	0.17229311806353942	0.17021216688134583	0.16796455552558245	0.16562590905442917	0.16317386781143992	0.1606135773659874	0.15797037830785243	0.15523354347157858	0.15242964124120428	0.14958324701738046	0.1466168142046872	0.1437191026125603	0.1407666432359181	0.13777231468229245	0.13476290171354374	0.13177597034326183	0.12877593350154298	0.1258143996801589	0.12287756611369303	0.11996749768387846	0.11709615384031329	0.11426477658543567	0.11148170593427421	0.10874472250361641	0.10606868208668438	0.10347502019001574	0.10091909870580412	0.09841950381989857	0.09598650444155915	0.0936348855321696	0.09133052526320233	0.08910177541313626	0.08693257843489736	0.08483148936065675	0.08278280551161653	0.08081102676058048	0.07887982783672172	0.07702901327518615	0.07522863691120496	0.07349331416106374	0.07181309547907765	0.07017401919442127	0.06860033287162297	0.06707742390580769	0.06559249442416952	0.06416805991899784	0.06278836721934263	0.06144312307911073	0.060152583576900794	0.05890392679700139	0.05769532306004516	0.05651632160318142	0.05538508597958523	0.05428995825894114	0.05322974093396327	0.05219446127260886	0.05120119174033364	0.05023888896147107	0.049306913997035615	0.0484040248793368	0.047521314913702206	0.04667429428375342	0.04585322949554482	0.04505726885765773	0.044285395785487396	0.04353311868087545	0.04280425313755276	0.04210061520619398	0.04141795701434437	0.040755368155880926	0.04011231726067323	0.039487980300165794	0.03888177244794033	0.038287334155802995	0.037715979590946185	0.03716088752553481	0.036622096961466906	0.0360978184779906	0.03558808537211634	0.03509241556939643	0.034605388862100336	0.03413733162410555	0.03368202009228066	0.033239048078087086	0.032807998428993776	0.032388470280367614	0.03198009726436116	0.03158251486787963	0.031195135321231145	0.030818086479506648	0.030444970722306522	0.030087469786479835	0.029739114289798106	0.029399613785997397	0.02906866472802982	0.028745927320776604	0.028432650443343692	0.02812607342161799	0.0278268163117262	0.02753493534476558
0.1727154551165251	0.17171325820649483	0.17053614540775244	0.16921481708636504	0.16772577844058892	0.1661007069439937	0.16432099046664453	0.16244208419701822	0.16039788854117085	0.15826797869995055	0.1560333556579988	0.1536962678165852	0.15128036236461578	0.14877367192631583	0.14620534184707748	0.1435916781093437	0.1408802879100865	0.1381690356181521	0.13547109924990944	0.13270435193492797	0.12991914962409606	0.12714906646962587	0.1243622466440015	0.1216269337565532	0.11886925438725525	0.11615286915375089	0.11346593405311017	0.11081288469333579	0.1081842486713498	0.10562775314703526	0.1031069514389333	0.10066102199729487	0.09824668634628339	0.09588223747916065	0.09357579046289326	0.09134414809171222	0.08915400940114127	0.08703271458342028	0.08496611082530864	0.08296116364925607	0.08100376003463221	0.07911891113867268	0.07726816203462143	0.07549364500270767	0.07376558107429704	0.07209819225071253	0.07048206199305436	0.06890365080045249	0.06738733302878798	0.06591855079812145	0.06448474916591083	0.06310832618676694	0.06177406904113618	0.06047208480466258	0.05922220061755784	0.058011801097922346	0.056839539758776564	0.055695177643052936	0.05458840436773609	0.05353210638435227	0.052501111734741965	0.0514937561935109	0.05052653497424476	0.04958937114151033	0.04868107109892363	0.04780061033163733	0.04693964337309956	0.04611288231044981	0.04531118051648178	0.044533629702530574	0.04377937661163517	0.043043861736564215	0.042325105441979455	0.04164256994766128	0.04097441530266318	0.040325765366198044	0.039695896634954424	0.03908424162741014	0.03849013398078898	0.037907407514348665	0.03734714250868225	0.03680289162482772	0.03627400418638399	0.03575935147241271	0.035259170063061195	0.03477251022316404	0.03429419090931996	0.03383441281518077	0.0333870536248329	0.032951722220937944	0.03252804348097059	0.03211559156824412	0.031714036692768496	0.031323013529598244	0.030937911903658053	0.03057100861986495	0.030203840053581628	0.029852010487020672	0.029509115312512494	0.029174890187665472	0.028849037705789074	0.028532550567456974	0.028222931650118837	0.027920731687307822	0.027625924352147717	0.02733834716665286
0.16464073362046716	0.1637363440265179	0.16267304685554804	0.16146590878578235	0.1601215702080624	0.15863391715196776	0.15702372028220077	0.1553010867660497	0.15343369611970561	0.15149047507292604	0.14943698891268736	0.1473048642211163	0.1450840483860161	0.1427907335789482	0.1404281166253021	0.13801617355028137	0.13553766447025742	0.1330435881397215	0.1305244839232803	0.1279610233857261	0.12536794178890326	0.12281739778851272	0.12020995792230522	0.11764258200932401	0.11508664673349425	0.11254585251810205	0.11002875326102335	0.10753933522277112	0.10508521805599715	0.10266173723635294	0.10028533565371009	0.09797799179727242	0.0956921069937138	0.09345282179269106	0.0912654262678128	0.08914811575272134	0.08705617073748166	0.08504515784153928	0.08307257424823263	0.0811582650350695	0.07928687228138982	0.07748281115042005	0.07570952075897334	0.07400719742381738	0.07234776677067593	0.07074520019149083	0.06918987314306124	0.06766966775685303	0.06620780601020095	0.06479055075292693	0.06340643281486803	0.06207485383428706	0.06078479797965026	0.05952435164744897	0.05832689896636444	0.05713999098908227	0.056002715450729046	0.054891765329285885	0.0538239229631545	0.05278995316312257	0.05178709956607604	0.05080679701983613	0.049865017014676674	0.04895204010609579	0.0480667038346634	0.04720809079540241	0.04636809276640681	0.045561098811360695	0.04477822431312856	0.04401859514205868	0.043277754009072286	0.04256582151211089	0.04186506437444409	0.041191467980445824	0.04053753915269127	0.03990236836039864	0.03928509234049214	0.03868617161976633	0.03810390965222359	0.03753263505853313	0.036983222300280186	0.036449372043221094	0.03593049950733716	0.03542535947435512	0.03493437204108651	0.0344565085634208	0.03398676548955441	0.0335350949458308	0.033095541885917866	0.032667734901842736	0.03225126293776329	0.03184576902422825	0.03145091093015136	0.031066343007190442	0.030691502349119805	0.030325149357030852	0.02996522430099956	0.02961896664681669	0.029281449970578226	0.02895241834128341	0.02863158233013953	0.02832017219427702	0.02801501336120052	0.027717344422338655	0.027426921086874893	0.027143668463355426
0.15723992407361032	0.15640840490170485	0.15544824840568108	0.15434631717546732	0.15311821677432552	0.15175132383008322	0.1502884072677533	0.14871394613734307	0.14700489390377078	0.1452235373149549	0.1433450101974371	0.1413821167311888	0.1393414984048593	0.13722974996289722	0.1350521622397686	0.132826360320578	0.130541657617993	0.12822825841008723	0.12589373996529787	0.12351452605322695	0.12110408987212469	0.1187180597614713	0.1162991715347539	0.11390196772050182	0.11151046294463893	0.10911661498710849	0.10677006390198575	0.10442961093498415	0.10212028213791242	0.099837471439355	0.0975997200227566	0.09541360197447057	0.09324837897060918	0.09112738068632359	0.08905086348445443	0.08703787935547279	0.08505228138334406	0.08313006274478218	0.08124344446584998	0.07941884846559062	0.07762879868883887	0.07588978953806196	0.07420116491920756	0.07256741649030167	0.07097319038597547	0.06943210106750519	0.06793486653406414	0.0664704812684116	0.06506066010081395	0.0636923988073549	0.06235531375116131	0.06106788929480692	0.05981967315238204	0.05859917031227164	0.05743936834587452	0.05628789403840372	0.05518432047512179	0.05410559764856935	0.05306819448487547	0.05206289842791108	0.05108737266384064	0.05013346816112932	0.049216119244170756	0.048326576357630484	0.04746354180242779	0.0466262030107639	0.045806504881308614	0.04501872101690741	0.04425414917786024	0.04351197678689361	0.042787817751536394	0.042091849697099365	0.041406295082420636	0.04074718296583021	0.04010708065672903	0.03948512762020875	0.03888051118934088	0.03829366685788234	0.037723003332530196	0.03716293350401279	0.03662436718393565	0.03610051288934845	0.03559110641884349	0.03509560077333349	0.03461359839483256	0.03414437920009527	0.03368302878679462	0.03323932335639905	0.03280742804988693	0.03238700378971803	0.031977624794803414	0.03157896210869963	0.031190683201696386	0.03081221814468859	0.0304437252213747	0.030083264182590636	0.029729053274054427	0.029388310281481107	0.02905609360927138	0.028732165193601465	0.028417616938177633	0.028109736867013204	0.027809097207058722	0.027515885169184955	0.027229788362302578	0.026950819413163168
0.15042707127985208	0.1496733239337908	0.14879044084312185	0.14778102105182178	0.14665569052780927	0.14541519212555779	0.14406279949798018	0.14262012099172666	0.1410519373364959	0.13941636187001488	0.13768657688123154	0.13587942427164001	0.13399896260701066	0.13205171046231587	0.13003812290162467	0.12797911423043223	0.1258643120432211	0.12371788673666595	0.12154970173291432	0.1193375714376107	0.11709350259589285	0.1148674982455935	0.11260965013424086	0.11036669724820858	0.10812661471032048	0.10589559179679374	0.10367652806480643	0.10147602886452331	0.09929527860242672	0.09714503070795698	0.0950306321493749	0.09296200759873924	0.0909105676735253	0.08889812603437337	0.08692528430239767	0.08500879304040855	0.08311899530039264	0.08128707856572956	0.07948431475058457	0.0777399770594378	0.07602684026349728	0.07437170635944002	0.0727413641778014	0.07117233770253416	0.06964011437109685	0.0681574399217127	0.06671567350443616	0.06530415347176527	0.06394418768573122	0.06262309709612664	0.061331044241243145	0.06008599696635546	0.05887790314890163	0.05769593632568772	0.056558789339319765	0.05545491039117389	0.05438385259333321	0.0533362368165824	0.05232861653286964	0.05135063277468699	0.05040154736921453	0.049472976719526815	0.048579535014166786	0.04771270825730406	0.04687122049406999	0.04605456507707069	0.04525466464455646	0.04448556593723586	0.04373880864135744	0.04301362892586411	0.04230570390065546	0.0416253201937851	0.04095458148074986	0.04030958797969482	0.03968298105173877	0.039073942182988354	0.03848202100461153	0.037906664878069284	0.03734732983786497	0.0367982136814119	0.036270061219768786	0.03575627160208829	0.035256317658020134	0.03477000055949519	0.03429680754976606	0.03383608222682306	0.033382945089932885	0.03294707338697671	0.03252269015211123	0.032109499645117896	0.03170707996852444	0.031315132379119245	0.030933318139408996	0.030561082770124585	0.030197194718635762	0.029843928511984336	0.02949538047004833	0.029160029481497426	0.028833012204552245	0.028514121869695416	0.028204435145016242	0.02790125644958176	0.027605163187270458	0.027316355484037835	0.02703456919879329	0.026759650205259986
0.1441418652511535	0.14344661976315978	0.14263855578287396	0.14171066824904557	0.1406782135770519	0.1395386087840388	0.13829584565961814	0.13696840533554147	0.1355268589602972	0.13401617379108421	0.13243082129801792	0.13077022965574087	0.12901663151087484	0.12721460208631705	0.12535133236644322	0.12344252245941137	0.12148006400266186	0.1194850608738792	0.11746787063193583	0.11540566089053896	0.11332188476455388	0.11123399403070643	0.10912159208323917	0.107021231086164	0.10491960351385743	0.10282365515458666	0.1007365306205548	0.09866445697778815	0.0966066748112653	0.09457563564247708	0.09257866235786233	0.09061486090036909	0.08867094016213663	0.08675991801051221	0.08488600393940654	0.08305948772103483	0.08125632770887863	0.07950860003699177	0.07778754815423503	0.07611886618344742	0.07447842201809313	0.07289176304759254	0.07132719783859495	0.0698258927315509	0.06834676000526818	0.0669197510781239	0.06553062380966954	0.064169936541344	0.06285772300886734	0.061581608495097556	0.06033271094064808	0.059128333812544634	0.05795883281542096	0.056813753967507145	0.05571135388464361	0.05464050857217516	0.053600911717992104	0.05258317775814468	0.05160385154759929	0.05065274390755798	0.04972926290628733	0.048825232623704015	0.047954983125629305	0.04711014737964596	0.046289743931040996	0.04549294940951395	0.04471235361982443	0.043961451929104646	0.043232025533931635	0.042523351823476614	0.041834870167196725	0.041165758229317735	0.04050977852287149	0.03987856183217993	0.039265130084075554	0.038668700960706265	0.038088853332652814	0.03752505700994974	0.03697680340722039	0.036438682758550646	0.03592042302578273	0.03541639750374164	0.03492582640786749	0.034448492957043254	0.03398366387366401	0.03353152695579859	0.033086464792100645	0.032658265726959845	0.032241273882474594	0.03183516399807664	0.03143959852768792	0.031054242102471635	0.03067877983650443	0.030312667513106392	0.02995468234549597	0.029607116432767384	0.029264135185377283	0.02893409718348268	0.02861220354778102	0.028298257124501534	0.027993586783305536	0.027694805822495155	0.027403185531906144	0.027118701941865556	0.0268411045250483	0.026570251114576008
0.13831810060162508	0.13768105787079435	0.13693636232921097	0.13608522649824417	0.13513246323329814	0.13408257946300597	0.1329372277490584	0.13171300283453757	0.1303827579618188	0.12899150809150578	0.1275213720289614	0.12597730095175896	0.12435885129485032	0.12269037766630365	0.1209612780874987	0.1191878912545135	0.11736312550690794	0.1155054678037321	0.1136251062521541	0.11170040573457558	0.1097531280547317	0.10779979390714067	0.10582049561457811	0.10385026597669696	0.1018757322104027	0.09990476906142819	0.09793994530096166	0.09598507864788065	0.09404170802847926	0.09212065417292861	0.09023073355909135	0.08836892971698063	0.08652368154105351	0.08470743041899592	0.08292430652159945	0.08118411904314425	0.07946414013032219	0.07779929272944183	0.07614965467131024	0.07455271550451258	0.07298095183367671	0.07145922461667997	0.0699571350244479	0.06851433704632326	0.0670915022244659	0.06571758525951804	0.06437897550190272	0.06306657594078409	0.061799918582029455	0.060567043486080455	0.05935951667278427	0.05819409756218343	0.05706165484059743	0.05595207602153135	0.05488312797317416	0.053844087094076946	0.052834760779497295	0.05184598550849526	0.05089394995597987	0.04996889524148862	0.04907017611805556	0.0481899235148719	0.047342111526745	0.046518647627794694	0.04571864119646432	0.04494126848173927	0.044179373500500774	0.04344615202625166	0.04273358767397198	0.042037377689974044	0.04136793583714407	0.040713539662938385	0.040071757092313705	0.03945397153055308	0.03885341388145932	0.038269301771417165	0.03770125128115522	0.03714874785584035	0.03661160082001973	0.0360837115022392	0.03557516696576571	0.035080947131418835	0.034599541857385584	0.0341310247992925	0.033674672061312444	0.033230678700504133	0.03279353558155736	0.03237285383404589	0.03196309996864902	0.03156402963998802	0.031175135890177307	0.030796254347378732	0.030427033165613022	0.030066936833029502	0.029714758261553953	0.029372796536005514	0.029035293274161558	0.028710470654096057	0.028393619505256967	0.0280859012010244	0.027784585676009662	0.02749036034300286	0.027203160180508237	0.0269229332038131	0.02664946725562225	0.026382615246508777
0.13291152859734817	0.13232461766248055	0.1316380131810658	0.13085280758711904	0.12997330764289106	0.12900441703003482	0.12794467801281215	0.1268140532536425	0.12558177668086076	0.12429183346211141	0.12293279313580426	0.12150656311344808	0.12000018869689912	0.1184489766116926	0.11684129169834614	0.11518387482273246	0.11349023012888407	0.1117572112932895	0.10999680601895244	0.10820203406707044	0.10637951891051084	0.1045490881904277	0.10269208397522796	0.10083287175752483	0.09898464499959889	0.0971283617178724	0.09527477038372884	0.09342960850983519	0.0915908378132401	0.08977432975409631	0.0879832413674351	0.08621643953734733	0.08446334973702166	0.08273591877956563	0.08103598357780979	0.07937873156203332	0.07773861157391332	0.07614637863780811	0.0745681093457365	0.07303892210079736	0.07153229191988071	0.07007200186402333	0.06862957473802839	0.06724210476385273	0.0658728691384806	0.06454956424952404	0.06325885884514276	0.06199286966169032	0.06076945611654085	0.059578279521255835	0.05840992097984812	0.05728250286432839	0.056185788459532565	0.05511026458063046	0.05407352892352463	0.05306515399665517	0.05208498850302232	0.05112421886102127	0.050198608302888595	0.04929870130440555	0.04842395028568329	0.04756672773180075	0.046740668685627824	0.045937953269591304	0.045157728285989934	0.04439930302674088	0.043655521396200644	0.042939490291797014	0.04224333925853127	0.041562844718224586	0.040908376105275	0.040268323223243044	0.03964038964083493	0.03903572272331451	0.03844772299953899	0.03787530891355867	0.03731910931704722	0.036777667487769214	0.03625112786290346	0.03573324701820381	0.03523471685866899	0.03474977963347081	0.03427742363969293	0.0338175540346426	0.033369511851407775	0.03293348473989877	0.03250410821822625	0.03209080065365162	0.03168817925766881	0.031295900844256104	0.030913652158423684	0.03054113096756691	0.03017779989420591	0.029822447849743357	0.029477389546612765	0.029140938522597852	0.02880885770225514	0.028489131732431994	0.028177234278059293	0.027874550573119144	0.027577643768270016	0.027287881136226134	0.027005017325670098	0.02672900654129439	0.026459722013886453	0.02619669892390181
0.12787791488124323	0.12733919156034496	0.1267020780334758	0.12597552407969018	0.12516260809570062	0.12426588155750037	0.12328357826703548	0.12223703944247218	0.1210935050327308	0.1198975006795092	0.11863528422168072	0.11730433646244821	0.11590971853463793	0.11446578298493136	0.11296695385474809	0.11142146183974085	0.1098406921270814	0.10822107727133565	0.10657932320491918	0.10489186530462767	0.10318348649051941	0.10146657539875757	0.09972348015782585	0.09797533897932834	0.09623404296290455	0.09448342705116257	0.09273397300981075	0.090989956108777	0.08925037148054514	0.0875309878529828	0.08582750515870462	0.08415207030323889	0.08248511378071285	0.0808428888328591	0.07922076583832957	0.07763968241941381	0.07607316967048908	0.07455120494764093	0.0730394833348383	0.07157500737537092	0.07013001197667483	0.06872808115441295	0.06734165368685743	0.06600745566435728	0.06468936829342528	0.06341433456502327	0.062170229908834286	0.06094791879174466	0.059765899561496826	0.058615125319573524	0.05748426439734013	0.05639281378929951	0.05533035703609328	0.05428772819161105	0.05328181472767634	0.05230318823419883	0.051351181869031336	0.05041746118297931	0.049517368072921016	0.04864179169678427	0.0477902648320006	0.04695516214874145	0.0461503524637514	0.04536780489953877	0.044606781495904954	0.04386670094209116	0.04314062250124177	0.042441282687102434	0.04176110019712561	0.04109593927995265	0.04045603267445778	0.03982997952442199	0.03921554409770874	0.0386236882806743	0.038047936549242295	0.03748729941141771	0.036942355688462526	0.036412012869880356	0.03589553325561946	0.035387708312085764	0.03489870982528896	0.03442294232093601	0.03395938914885269	0.033507967962258654	0.033068088829582606	0.03263989313045256	0.03221813491810869	0.03181207746746047	0.031416452785230704	0.031030878191702478	0.030655111070272717	0.030288835373515472	0.029931532383315328	0.029581992988220968	0.0292425115748384	0.028911481121612168	0.028584700989050957	0.028270018395849132	0.02796301249280492	0.02766505225059597	0.027372723363063473	0.027087402747738378	0.026808817397338227	0.026536940753602745	0.02627165654005957	0.026012414185937614
0.12318358065770134	0.12268226601307175	0.12209340771533986	0.12142251535163524	0.1206669784293529	0.11983623148109279	0.11892510542644086	0.11795159782182778	0.11688383217777065	0.11577663828086476	0.1146024077223187	0.11336377464406638	0.11206380030453389	0.11071635676537675	0.1093183412575399	0.10787388932561112	0.10639618976535731	0.10488132663893444	0.1033422929559694	0.10176310377422727	0.10015736882533147	0.09854468739607856	0.09690300982368767	0.09525647971778949	0.09361551672832903	0.09196204296185097	0.09030866481454115	0.08865786016527312	0.08701124542246952	0.08538034635044646	0.083763058760864	0.08217054726184593	0.08058438723793125	0.07902003407752944	0.07746618310757912	0.07596355034989279	0.07446636198215809	0.07300994453649048	0.07156261175943651	0.0701588130049889	0.06877213482364829	0.0674255698877103	0.06609242062060779	0.06480901179847205	0.0635395727041364	0.06231036886981685	0.0611105633018475	0.05993034810095108	0.05878823431800999	0.057675500557239696	0.0565812301921647	0.05552436160625116	0.054494826686957945	0.053483848543033265	0.05250783589672774	0.051557713212647904	0.05063286768799967	0.049724835041683	0.04884987811831208	0.04799787651428269	0.04716880216531652	0.04635531448965007	0.04557097406491686	0.044807952471543344	0.04406552003031353	0.04334326879186216	0.042634439805592	0.04195133894658426	0.041283071959018425	0.040640049404777695	0.04001079188191393	0.03939840251995617	0.03879711569138968	0.03821775284101344	0.03765397730881404	0.03710514862512446	0.036570888229709754	0.0360511088568506	0.035544504909403245	0.035046784823360856	0.03456713451974033	0.034100324576459395	0.033645390641394685	0.033202265270012535	0.032770371211847484	0.03234985388381608	0.03193555988286808	0.03153662292553672	0.0311478344896818	0.030768876379540237	0.030399470878933577	0.030039056018987903	0.029687917732790836	0.029344104188397117	0.029010169724835465	0.028684468655030174	0.02836289328745944	0.02805318060178267	0.02775234698761661	0.02745767415931311	0.02716983010564764	0.026888859315971007	0.02661448639342633	0.026346686000413715	0.026085349737131797	0.025829934653729337
0.11879425278240476	0.11832753205650635	0.11778158234612143	0.11715877066253698	0.1164570319508887	0.11568318124880189	0.1148369172201325	0.11393110130289805	0.1129420286185656	0.11190246838921077	0.11081090565059809	0.10965377474205917	0.10844243705025776	0.10718371046043902	0.10587588704753108	0.10452473308773207	0.10314044284146276	0.10171966030585029	0.10027622099580202	0.09879344057859404	0.09728399250069089	0.09576610778629781	0.09422055790252992	0.09266718354730767	0.09111728498242762	0.08955569163881687	0.08799154726290442	0.08642812538694754	0.08486620819660858	0.08331668142352838	0.08178207412331141	0.0802670410461345	0.07875673319915678	0.07726368794970752	0.07578922076576626	0.07434721799036959	0.0729154326340347	0.07151752381760594	0.07013498179686596	0.06878799144324935	0.0674567272159316	0.06616284604071151	0.06488097056202562	0.06364522929233628	0.06242219418531759	0.06123700612865427	0.06007910768294972	0.05893931620837692	0.05783546512666533	0.05675923450758745	0.055700104076655266	0.05467653993860323	0.053678580017389184	0.052710870232088654	0.051750882289336594	0.0508282546962252	0.049929684588027046	0.049047394935878535	0.048195776593774074	0.047366567859335774	0.04655924313354581	0.045766733521724993	0.04500222868943805	0.04425816771006209	0.04353385383259651	0.04282892194695083	0.04213680080238548	0.04146955421633734	0.04081636585029166	0.04018787523251573	0.03957250230322037	0.03897340359501364	0.03838497604728404	0.03781781169115818	0.03726572805553077	0.0367281155306099	0.03620493401378888	0.035694870592527815	0.035198492414557886	0.034710378772789686	0.03424017307129662	0.03378184714952235	0.0333353651550816	0.03290038626582173	0.032476303849648835	0.03206331523696919	0.03165639051741098	0.031264404494612964	0.03088232747174043	0.03050985157440604	0.03014669993691803	0.029792336947521154	0.02944558638462835	0.029108796312057435	0.028780282477789205	0.02845982241867905	0.028143373999178406	0.027838562150484154	0.027542697948190413	0.027252346577260486	0.02696892553342155	0.02669215282317925	0.026422014639128435	0.026158231035790458	0.02590078310918413	0.025649140096928418
0.11468148482558164	0.11425031211744927	0.11374532995827207	0.11315848032166341	0.1125131954776495	0.1117858334086112	0.1109966262625245	0.11015229564061395	0.10923039659272929	0.10825933107145687	0.10723938603505051	0.10616014805346774	0.10502559529658433	0.10384791461067928	0.10262315193203655	0.10135674886654379	0.10007066831926277	0.09872472071787441	0.09736864904009769	0.09597408270159433	0.09455466373215976	0.09312316295553037	0.09167875276011347	0.09019888865323766	0.08873426134308977	0.08725697571017492	0.08577559494693199	0.08429361621056668	0.08281133889740314	0.08133925202884834	0.07988004948962264	0.07843756845775669	0.07699986465183209	0.07557393377910979	0.07416590061507435	0.07278591921742503	0.07141742133722509	0.07007860542864464	0.06875324345309701	0.06746086844311938	0.06618186279870591	0.06493844628661491	0.0637047652958918	0.06251472565385349	0.06133600426310041	0.060193293832382866	0.05907521526536511	0.05797360237572735	0.056906807422810395	0.055865439734877065	0.05484004162048754	0.05384848813682912	0.05288103079878798	0.051942618655481596	0.05101045428485373	0.050114359372645	0.04924112555460199	0.0483832287619106	0.04756314786524138	0.04674756318311515	0.04596151606128256	0.04518912820392576	0.04444384084587398	0.04371823412632214	0.043011560747587455	0.042323400685085937	0.041647478285312386	0.04099565797982176	0.04035733299949129	0.039742872708654904	0.039141018488689644	0.038554904647562525	0.03797901245606857	0.03742374525109888	0.03688308991645686	0.0363564146072042	0.03584376064680699	0.03534383957007767	0.03485713410014251	0.03437840568427567	0.03391717232712603	0.0334674545277921	0.033029253330116075	0.032601987640817634	0.032185838989095855	0.0317802199291953	0.03138050014581116	0.030995359398754457	0.030619876554165763	0.0302538013894929	0.02989674624413023	0.029548322134823855	0.029207278186618554	0.028876008808736173	0.028552842412240594	0.028237530535677357	0.02792611911635521	0.02762611744770928	0.027334907215819243	0.027049054913145583	0.02676999226228778	0.026497438066782977	0.026231383308833837	0.025971555803507348	0.025717938995310167	0.025470011661096286
0.11082022168597047	0.11041706986733171	0.10994196485203704	0.10940185273242514	0.10879212632019468	0.10812012994702866	0.10740081465640434	0.10659473920072478	0.1057363151783113	0.10482507922569621	0.10387075171950759	0.10286056646756937	0.101798189996558	0.10069390999475408	0.09954517429664804	0.09835647424566116	0.09713700175338282	0.0958831315485009	0.09460785552278068	0.09329456642259255	0.09195631700551378	0.09060617036421406	0.08922884140852803	0.08784349455406089	0.08645793362444529	0.08505908117845408	0.08365489126833474	0.0822488754228266	0.08084054681264519	0.07944506985415058	0.07805212207695145	0.07667850116620176	0.07530710774823339	0.07394556993514688	0.0726000807335506	0.0712817951694481	0.0699699383392444	0.06868718493703388	0.06741572663222822	0.06617452644411005	0.06494595377182469	0.06375014169792646	0.06256262287662483	0.061416239258310905	0.06027977284616258	0.05917710004300663	0.05809751286001836	0.05703295147510078	0.05600131785120571	0.05499353993037084	0.05400053922682041	0.05303968270998609	0.052101586972661214	0.05117866058107128	0.05028608073568328	0.049415596004153746	0.04856689584450105	0.04773251097879827	0.04692631765926687	0.04614054761480206	0.04537492797119901	0.044622246421308215	0.043895685643487746	0.04318788921609125	0.042498312125848765	0.04182660125747069	0.0411664564102792	0.04052956190791694	0.0399091970382526	0.039304897607731926	0.038716243671746454	0.038142763754686754	0.03757910876096531	0.03703557548064329	0.03650596000762283	0.03599033250757656	0.03548730891555402	0.03499759013949721	0.03452038298959263	0.03405084452849752	0.033598382815487104	0.033157085243189756	0.03272699677169206	0.03230754537385683	0.031898915526494126	0.03150057656765771	0.031107883376651067	0.030729494917035152	0.03036048212822252	0.030000565631129465	0.02964958359568351	0.029306978381012393	0.028971569872694777	0.02864573102862514	0.028327802570459824	0.02801760255169502	0.02771110571608671	0.027417452117052953	0.02712919392411533	0.026847773750161823	0.026572999139850572	0.026304598763300643	0.02604256619110145	0.025786738106579173	0.025536695993121278	0.025292537823469883
0.10718162660553257	0.10681208779897075	0.10636889196741126	0.12120842767812519	0.10529395101025348	0.10466573705531051	0.10397665909780761	0.10323921018642986	0.10243238585267869	0.1015819551940415	0.10068848341119441	0.0997407436848941	0.09875545768677241	0.09770717764943405	0.09662831680507378	0.09551163411265173	0.09436420351842369	0.0931839301578022	0.09198225769532832	0.0907371540844015	0.08948138018590301	0.08820612705623566	0.08690445732329784	0.08559369533434755	0.08428166068313145	0.08295550892172318	0.08162335067411726	0.08028437608339087	0.07894907887947702	0.07762125260485338	0.07629437335734754	0.07498478299029489	0.07367455377841299	0.0723678346645042	0.07108898829510972	0.06982729532826598	0.06857064249590725	0.0673405609375575	0.06612053826052362	0.06492835325837337	0.06374750438566211	0.06259676509865711	0.06145324522053086	0.060348444120749516	0.05925217142999812	0.05818806792058386	0.057145230931995125	0.0561161728677254	0.05511824558337267	0.054142301956418684	0.053180973333479424	0.0930787457583112	0.051339708397244325	0.05044403174430785	0.04957729090939184	0.04873151114550107	0.04790646514024499	0.0470948686984115	0.04631031620688759	0.04554523136679967	0.04479937634944278	0.04406583278614768	0.04335738435682169	0.04266693341853383	0.04199396609674744	0.04133810876812038	0.04069339684220357	0.04006746922808445	0.03946470316729472	0.03887380139402732	0.038298013315942465	0.03773686110310322	0.03718515222679965	0.036652855980733416	0.03613428702962298	0.035628738512776446	0.035136149114621366	0.034656046850072016	0.03418812586379815	0.03372763371949174	0.033283716431559224	0.03285067776656543	0.032428555447097294	0.03201674850434161	0.03161548210887798	0.03122427793128011	0.03083848021611777	0.030466672099564385	0.030104000549763123	0.029750281013614748	0.029405012344508333	0.02906690100126296	0.028738441472573508	0.02841793589260113	0.02810516211006725	0.02779994244574339	0.02749832208508558	0.02720932178551422	0.026925568704559037	0.026648504111555733	0.02637793776853956	0.026113643407699384	0.02585555754303998	0.025603567262514677	0.02535724626831395	0.025116699043832236
0.10376728136165392	0.1034153461862697	0.10300090810660555	0.10252456281656662	0.10199403556065247	0.10140631219517131	0.10076305921906065	0.10007087084218941	0.0993157850051091	0.09851608972197934	0.0976765822871039	0.09678665307890638	0.09585036218384203	0.09487631685820536	0.09386046198230677	0.0928095917045247	0.09172911957198306	0.09061559905590647	0.08948326163196618	0.08830772375777972	0.08712149754699201	0.0859159826637219	0.08468407601896741	0.0834427205885925	0.08219818285676404	0.0809407481586651	0.07967496271806866	0.07840271920518249	0.07713229646222595	0.07586778439744354	0.07460332987192014	0.07335610615787515	0.0721023911610238	0.07086058909546651	0.06962987903902913	0.06842119502781098	0.06722065357482364	0.06603834078712463	0.06486567654998075	0.06372017495631596	0.062584294604482	0.06147688166950208	0.06037528828227853	0.05931002152181373	0.05825298313746591	0.057225217389579044	0.05621706323059173	0.05522243559659786	0.054257373004730665	0.05331183222329104	0.05238049933208979	0.051477478193023465	0.050594868017334094	0.04972545778338961	0.0488836416494059	0.04806173606628508	0.047259534377317065	0.04646998839468889	0.04570634743387197	0.04496130962820308	0.04423466386557995	0.04351956510542087	0.042828761800347524	0.04215515421709004	0.0414982725506312	0.04085799248666555	0.04022815723942875	0.03961647602204891	0.03902730643698217	0.038449465188722526	0.037886214185645146	0.037337098177160105	0.036797037436832776	0.03627592461937896	0.03576820132305349	0.035272564850264886	0.034789801167647114	0.03431914481439398	0.03386031046597137	0.03340865364913662	0.03297312221871947	0.032548172006301467	0.03213383949295702	0.031729531755125856	0.031335580336160004	0.030951233315687072	0.030572194638368567	0.030206873826535707	0.029850489671134683	0.029502795378131746	0.02916330580040193	0.028830847296914444	0.028507814130078052	0.02819255146295449	0.02788484538293649	0.027584517525005955	0.027289332695871225	0.027003283392827065	0.026723959655685546	0.02645119139236351	0.026184794101909662	0.025924512386940962	0.025670344287794054	0.025422132843083773	0.025179485434088333	0.024942484649516372
0.10053951636140265	0.10021546267072148	0.0998201149841913	0.09937661700883756	0.09887649601955079	0.09832478043113482	0.09772163888384804	0.09707064807613705	0.09636290045774693	0.09561193254047048	0.09482301262494437	0.09398598828816351	0.09310507574596047	0.09220503126225414	0.0912312402104899	0.09024066346196626	0.08922196813784243	0.08817063482250267	0.0871015742708793	0.08599706692355086	0.08487098078290933	0.08372876560641007	0.0825607233516456	0.08138393066558405	0.08020323205962525	0.07900901593691606	0.07780600740710322	0.0765950486061406	0.0753859838170014	0.07418160247926674	0.07297486672688205	0.07178179397270246	0.07058607534932265	0.06939836518045694	0.06822026908744806	0.0670621691250172	0.06591093623681725	0.06477610626219477	0.06364969545300983	0.06254843609484195	0.061455848986579534	0.060389601674031214	0.05932756848497526	0.058300199308112345	0.05728008046871653	0.056286899215884235	0.05531295677188873	0.054350949766608994	0.05341693733817299	0.05250120660765474	0.05159862587387181	0.050722956467467946	0.04986655697265299	0.04902247256068892	0.0482047153387469	0.0474059174712783	0.04662573788430051	0.045857510519866404	0.0451141342156527	0.04438848930265117	0.04368027018156906	0.04298332903247509	0.04230953564051	0.04165227088340654	0.041011230422320494	0.04038591728467684	0.03977062490896549	0.039176373833762504	0.03859686367796755	0.038031754502339324	0.03748071050231326	0.0369433387524655	0.03641465577346413	0.035904772986170834	0.03540666502680172	0.03492141828630377	0.03444822792099629	0.03398681190375854	0.033536865323040385	0.03309384592232701	0.032666535896347416	0.0322495224932127	0.031842797381527316	0.031445858255607625	0.031058901956988485	0.030681488923947856	0.0303090992496851	0.02995013320008753	0.029599877960494285	0.029258100185521368	0.028924323200846983	0.028597382435855728	0.02827968155247984	0.02796957336885599	0.02766684955047959	0.027371338939648906	0.02708087435175881	0.0267993319923163	0.02652437128115518	0.026255827715274262	0.025993522455450387	0.025737206699482578	0.02548688090034473	0.025242392536182434	0.025003358246291442	0.024769644372611043
0.09748673459683177	0.09717714486239207	0.09681256249644261	0.09639620436140982	0.0959265348409982	0.09540837167998993	0.09484197827282452	0.09422989350500813	0.0935633048142991	0.09285689338192413	0.09211528565581083	0.09132708568144271	0.09049694975183896	0.08963227444379442	0.0887308350850735	0.08779560511766067	0.08683354559811535	0.08584155797143077	0.0848298235804553	0.08378492698255406	0.08271665691986352	0.08163646070631762	0.08052943422725034	0.07941325296059523	0.07829183590129166	0.07715609469379207	0.07601146514267623	0.07485862257264052	0.07370698333697945	0.07255791520018934	0.07140595876101676	0.07026589865823836	0.0691227810841868	0.067986097064911	0.06685627287801385	0.06574752176673465	0.06464313981668783	0.06355233934723319	0.06247078407056011	0.0614115654158663	0.06035996919559054	0.05933268254085456	0.058308920231655556	0.05731777277396576	0.05633295887834561	0.05537334767423985	0.05443163605902253	0.05350092584694095	0.052596705277999915	0.051709731057880966	0.05083472178055482	0.04998539920955171	0.04915427592875798	0.04833461339544187	0.04754015098121147	0.04676354036882286	0.046004312546531895	0.04525713913022864	0.04453336445235328	0.04382652329547418	0.04313633899661766	0.04245683269234133	0.04179960126881289	0.04115823076788285	0.04053243713760719	0.039921747352797965	0.039316988454026314	0.03873982180146502	0.03817322623043032	0.037620534919033194	0.037081407905096744	0.03655548616281463	0.03603790277529619	0.03553857789460196	0.035050646185907454	0.034575134596194844	0.03411134734518965	0.03365896880292407	0.03321772026178653	0.032783457525166294	0.03236389119392935	0.03195464376474296	0.03155540212937495	0.031165668917195254	0.030785662522134223	0.03041489292270248	0.03004913485664741	0.02969636530915473	0.02935212671418887	0.029015948402073843	0.028687993216158218	0.028366473402652248	0.028054013360061567	0.027748971650613487	0.02745114722371734	0.02716036782214666	0.026874551800884168	0.02659744378032593	0.026326776724307797	0.02606239137171688	0.025804114895955126	0.02555170439810494	0.02530515969864305	0.025064246145717	0.024828930418766545	0.024598814610274616
0.09459790203043911	0.09430691527364275	0.09396580944524396	0.09357310216555698	0.09313151500373316	0.09264287616290638	0.09211136814887325	0.09153486234267305	0.09090737084588114	0.09024104145271326	0.08954279407656077	0.08879998592580252	0.08801662523344324	0.0872006663325525	0.0863467618172801	0.0854690585222946	0.08455648602234839	0.08361793928476814	0.08266048473813967	0.0816710464813094	0.0806584798771827	0.07963349063535487	0.0785834215247577	0.07752314514234902	0.07645680977677935	0.07537688434049321	0.07428720443433826	0.0731880743154207	0.07209061595960044	0.07099389694496704	0.06989620386993095	0.06880367551848175	0.06770995264851946	0.06662153280458682	0.0655400452071511	0.06447529916219503	0.06341502752809725	0.062367157415259125	0.061327274834763766	0.06030811393074483	0.05929551260587544	0.05830553018161579	0.05731820838073459	0.05636205762971276	0.0554106194973857	0.05448309837976786	0.05357244537010847	0.05267174729721175	0.05179610904314053	0.05093666814291731	0.05008829620061003	0.049264345687295284	0.048457523100157975	0.047661468119716346	0.046889446761352205	0.0461343354687396	0.04539614605905828	0.04466850723431532	0.043963750322666216	0.0432751297146453	0.04260242914241884	0.041939833856369325	0.041298698899311655	0.04067276252824773	0.040061737621695265	0.03946530114658136	0.03887436485617297	0.03831028923419673	0.03775628039106804	0.03721568156876542	0.03668817135449236	0.036173425082271435	0.035667117237533554	0.03517727331245765	0.03469967232611753	0.03423369404987059	0.03377908195530146	0.033335534687203905	0.03290281794644973	0.032476817005391366	0.032065137380269434	0.03166349234419621	0.03127134280284291	0.030888915475026556	0.03051572302014846	0.030151523231214453	0.029792181852957088	0.029445530144667744	0.029107198418098525	0.02877672418706577	0.028452879231096326	0.02813808855230205	0.02783077901955556	0.027530717364512552	0.027237740895058808	0.026953236539447055	0.02667034029349756	0.026397591179309086	0.026131153599984226	0.02587086140458247	0.025616551139360105	0.02536798615799761	0.02512526916688842	0.024887869550191337	0.024655986174839908	0.024429344765786683
0.0918591404297144	0.09158590236228979	0.0912634083198725	0.09089520293280055	0.09047934216653152	0.09002002203082568	0.08951795669086811	0.0889744901662373	0.08838380864840145	0.08775475752002172	0.08709584017665316	0.0863944118373393	0.08565453281222041	0.08488416442383268	0.08408853149928396	0.08324655880795602	0.0823828511075558	0.08149464800544674	0.08058722254469791	0.07964892477021468	0.07868855631763569	0.07771483796693573	0.07671784073720894	0.07571002999531788	0.0746955788000908	0.0736673527463146	0.07262847401267523	0.07158165697734148	0.0705338299435663	0.06948623514739742	0.06843468377999645	0.06739214713904915	0.0663450997804696	0.06530229092749278	0.06426524843880072	0.06324357745164065	0.062222043179254914	0.06121734795969281	0.06021777319370105	0.0592366369213044	0.0582611425467915	0.05730677769551845	0.05635433996803854	0.05543126055911467	0.05451164101349385	0.05361546261387937	0.05273452985397387	0.051862658690513735	0.05101450415852495	0.050181537628925924	0.049358800969648425	0.04855933479197654	0.04778818397342834	0.047002615128127624	0.04625222930036492	0.04551793724652276	0.04479969422022336	0.04409137132689533	0.04340500293060771	0.04273422223211214	0.04207830595620646	0.04143217371675958	0.040806590330458935	0.040195728522203114	0.039599110477064756	0.0390164625697344	0.0384389652948411	0.03788762480614695	0.037345876548490205	0.03681707104339717	0.03630089531384389	0.035797048189505916	0.035300897492080804	0.03482116257753734	0.034353635327976945	0.03389698641809509	0.03345135322025742	0.033016455302524846	0.03259209193892294	0.032174162041594415	0.031770209616511155	0.03137601202337278	0.03099104716586472	0.030615535912140408	0.03024904718048531	0.029891284731902525	0.029538193747403314	0.029197588076606076	0.02886505383569143	0.02854018224831199	0.02822171743045168	0.027912196130749654	0.027609948108954563	0.027314812516326184	0.027026539727138543	0.02674662841543914	0.02646821124739163	0.026199759101104125	0.025937479781379093	0.025681216574728608	0.02543081129406979	0.025186032859449307	0.024946985304136783	0.0247131414025841	0.024484718025017973	0.02426142839612514
0.08926034644079191	0.08900290069728152	0.08869863587265563	0.08835188195749419	0.08795976587734135	0.08752639563219201	0.08705290691399127	0.08654041477669756	0.08598249029261978	0.08538849302033227	0.08476580685347418	0.08410333784335752	0.08340325206982921	0.08267402016209094	0.08192184977128608	0.08112432040478482	0.08030527541256494	0.07946404046497076	0.07860342314683584	0.07771332341820225	0.07680128543678037	0.07587668704923611	0.07492823149108963	0.07396933836221568	0.07300342987123888	0.07202362715238093	0.07103262211658366	0.07003368368144633	0.0690335370466105	0.06803245501737118	0.06702682559992955	0.06602896381063687	0.06502599310303081	0.06402624167484991	0.06303130254380244	0.062050257596690715	0.061068889173882375	0.06010321506187676	0.05914074670002829	0.05819642237863454	0.057255930706410885	0.056335344673196806	0.0554164385146893	0.05452525817089544	0.053636181863794805	0.0527696162116037	0.05191719080366066	0.051072970505360984	0.050250795562502636	0.04944375712038691	0.04864576633434671	0.047869777405436534	0.04712129441447109	0.04635763520581321	0.045628168125433764	0.04491398029144772	0.0442150417950584	0.043525424002156976	0.042856865418245606	0.0422032010709506	0.04156373698184251	0.04093338945488074	0.040323126872091414	0.03972684143855485	0.03914423668494842	0.03857499670678553	0.038014185597146324	0.03747169363462438	0.03694189536714124	0.03642458265477653	0.03591946285986057	0.03542669685801302	0.03494041849745153	0.03447093078008572	0.03401247023650412	0.0335649229936989	0.03312808702718882	0.032701651194960865	0.03228543701974857	0.031875437416935805	0.03147904887136849	0.031092147886823275	0.030714225071105227	0.030345503374576175	0.02998556685550394	0.029634129669543333	0.029287212973747683	0.02895250011331665	0.028625447047417523	0.028306288833106444	0.027993142760829794	0.027688764209267427	0.027391490685539067	0.027101167697552875	0.0268175466372871	0.02654214874677831	0.026268154524338064	0.02600391991314548	0.02574573339055573	0.025493436050186672	0.02524687516600525	0.02500582688242473	0.024770391474994127	0.024540056913356815	0.024314831210875847	0.0240950049047374
0.08679083786241512	0.08654786018758719	0.08626084221540804	0.08593336738072165	0.08556509879467972	0.08515152630060586	0.08470859925180005	0.08422249992664474	0.08369506401072306	0.08312997514216251	0.0825448776706409	0.08191729954686211	0.08125518273617922	0.08056439680968105	0.07984029049628166	0.07909589345249672	0.0783193465751949	0.07752110670735461	0.07670422457260953	0.07585844869951112	0.07499094066033932	0.07411268231752496	0.07321066003429032	0.07229687701230268	0.07137678479772169	0.07044236172857661	0.06949672249715354	0.06854268768661274	0.06759072260948737	0.06662975428246713	0.06566712520502732	0.06471162916545563	0.06375036544620731	0.06279141182710792	0.06183651635770018	0.06089381641475834	0.059950370047777805	0.05902172422883704	0.05809528340027991	0.05718545454451593	0.056279320639791144	0.05539055746224522	0.054503970605669604	0.05364196544106592	0.052783078934699204	0.051944847361760346	0.051119780971320125	0.05030211332883884	0.04950547782186785	0.04872280225872029	0.04794851059578657	0.04719521644939725	0.04645643008257342	0.045726211645363626	0.04501689201746752	0.044322120882169885	0.04364187515645758	0.04297037367233068	0.042319072374022465	0.041682001359176206	0.04105844100995993	0.0404436196524888	0.03984811380679986	0.03926596900099401	0.03869696120666843	0.038137243554845206	0.03759274290930141	0.03706235932987539	0.036544207053852695	0.03603809067109949	0.035543654038124116	0.03506095204040058	0.034585178574908476	0.034125299213552146	0.03367609236585599	0.03323747705047486	0.03280921208218224	0.03239105219515488	0.03198281262100278	0.03158056382093697	0.03119159758281423	0.030811844859443185	0.030440823886675104	0.030078759154239437	0.029725260414326854	0.02938005597288795	0.029039156709651504	0.02871022724423676	0.028388763417502308	0.02807356778388914	0.02776708725633955	0.027467762297508604	0.027175407678321762	0.026889784655463485	0.026612407331637	0.026339779616096244	0.02607013100949504	0.025810051812338093	0.025555892169459544	0.02530749923067264	0.025064645882917763	0.02482734642513319	0.02459546840819046	0.024368593755862488	0.02414699136917851	0.023930149453349234
0.08444151772168144	0.0842115187767896	0.08394061258884623	0.08363102263648521	0.08328271867312581	0.08289137036862897	0.08247306579978318	0.08201332751957566	0.0815138508850589	0.08097909076079939	0.08042562813719566	0.07983057615831926	0.07920315888094882	0.07854861722247575	0.07786157057861877	0.07715532535693911	0.07641880260529552	0.07566014987391038	0.07488408307233659	0.07407996970908026	0.07325612380773998	0.0724187496605574	0.0715596913345581	0.07068889286218535	0.06981149852714538	0.0689189565154961	0.06801743672216237	0.06710574068405735	0.06619495785080455	0.06527547066236393	0.06435362446511247	0.06343801811360296	0.06251620313102749	0.0615946848652242	0.06067856951718914	0.05977290613739543	0.05886578079422323	0.0579720046493564	0.057079592482597835	0.05620272446589815	0.05532878575201164	0.054471121672371337	0.05361492321548007	0.05278189377403422	0.05195142263618396	0.05114036992630022	0.050341570478911885	0.049549975725344364	0.048777284697455875	0.048018164584010925	0.04726675073387552	0.0465353831861959	0.045817606627647	0.045107861523128186	0.0444180596358724	0.04374202008654405	0.04307991202313233	0.04242594225836864	0.041791370427550184	0.041170386701275236	0.040562354405657634	0.039962507401660595	0.03938131432523974	0.038812988789882534	0.03825717881885859	0.03771028051545729	0.037178083251356304	0.03665948344574201	0.03615269178848778	0.03565749866431893	0.0351740966533167	0.03470102575081412	0.03423510036600522	0.03378457182071303	0.03334441591184922	0.032914517240008365	0.0324946525528122	0.032084590351530204	0.031684158061258634	0.03128950657354626	0.030907799016117503	0.03053482183295415	0.030170781543663774	0.029815265571362982	0.02946805737157348	0.02912889832031091	0.02879399084376106	0.028470732777696177	0.02815475665273799	0.0278448662528636	0.027543519104580083	0.02724918967760748	0.02696160976020712	0.02668062867092531	0.0264077564120515	0.026139493614619525	0.02587412179493606	0.025618132071766005	0.025367935997365372	0.025123385745532155	0.02488426077034235	0.024650674973081762	0.024422108146317265	0.024198733333253224	0.023980426738783697	0.023766800650879074
0.08220316277461795	0.08198463612484143	0.08172962741193837	0.08143671158532383	0.08110709970404832	0.08073893444021396	0.08034310341625076	0.07990499902532057	0.07943210294250258	0.07892825576260203	0.0784002025395604	0.07783624445656968	0.07724125875948593	0.07662011714173413	0.07596772583001085	0.07529682359802478	0.07459738165875741	0.07387625345499894	0.0731379677345214	0.07237321395620458	0.07158806841940431	0.07079119087114318	0.06997231770006644	0.06914173513581717	0.0683044911610529	0.06745222482687296	0.0665908653687543	0.0657193344891188	0.06485070705864797	0.06396721857369227	0.06308402986862999	0.06220564576275286	0.06132170305433611	0.060437855052369	0.059556815930591755	0.05868610587216232	0.05781307864896845	0.05695246394414788	0.056092642477162634	0.055247264540011116	0.054404151351605735	0.053573538483947504	0.05274842233307188	0.05194379919774196	0.05114057777181017	0.05035554116638873	0.04958195495797764	0.0488148677091039	0.04806573206190531	0.04732937779061612	0.04660003436100488	0.04588968997809043	0.04519223456479627	0.04450225083133648	0.04383132767801272	0.04317314616415237	0.042528851621511474	0.04189187942198017	0.04127350717869157	0.040667967720031555	0.040075119416987506	0.039489855830310956	0.03892256881354602	0.038367628604992675	0.0378247051515705	0.037293792217756146	0.036770063410165664	0.03626295220723111	0.03576722386689501	0.03528268385802071	0.03480906651095783	0.03434635958510009	0.03389004628817307	0.03344868423694931	0.03301735924066712	0.03259599015117206	0.03218433269930273	0.03178220343361611	0.031389408280075054	0.031002158114701656	0.03062759896048711	0.030261487082468716	0.029904071016651552	0.029554953877504623	0.029213925427234933	0.028880737791351144	0.02855166398645557	0.028233979425365572	0.027923390197154802	0.027618710674569516	0.02732243614719262	0.02703295591907175	0.026750098621174178	0.026473691499716685	0.02620525428178465	0.02594127000687254	0.025680104399373245	0.02542813883547425	0.025181843067771766	0.02494107634568856	0.024705620577406908	0.024475590242920946	0.024250481495623696	0.024030248990668808	0.023815407219189018	0.023604943475031476
0.08006900863100538	0.07986239211250316	0.07962030779227768	0.07934405714965076	0.07903079018871788	0.07868223940299181	0.07830072478971545	0.07789129093060042	0.07744308213895663	0.07696711147177991	0.07646390202370369	0.07592884698802294	0.07536372223483238	0.07477382938045084	0.0741539859285516	0.07351526622409901	0.07285095547295092	0.07216468313741523	0.07145793795273755	0.07073385956085468	0.06998578037643502	0.06922600528995325	0.06844503745055852	0.06765231861377027	0.06685274541541968	0.06603918565794799	0.06521259973962114	0.06437856424333564	0.06353965875124143	0.06270287371607762	0.06185616957945566	0.06101336179635542	0.060164966861149166	0.05931616557785494	0.05846911296933748	0.05763429787228935	0.05679107844375679	0.055962195199259115	0.055133350363972315	0.054318014394921364	0.05350428661933465	0.052702235186807195	0.05190494854269507	0.0511268346272796	0.05034926564347758	0.049589761647836815	0.04884034144086096	0.04809695755103517	0.047370399744857586	0.04665586327294868	0.04594777267884376	0.04525779046410703	0.04457997133452259	0.04390905656421606	0.043256336587073264	0.042615777094004305	0.04198839131676167	0.04136790487463469	0.04076525907444521	0.040174843752097886	0.03959652584533834	0.03902547465297059	0.03847177293047032	0.03792977701733215	0.037395807762476155	0.03688054781890134	0.03636854800431042	0.03587263045208872	0.03538768400862009	0.03491404251099121	0.034449975284446065	0.033996875994161166	0.03354965941318545	0.033117542194385396	0.03269485490482213	0.032281821572211024	0.0318782065741572	0.03148382274557924	0.03109875075846218	0.03071853528394341	0.030350938796350153	0.029991556018137026	0.029640634239758306	0.02929778939191173	0.028962821797903993	0.028635527531156918	0.028312143976256404	0.027999712257841994	0.027693184835128483	0.02739506836249571	0.027103747387085736	0.026819061713960198	0.026540838657522898	0.026270601821962655	0.026004850602846182	0.025745084708524105	0.025488055518111098	0.025240049208837923	0.024997594404126293	0.02476054931833096	0.024528708169215273	0.024302180481193612	0.024080475311396086	0.023863427839557166	0.02365180164019258	0.023444451950252368
0.07803185474951849	0.07783590833411362	0.07760631366641907	0.07734432199096862	0.07704768469004633	0.07671679531505388	0.07635464973708211	0.07596655248160201	0.07554103289549213	0.07508877935250652	0.07461113377367046	0.07410275118635808	0.07356552924003813	0.07300465563343594	0.07241503024232283	0.0718080897535819	0.07117499602161727	0.07052186787054827	0.06984821494576428	0.06915815412552648	0.06844494752947856	0.06772002264257018	0.06697449118144312	0.06621741846106574	0.06545224774544899	0.06467538769091681	0.06388444467775438	0.06308852847743573	0.06228248400749069	0.061480315097901465	0.060667832307414564	0.05985985670468795	0.05904446725357602	0.058228722945138534	0.05741388207216967	0.05661067195555206	0.055798597710565626	0.05499987651868653	0.054201015336382614	0.05341403381223999	0.05262916270836478	0.05185293762104159	0.05108587608376488	0.05033023517658366	0.04957772586683234	0.04884227854768828	0.04811614832440933	0.047395446467844035	0.04669064205186638	0.04599721713880001	0.04530956976505723	0.044639284494396594	0.043980426015678725	0.04332794326291506	0.04269285992814978	0.04206965664116066	0.041458347023098384	0.04085377457731464	0.04026636315123377	0.03969062672552734	0.03912651096081222	0.03856921984095988	0.03802859510331286	0.037499234813182215	0.036977488603277035	0.036473974791010624	0.03597340764198425	0.03548840485155688	0.03501451130499937	0.03454996170572341	0.03409615893174284	0.033652479205953205	0.03321443659086466	0.032791066508500756	0.0323768392678183	0.03197192923815267	0.03157617405719844	0.031189410206837125	0.030811618239051236	0.030438543058033268	0.030077766194144068	0.02972496563307695	0.029380432847274558	0.029043708529230522	0.0287147083987599	0.028393157126047196	0.028075423788438626	0.027768328291986416	0.02746699530705931	0.02717390410454273	0.026887452179303557	0.026607471398686442	0.026333817176906946	0.026067999306555505	0.025806525341796935	0.025550912819969154	0.0252979524483084	0.025053841998920065	0.024815165445929474	0.02458164201059269	0.02435336148693175	0.024130425180592843	0.023912068287009636	0.023698599238550205	0.023489929220658057	0.023285645960568518
0.07608534196644247	0.07589910174962405	0.07568163855659835	0.07543192886632069	0.07515116142197449	0.07483688591644837	0.07449253882277489	0.07412415018105944	0.07372694339725742	0.0732904500066576	0.07283643639080292	0.07235238601306358	0.07184159525506395	0.07130783376995944	0.07074655370598867	0.07016929784120242	0.06956583834661921	0.06894361262898123	0.06830084738745913	0.06764268941516773	0.06696209602534085	0.0662699802691254	0.06555780932208809	0.06483420132251942	0.06410250372634155	0.06335910018733965	0.06260191148591161	0.061842795125314994	0.061066924222249415	0.06029722737126182	0.059518376290516616	0.058742124441193436	0.0579583241633473	0.05717395409365896	0.056390071000704436	0.05561679949033215	0.054834417273645804	0.054064481708732154	0.053293860318532935	0.05253434311180405	0.0517765513347945	0.051026234154650754	0.05028450078118697	0.049553446544811836	0.04882532561032942	0.048112560825910956	0.04740885916633614	0.046709587393803514	0.04602612473599849	0.045352983629502366	0.04468510194275397	0.04403376770090028	0.04339321898903327	0.042758547789740704	0.0421405356435237	0.04153378290862887	0.040938331123573625	0.04034924939950105	0.03977676911546402	0.039215123032928796	0.03866474706208306	0.03812082405246518	0.03759295837632109	0.03707590302610411	0.036566065424337574	0.036073949056191476	0.03558450620066126	0.035110133695541626	0.03464594586125706	0.034191830624788755	0.03374756239085649	0.03331307783038226	0.03288427076452279	0.03246917093196558	0.03206319015870904	0.03166625492063916	0.03127818057809215	0.030898839462441846	0.030528210257574382	0.030162126880218777	0.029808064996672476	0.029461690565887273	0.029123396979284788	0.028792703793107693	0.028469533024014903	0.028153582507769948	0.02784139890614476	0.027539576079133696	0.027243334780730825	0.026955190729332352	0.026673513416340815	0.026398167495137542	0.026130675449114873	0.025867521493735397	0.025610260799836228	0.02535872983955401	0.02510961190808152	0.024869339590966034	0.024634537914380587	0.024404766924627404	0.02418008156021007	0.023960213320287894	0.02374525285708116	0.023534989174547015	0.023329434074925454	0.023128173739562913
0.07422303194340765	0.07404670510767879	0.07383992756574204	0.0736027568630045	0.07333573270593183	0.07303720525841288	0.07271065854231401	0.07235961765869693	0.07197490650802862	0.07156650388780238	0.07113413716068973	0.0706739800692069	0.07018773864069566	0.06967931975613957	0.06914484085346358	0.06859428146629414	0.06801891437918259	0.06742555139697134	0.06681636490329869	0.06618478966853804	0.06553377387829037	0.06487286243905795	0.06419214550397619	0.06350005926454422	0.06280116817558616	0.06208823396611233	0.061362306692954005	0.06063181638594139	0.059891196903859134	0.05915281834211384	0.05840459856292439	0.05765867298296044	0.05690530256617911	0.05615077563340156	0.055395943101738475	0.054648715343882125	0.05389742152072881	0.05315489081734317	0.05241135163799183	0.05167886023811676	0.05094525226210101	0.05022071112505936	0.0495032149861659	0.048795682636026926	0.04809060769698341	0.04739996757980227	0.0467179537780197	0.04603954858955429	0.04537632891421614	0.04472274174049379	0.04407393468833409	0.04344089101726492	0.04281803141186992	0.042200586957600886	0.04159907919101048	0.041008271908821774	0.040428195227301206	0.03985408293301793	0.039295934576163566	0.03874807319207012	0.03821117074218907	0.03768014354843006	0.03716468685523525	0.036659598894012865	0.03616486461705638	0.035680335104771796	0.035201733245401906	0.034738301310150745	0.034283535249205445	0.03383904826733508	0.03340408622253725	0.03297858833079983	0.032558518678465764	0.03215177274122443	0.03175386124221754	0.031364709064885386	0.030984164738118866	0.030612083181487358	0.030248468757731066	0.029889228316490126	0.029541711672418154	0.029201668916038457	0.02886949125718605	0.028544712570673515	0.028227260320186444	0.027916874326231605	0.027610070514702593	0.027311964258312043	0.02702218793840601	0.02673889409082134	0.02646191391401001	0.02619111219958572	0.025927844962094538	0.02566897183544617	0.025416027199075236	0.025168513702500468	0.02492349541355891	0.024686990819837044	0.024455691493918692	0.02422946579265052	0.024008230805382245	0.023791711027371223	0.023579799447375396	0.023372909078505495	0.023170411518567184	0.02297213377598534
0.07244058511993616	0.07227292340207984	0.07207642613379098	0.07185553646297904	0.07159710666952357	0.07131306208431393	0.07099991964582746	0.07066820336580887	0.07030144524635612	0.06991339802591252	0.0695014176847622	0.06906309217726046	0.06859978029436456	0.06811477288366866	0.06760481730461139	0.06708031016155364	0.06653152411129215	0.06596489637690794	0.06538331013892845	0.06477941275657671	0.0641578654643564	0.06352606137615804	0.06287476389500918	0.062211507496962797	0.061543337745812984	0.06086038276076815	0.06016450398698476	0.05946392663237034	0.05875357619855111	0.05804436350629429	0.05732553475489144	0.05660856554875284	0.055883947801454094	0.05515772798423482	0.054430864176187	0.053710871325729534	0.05298611649106026	0.052270275589266425	0.05155249363844987	0.05084505084216027	0.05013603729573237	0.049435407636864215	0.04874120098897397	0.04805632431501293	0.04737338185790059	0.04670407114496941	0.046043221788876224	0.04538458571933072	0.04474082622648821	0.04410609579895109	0.04347568947690198	0.04287199721986486	0.04225452616451992	0.041653755661440035	0.04106373752247614	0.04049283075001593	0.039927648976997084	0.03936805546800772	0.03882380058317917	0.03828937377047421	0.037765426460578504	0.03724701499069377	0.0367435986315494	0.03624661030841479	0.03576668283251674	0.03529302717524558	0.03482495799756241	0.03437102997652877	0.03392660032239752	0.0334915898371655	0.033065649774487046	0.03264890729098102	0.032237379744122906	0.031838836250952796	0.0314487734702435	0.031067238484114894	0.030694052668122713	0.03032908221542025	0.029972333079203738	0.0296197923690702	0.029278481705107055	0.028944898131842617	0.028618652688768315	0.02829972949438837	0.02798784208017549	0.027682890475744234	0.027381139259419426	0.02708836967363292	0.026803512779185405	0.026524776955081826	0.026252612519251785	0.02598628866054242	0.025727536374007414	0.025472857252016545	0.02522379812342659	0.024980239723578972	0.024739095068840054	0.024506296825252724	0.02427859991198391	0.024055878718768575	0.023838029639225936	0.023624814795137075	0.02341611014517539	0.023212325860128627	0.02301285005673571	0.022817512985315955
0.07073300780230014	0.07057364562153647	0.07038617725281204	0.07017167526247112	0.06993012174068103	0.0696596738160799	0.06936371376736945	0.06904541498408928	0.06869590593146169	0.06832642691052732	0.06793363733022674	0.06751553812528735	0.06707385331179316	0.06661172414564084	0.06612486595255508	0.06562392863961226	0.06509988948894324	0.06455878969658739	0.06400281170514766	0.06342571701438084	0.06283130005614558	0.06222673634404329	0.06160342818442648	0.06096889613740515	0.06032817460945375	0.05967348811578493	0.059006222905929585	0.058336675193232226	0.057651577823455286	0.0569705901945498	0.05627963646919397	0.05559011295608279	0.05489287898484498	0.054193691466985584	0.053493332389255355	0.05279927946776847	0.05210037919999694	0.051409828945647516	0.050717393560163145	0.050032149907419006	0.04934756025078842	0.04866981104336692	0.047997853080585476	0.04733477358624136	0.0466730835089861	0.04602433025537803	0.04538330216480109	0.044744197586632325	0.04411921567871615	0.04350264351587159	0.04289004437871805	0.04229165675836093	0.04170240265200426	0.04111762636746978	0.04054765152270696	0.03998720154727431	0.03943647545742257	0.038890941017863924	0.038360182055742854	0.03783882086816409	0.03732738002590299	0.036821290598635606	0.036329582126941914	0.03584394481540985	0.03537493426189388	0.034911844715551206	0.03445468389465814	0.03401000720058785	0.03357506122781382	0.033149215619726724	0.03273213915324846	0.03232368356489262	0.03192078104516163	0.031530168483106705	0.03114786198261442	0.03077377912539268	0.03040778528655403	0.030049767296459886	0.029699743082800184	0.029353803924970025	0.029018733592142652	0.028691239141591215	0.0283709048228523	0.02805762976686727	0.027751250909822996	0.027451630873450837	0.027154865362448363	0.02686730284879723	0.026587276965531845	0.026313415417622735	0.026045590223690837	0.025785345510361785	0.025529166853696945	0.02527861746397451	0.025033560849569536	0.02479388579232126	0.024556546574735248	0.024327406437541645	0.02410324948092347	0.023883976983097122	0.023669471098746727	0.02345950322789076	0.023254159221776306	0.023053233071850174	0.022856736105600982	0.022664294152328214
0.06909446506518051	0.06894364618672744	0.06876456650438817	0.06856081793061976	0.06833058488594089	0.06807290272210692	0.06779056979104155	0.06748742817631262	0.06715316387516	0.06680158481170682	0.06642416706639577	0.06602820820311406	0.06560654218354078	0.0651650476679468	0.06470063004297133	0.06422181753123547	0.06372121698122729	0.06320361176084167	0.06267249986992793	0.06212036898355652	0.06155145473664147	0.060972722793384004	0.06037577990767184	0.05976774271944815	0.05915349269208178	0.058525593277921846	0.057885077193610954	0.05724249643794169	0.056584221452211834	0.05592984588689166	0.05526567035114466	0.05460205179060823	0.053930833455213066	0.05325728724492155	0.05258237798136466	0.05191307690676107	0.051239133880793056	0.050572143550124245	0.0498985080022192	0.04924100580852417	0.04857908372674356	0.04792312485082374	0.047272675890996	0.046630420442345284	0.04598920534775185	0.04536012564225454	0.044738252379183024	0.04411793892380609	0.0435110332251639	0.04291200450557274	0.04231654564423825	0.04173464497253912	0.041161343542170055	0.04059215258422142	0.04004471481871788	0.03949116269855873	0.038954438234703896	0.03842255268913302	0.03790486224724439	0.03739616646217621	0.0368969878445737	0.03640276800303434	0.03592246633244764	0.03545139500938395	0.03498949662752825	0.034536692428870294	0.03408893622220814	0.03365447431646809	0.03322878941794426	0.032811898584833826	0.032403474809877326	0.03200338794592203	0.03160861832674074	0.031225815464097802	0.03085104086031759	0.0304842452181123	0.030125329321701397	0.02977409284480812	0.029430649847603366	0.02909114083562036	0.028762230217208147	0.028440691505368557	0.02812611996831368	0.027818149930663512	0.027517434591182867	0.027223036215283283	0.026930161848965954	0.026648730078939975	0.026373448293860888	0.02610418346022844	0.025840811009500395	0.025584886352420837	0.02533289477131233	0.02508640391734675	0.0248452859274712	0.024609431589161287	0.024375840286083993	0.024150291865169624	0.023929627943055403	0.023713731674178378	0.023502528903912617	0.02329575965144288	0.023093521925583747	0.02289561601523334	0.022702051863618955	0.02251246449596098
0.06752437065084091	0.06738054514797133	0.06720832355819865	0.06701430662902336	0.06679509692997192	0.06655086896832069	0.06627973249575873	0.06598874336910447	0.06567130582102826	0.06533683692789459	0.06497828432549749	0.06459731066839436	0.06419483602473297	0.06377258256513346	0.0633310543152623	0.06287334019218717	0.06239250306027768	0.06189752423231448	0.061376166571809276	0.06086091352568163	0.06031603406371152	0.05976168354193012	0.05918962604154268	0.05860932415571322	0.05801742167043399	0.05741880796064349	0.05679989831970785	0.05618272683239013	0.05555011117588262	0.05492082922838461	0.054281499340140135	0.053642022690888115	0.052996641097046764	0.052347651238154255	0.05169684143631243	0.051051226579286596	0.0504006817769864	0.04975758896922236	0.049109382773424616	0.04846998319664051	0.04782958240119502	0.04719482364699719	0.046564965380662356	0.04594270602695751	0.04532114168759742	0.04471112476840239	0.04410754323747418	0.0435054383109083	0.04291591416557413	0.042333811964171734	0.041754889077308205	0.041188900435482755	0.04063106187599274	0.04007695046269954	0.03953608505371012	0.03900445870371679	0.03848130151945139	0.03796266111558703	0.03745752278153251	0.036961244965220894	0.03647392395408876	0.035991299098174244	0.03552211237338596	0.035061763248267944	0.034610228228253895	0.034168094518147604	0.033729470273485	0.03330432989674365	0.03288772296924468	0.03247954658303668	0.03207956922796833	0.03168791440181587	0.03130084499704986	0.03092565971813664	0.030558256407428833	0.030198592449520018	0.029846564913641235	0.02950199269212437	0.029164995518265187	0.028831786133079417	0.028508667414402823	0.028193191229631865	0.027884287453366033	0.02758205188710626	0.02728636689850543	0.026996842570481655	0.02670924189819662	0.026432618049199382	0.026161990062752265	0.02589724589334359	0.02563994512573514	0.02538656930291392	0.025138692676396693	0.02489619321533199	0.024658955158074085	0.024426848307290954	0.024196945307720458	0.02397493800843315	0.02375771023297229	0.02354524985516679	0.0233371005707579	0.023133374219270857	0.022934388932000758	0.022739466791326764	0.022548790015819397	0.02236201010738822
0.06601503463054556	0.06587648378075735	0.06571340305190385	0.06552821082719472	0.06531865940527702	0.0650838387871465	0.06482933429427086	0.0645508267214044	0.06424621013050703	0.06392624530854121	0.06358399736988557	0.06321981973345084	0.06283488810342604	0.06243158031697047	0.062009389221212026	0.061571565242853205	0.061111443128383965	0.060637799936686554	0.06015090014328422	0.05964500792628288	0.0591229184340239	0.05859152165230681	0.05804298163514541	0.057486275611431645	0.056918226626134966	0.05633905397354023	0.05574889911262589	0.05515581048786936	0.054552020593999405	0.05394236253755636	0.05332683609774103	0.05271199238365068	0.05208915486098922	0.05146350558893598	0.050835871734920476	0.05021261346397293	0.049584592739307466	0.04896332803773967	0.048336764198358854	0.047718399683240986	0.047098570590558005	0.0464842239774612	0.04587413758838384	0.04527074888980764	0.04466843442283569	0.04407664198922509	0.04349043766200362	0.042906213905852676	0.04233349987026559	0.041767673622027345	0.04120477442007036	0.04065417243662256	0.04011126023399205	0.03957174385962661	0.039045219824506434	0.0385268491075277	0.038016854243124364	0.037511065152944306	0.037018270035706055	0.036533918518352027	0.03605814220383397	0.035586741147769406	0.03512477981898944	0.034678442327510474	0.034236995661785376	0.033803962000927584	0.03337552717922325	0.032959529302157675	0.03255171352157772	0.032152065012268013	0.031760336231066055	0.03137665499218581	0.030997396544001018	0.030629624448066186	0.03026943596805789	0.02991673902331935	0.029571463454699784	0.02923336381083496	0.02890272835742926	0.02857567033968111	0.028258733886366558	0.02794872933293523	0.027645359807658	0.027348492876131274	0.02705799617789718	0.026773497087742758	0.02649083730982877	0.026218934343740116	0.025952881793103504	0.025692568747655554	0.02543956860822927	0.025190367595421096	0.02494653623066232	0.024707961359390646	0.024474523724978863	0.024246115845078933	0.024006178370450812	0.02380131956751055	0.02358747462685903	0.023378229334812116	0.023173340967462493	0.02297291233779727	0.022776747627959233	0.022584752705624087	0.022396919007689017	0.022212916831747243
0.06456421596287347	0.0644317168021379	0.06427632013834798	0.06409945172910363	0.0638974610396898	0.06367498094936298	0.06343174118199715	0.06316569021476183	0.06287586128776644	0.06256810098896982	0.06224148870580628	0.0618931808081297	0.06152482754370531	0.061139146898307115	0.06073543046611455	0.060316091176330765	0.059875517704868035	0.05942194449672071	0.05895625109971803	0.05847048227345721	0.05796991304769537	0.05746028094307396	0.05693399304087613	0.05639963326686178	0.055854162622272656	0.05529796243543635	0.054730203246462814	0.0541603337174195	0.0535795294719638	0.0529925537559017	0.05240000478304081	0.05180764855259311	0.051207269819822834	0.05060393601688662	0.05000085140861936	0.04939661308121551	0.04879116023387908	0.048188626885547	0.047583802019135445	0.04698559610871477	0.04638567140638851	0.04579070437516067	0.045199607346406385	0.04461474413866013	0.04403058121197875	0.04345637330245799	0.04288728790071115	0.042319857196710255	0.04176336008711078	0.04121334343455675	0.04066587694423433	0.040130165024067695	0.03960168467046485	0.03907629354867962	0.03856338643760108	0.03805818019729448	0.037560934354863844	0.03706758970103816	0.03658673588964035	0.0361139558965716	0.03564939157409868	0.03518894291469879	0.034737531650310426	0.03430129655904753	0.03387038326964181	0.03344616013761583	0.03302356134673634	0.03261989119630312	0.03222069289313796	0.03182936480530706	0.03144569019034624	0.031069798235591306	0.030698144725846217	0.03033765755379821	0.029984506489607796	0.02963863687502764	0.0292999617723963	0.028968516426594402	0.028643783518998718	0.028322779944847738	0.028011639134198806	0.027707236430488193	0.027409303320563662	0.027117689821112425	0.026832298299845646	0.026552750884861902	0.026274914294129544	0.02600764464180092	0.025746083068717892	0.025491830417064293	0.025241358158720896	0.024996250845355263	0.024756395801949486	0.024521679959405667	0.024291997636425006	0.024067220222115385	0.023844524227592135	0.023629422502642917	0.02341890377125044	0.023212891515597123	0.02301115721282031	0.022813774845579313	0.02262057695752605	0.02243146794456603	0.022246440906182458	0.022065171048975256
0.06316848228395872	0.06304145285913258	0.06289345247649135	0.06272453233363068	0.06253314012097162	0.06231793497476876	0.06208649379066158	0.061831771366306715	0.06155473308599491	0.06126034471825238	0.06094771971278619	0.06061486473257239	0.06026212039608877	0.059890987367547645	0.05950619792955157	0.05910445794231547	0.05868219311729667	0.0582474698469065	0.057800497122693764	0.0573353488888587	0.05685484559261253	0.056366133873435156	0.05586085672804768	0.055347432699787646	0.05482361280833277	0.05428680526222177	0.05374338226296692	0.0531949224252431	0.05263609291337178	0.05207070986328906	0.05149853495186898	0.050928985165967146	0.050350024474434235	0.04976795079310435	0.049185872531947485	0.04860227494738331	0.04801614779648353	0.04743477953737364	0.0468498025088109	0.04627121663002219	0.04569013481511979	0.045113798047129644	0.04454091357651456	0.04397412735590092	0.04340725516772606	0.04284986142642532	0.04229727643925399	0.04174601219459635	0.041205312715009816	0.04067055024195281	0.0401379868764624	0.03961665730974534	0.039102117988475106	0.03859037496429004	0.03809056234523808	0.037598061552256944	0.037113193282594666	0.03663208442556639	0.03616270127023418	0.035701180312115076	0.035247531995296115	0.03479773725994086	0.03436005545839776	0.033930199104151376	0.033508155244876645	0.03309390421615534	0.032683800868026094	0.03228536796545326	0.03189455127816836	0.0315113475623532	0.031135276752528696	0.030766961839814155	0.03040303590843342	0.030049669487403348	0.029703405987476103	0.029364215115828717	0.02903199542875651	0.028706808812069096	0.02838812773063077	0.02807286975271122	0.027767569404210383	0.027468681622221887	0.02717607157527423	0.02688961610512599	0.02660922974857617	0.0263330791308341	0.026061439282042517	0.025798716591497017	0.0255415726591644	0.02529160044845889	0.02504528017817219	0.02480420099226585	0.024568255838908003	0.024337334481730543	0.024111331740597014	0.023890134891872528	0.023670954113429874	0.023459225113879108	0.023251979273925506	0.023049149747636614	0.022850312178805073	0.022656135542842747	0.022465863166323236	0.022279597253230587	0.022097336193507563	0.021918759491324373
0.06182549011320967	0.061704995410380575	0.06156290651848997	0.061401084738926894	0.061217724307801105	0.06101208800964742	0.060790291082110925	0.0605467700998537	0.06028155855688899	0.0599997438559243	0.059700413292633724	0.05938195796480107	0.05904256199492339	0.05868820730131398	0.05831956770265945	0.05793465761483031	0.05752961688387654	0.05710957660795764	0.05668408163763924	0.05623763524107571	0.05577653389851196	0.05530226200431458	0.0548219688096223	0.054328637812511016	0.05382515330670785	0.053309304317741245	0.05278854362641362	0.05225797956801183	0.05171998983282951	0.051175528924442264	0.05062508583044161	0.050075037241280256	0.04951646723119323	0.048954646671181504	0.048392650713329	0.047830050834664586	0.04726254432543924	0.046700067945474745	0.04613409090362687	0.04557374789746427	0.045011288105820405	0.04445290742749559	0.0438978966031849	0.04334814363895676	0.04279774658721146	0.04225709058572558	0.0417200108516561	0.04118435201570101	0.04065861423084592	0.04013859064050912	0.03962049264306748	0.039113066684425137	0.03861205528778506	0.03812126700947532	0.037626502892642126	0.037146445318586865	0.036673571805242215	0.03620419967404305	0.0357460978712771	0.035295514795687086	0.03485245623717436	0.03440949717536714	0.03398527010941604	0.03356577840622841	0.03315232071519243	0.03274711000789093	0.03234584370822595	0.03195584824313609	0.031572940429602986	0.031197949533977382	0.030829565469326366	0.030468969193697522	0.03011197490519161	0.02976560658881776	0.029426089494215244	0.02909342232816969	0.028767524828492434	0.02844845354271465	0.028135704287767238	0.027826250231280186	0.02752651383437868	0.027233013268573025	0.026945620573843816	0.026664233710286523	0.02638874795647675	0.0261173573766398	0.02585037745397957	0.025592124234811747	0.025341015646083133	0.025093548923915247	0.02485130826400357	0.024614189091774347	0.024382087222063305	0.024154898860509425	0.02393251613089311	0.023714839163891895	0.023499115485700738	0.023290704328143917	0.02308678410600519	0.022886910311416545	0.02269120775785277	0.0224999861992484	0.022312593190393897	0.022129177426304405	0.021950301390489386	0.021773669789865186
0.060534370764664995	0.06041439809244167	0.060279228357684095	0.060125318467433526	0.059950186661028824	0.059753127521029806	0.059546181672787135	0.059309193382130976	0.0590525479389528	0.058783625230952555	0.0584974073533408	0.05819173160233097	0.05786794681323705	0.057526732946131684	0.057173545313628005	0.05680446766725825	0.0564160828929081	0.05601249378869686	0.05560442109271056	0.05517580130258658	0.054733232500807825	0.05428215538287541	0.05381576331099856	0.053341473234312084	0.05285731350649677	0.05236093058083891	0.05185977696002025	0.05134910692645754	0.05083064841993252	0.05030583700923792	0.049775523940563	0.04924750844089957	0.04870560780965512	0.04816464204358541	0.047617870246039994	0.04707548964609991	0.046527900400503405	0.045983800776688434	0.04543604697167213	0.04489350972756263	0.04434861058948778	0.04380745503558734	0.043268961621815524	0.04273570963644969	0.042201800010188736	0.04167681757579914	0.0411552200804572	0.04063455412104167	0.04012340234977054	0.03961761181467829	0.03912462359216702	0.03861944675881808	0.03813151321247647	0.03764554926187704	0.03717113889325214	0.03670308305306439	0.03624184807917044	0.035783847473235514	0.035336696108289635	0.03489674914576136	0.03446399669292919	0.03403113830985907	0.03361655353868008	0.03320569989034532	0.0328020717517645	0.032405308090263846	0.032012989516052755	0.031631243035857064	0.03125663884767944	0.03088907406967408	0.030528445921010804	0.03017488823116978	0.02982495935262366	0.029485397233443785	0.0291524698938488	0.028826223093910596	0.028506483521485174	0.02819340533526857	0.027886451359752755	0.027582691127686444	0.0272884115243472	0.027000187449517436	0.02671791479440582	0.02644149773649742	0.026169126270055403	0.02590410010174481	0.025641698643168103	0.02538783064686315	0.0251409873367384	0.02489764818345084	0.024659415363344313	0.024426196245483235	0.024197873050526782	0.023974352488413758	0.02375552981071327	0.023541319880029537	0.023328991386465506	0.023123843863036533	0.022923099166026393	0.02272630908939187	0.022533796212888462	0.02234530207502435	0.022160751469796024	0.021981778336452474	0.021803195337600053	0.021629884796679336
0.05928506059832622	0.05917350588259812	0.059044187728411905	0.058895678968154994	0.05872800267049683	0.05853939605430898	0.05833602469781207	0.0581125845750496	0.05786873685950257	0.05761046893571062	0.057335692203260576	0.05704274323432032	0.05673219501533117	0.05640490326347012	0.05606611390706373	0.05571176401574685	0.05533924332615263	0.05495495717643322	0.054559795490268896	0.054148023672542234	0.05372278533810216	0.05328921574447698	0.0528407579179251	0.05238472258413983	0.051918921206203894	0.05144090994369072	0.05094520173745191	0.05046625890877844	0.049966791657768315	0.049460780932759345	0.04894928430994977	0.04843704720288207	0.0479166125913594	0.047392441410470304	0.04686720240524402	0.0463413170963324	0.045811806417712896	0.04528532864573665	0.044755488532402084	0.04422976011022936	0.04370157895318338	0.04317697456086125	0.0426547335538024	0.04213726912098985	0.04161899066757163	0.0411091247048938	0.040602304485265826	0.040096226882190764	0.039599202210588484	0.03910710017714929	0.03861638495566389	0.03813542844215249	0.03766016726562128	0.03718663318535451	0.036724176865229566	0.03626771622876674	0.03581780328409302	0.0353708706314138	0.03493436008860166	0.03450473774368253	0.03408200932769505	0.033662442512884465	0.03325377874000322	0.032852052669608965	0.03245727311241269	0.03206945813924705	0.031685148269520895	0.0313114424569648	0.030944618161885568	0.030584640021079232	0.03023133127188933	0.029884875983146413	0.029541883901441666	0.029208976111126602	0.028882501948075765	0.02856250458836806	0.028248814296617415	0.02794160154346869	0.027640338095680814	0.027342137761222848	0.02705321156898103	0.026770169337243757	0.02649292206811596	0.026221372671604397	0.025953730252055513	0.02569328077192816	0.02543537197404194	0.0251858131289214	0.024943151947426283	0.02470387038208292	0.02446958008234279	0.02424018379912277	0.024015574540536603	0.02379566074487752	0.023580344579129338	0.023369540264932143	0.023160558595735268	0.022958621218928447	0.02276100466261731	0.022567251782635533	0.022377692775102046	0.022192073269104565	0.022010316773213728	0.02183237660986958	0.0216581232347037	0.021487394195867777
0.05808267423553451	0.05797571164662421	0.05785181905171723	0.05770877711242532	0.057548939983177685	0.05736785627749458	0.05717307409304876	0.05695891523970782	0.05672430749684563	0.056477496741164035	0.056213792842737385	0.055932793263311825	0.0556347499670274	0.055320701169649156	0.054995364193056555	0.05465521193549822	0.054297308235252965	0.053928238175623665	0.05354855985446473	0.0531528053335695	0.05274398352969879	0.05232701194976222	0.051895808335350097	0.05145504030434805	0.05100815334804099	0.05054763346080338	0.050083419114821316	0.0496088992824566	0.04912735054937236	0.048639294662364635	0.04814578252338053	0.04765134286982902	0.047148662744870305	0.046642201535994486	0.04613312139790725	0.04562563235276357	0.04511365163754502	0.044604053427720995	0.044090564552711674	0.043581639076408864	0.04306971490280895	0.042561002374149656	0.04205435789617753	0.041552233891164546	0.04104889192552768	0.04055323723414885	0.04006108271918541	0.03956902784589561	0.03908563765899773	0.03860680565202573	0.038129125358767633	0.03766076712195557	0.03719776901850861	0.03673655349698737	0.03628541877673074	0.03584031847860018	0.035401288879410346	0.03496496063201712	0.03453891917937865	0.03411933534976739	0.03370634399938922	0.03329630955607951	0.032896817292421776	0.03250397772489137	0.03211781973648296	0.03173836776980928	0.031362228720890784	0.030996385751237903	0.03063716759331581	0.030284568037096112	0.029938417346006104	0.029598891577537537	0.029262682004352475	0.02893628063614549	0.02861611720508807	0.028302234976068225	0.027994675884615735	0.02769299203434231	0.027397328820793317	0.027104573894867232	0.026820872876715394	0.026542908853801162	0.026270591730186466	0.026003826050904216	0.02574081476254691	0.025484862298451882	0.02523136412454479	0.02498774444702137	0.02474748235422108	0.024512189218205513	0.02428177039596024	0.024056134037629875	0.02383517687878113	0.023618810886077375	0.02340694137521788	0.023199486722979144	0.022993798936520364	0.02279502454420065	0.02260048164133402	0.0224095297368532	0.022223071110701383	0.022040281578857457	0.021861278789232858	0.021686062853320403	0.021514374944053265	0.0213461843116994
0.056921634348433524	0.056820085429240066	0.05670104916069626	0.05656402364577928	0.056410638703166406	0.05623694205308569	0.05605008268297044	0.05584469396945595	0.05561757065238807	0.05538253510892881	0.05512964749268266	0.054859865734918425	0.05457369139939667	0.0542726760808397	0.053959613516634315	0.05363286139498445	0.053288935004707084	0.05293422846654187	0.05256920813759314	0.05218861899317193	0.05179538584692943	0.05139420546036996	0.050979182636559296	0.050556469996993	0.050124440681021294	0.049680721347344706	0.049233333435999914	0.048775851034086555	0.04831128975951948	0.047840637275414676	0.047364056499531605	0.04688658727667005	0.04640095780226875	0.04591301217848016	0.045419185053806835	0.04492864699161512	0.044432776394087985	0.0439393825892779	0.043441988560850374	0.04294889037840954	0.04245249011143131	0.041959064306042224	0.04146744256283179	0.040980022683409334	0.040491116555138394	0.04000956498943544	0.039531147227827745	0.03905266456109685	0.038582467471437266	0.038116454517036755	0.03765137798448391	0.03719521342172511	0.03674410111537317	0.03629454792291512	0.03585465433250344	0.035420506797837925	0.034992117404131745	0.03456622274323118	0.03415022777729746	0.03374038991166649	0.03333338650463379	0.03293612556628493	0.03254554811730902	0.03216136233186775	0.0317836090652157	0.03141230595798978	0.031044142791570115	0.030685960160101444	0.030334172371153476	0.02998877692599996	0.029649620181854172	0.029316871916378193	0.02898728575983033	0.02866724829059803	0.028353257275805333	0.028045358274698326	0.027743601433733688	0.027447546923334554	0.027157144700706626	0.02686993317387812	0.02659136786695829	0.02631838215928782	0.026050892081076454	0.025788816057741595	0.0255303511246623	0.02527881179477731	0.02502964469222109	0.024790179411354647	0.024553952811713645	0.024322577259114457	0.02409596339393702	0.023874022855355375	0.023656656005617848	0.023443779531625537	0.023235300065360353	0.02303114290103072	0.022828694147902975	0.022633044923028183	0.022441424669206702	0.022253763988646584	0.022069911981181606	0.021889913606569947	0.021713611338923404	0.021541041046095766	0.02137193196056235	0.021206246637155375
0.055801446287450915	0.05570394890712582	0.05559036694426889	0.05545706928027213	0.05531386839369965	0.055144473722414364	0.054964968006517644	0.05476814128614459	0.05455078890053157	0.0543240592952233	0.054081364769041886	0.05382088390406663	0.05354730385885144	0.05325791441278186	0.05296247090532549	0.052643159861843265	0.05231248356075044	0.05197139513895613	0.05162024911392579	0.05125273876006813	0.050875649448863726	0.05048949791271931	0.05008985700791652	0.049682740805967095	0.049266426865923814	0.04883872184231606	0.04840719617028698	0.047966129570454624	0.04751786691531153	0.047063714489873475	0.04660335340929887	0.046142098922820236	0.04567275105184996	0.04519947928517911	0.044723307453988906	0.04424864684661623	0.043768577896433146	0.04329074988620366	0.042808806777172616	0.042331138770217304	0.04184943951691383	0.04137074688608419	0.040893182675843666	0.04041696256717776	0.03994538056023706	0.03947738127408624	0.03901230743882435	0.03854687827388594	0.03808936952705456	0.03763576773587008	0.03718291413430255	0.03673853798697812	0.03630641972115939	0.03586069869902367	0.03543171059017134	0.035008181203334474	0.03459010432986216	0.03417433978314839	0.033768110711291474	0.03336776352275232	0.03296999771449042	0.03258174649351309	0.03219985812934224	0.03182410274025683	0.031454557958028796	0.031091170331732313	0.030730790421005134	0.030380085448107677	0.03003557824822221	0.029696870822214175	0.02936489007269798	0.029038736226088817	0.028715637362728152	0.028401817827310518	0.028093855820969644	0.02779182347299652	0.02749574508267606	0.027205188164975285	0.026920153388599738	0.026638178677912756	0.02636464723030533	0.026096539992182134	0.02583378689944881	0.02557460520633716	0.02532230448197218	0.025075098219987647	0.02483162706015627	0.024594797786671986	0.02436253419436694	0.024135010405343837	0.023912133687330774	0.02369382584960037	0.023479988026573976	0.023270543987544547	0.023065399323986026	0.022864484271059603	0.022665224924369797	0.02247274297234486	0.02228400467227363	0.022099237566737245	0.021918207302796592	0.021740941401816545	0.02156732410809382	0.021397357934003405	0.021230786219018652	0.021067559298067858
0.054720063741606206	0.054625868600739154	0.054516766534910555	0.054389220090635154	0.054248277666746565	0.05408855099135679	0.053916390581866765	0.05372688649757603	0.05352032290202787	0.053300986177088984	0.05306732879795799	0.052818246306834	0.05255397913251658	0.052275724536048576	0.051986574780560936	0.05168456951432067	0.05136655911274063	0.05103834711333752	0.05070048432222572	0.05034793937866742	0.04998364677629961	0.049611686031512815	0.04922671482262339	0.048834240203954	0.048433073188807366	0.04802078211852469	0.04760441145659488	0.04717873046933196	0.04674626620912374	0.04630753585209392	0.04586281289793829	0.045417096752587996	0.04496336020047714	0.044505605980578664	0.04404486009038726	0.04358558272979355	0.043120531911151436	0.04265826200553643	0.04219051973448527	0.04172724107726242	0.0412601390420779	0.04079561127051783	0.04033234367639441	0.03987265795738478	0.03941131519689811	0.0389563614391704	0.03850407868565043	0.03805138268741856	0.03760611055731672	0.037164506422294616	0.03672346922469405	0.03629050230381546	0.035862062501227546	0.03543477506148303	0.03501638218519934	0.0346031548890132	0.0341952506975431	0.03378918311095073	0.033392444096182666	0.03300132407373767	0.0326159869064804	0.03223305330737078	0.03185962333205312	0.03149208968973388	0.03113052065878592	0.030774880649044167	0.03042208724609987	0.03007867841894204	0.029741250302020687	0.029409730566831015	0.029084105603931053	0.028764388926828997	0.02844772615267569	0.028139928646810704	0.027837920140557693	0.027541581869902524	0.027251055617705786	0.026965906949010666	0.02668611352712242	0.02640925735675156	0.026140660234760117	0.025877342343134147	0.025619233599202755	0.025364562984992782	0.02511664336618908	0.024873684865171525	0.02463465094701817	0.024401570305218334	0.024173199536920088	0.02394945713703307	0.023730256131354863	0.023515527909053903	0.02330516044677201	0.023099089922432	0.02289722610928207	0.022699499348767256	0.022503394482055367	0.022313897729148737	0.022128102821230077	0.021946128728344148	0.021767935371197984	0.02159337382220446	0.02142238880233862	0.021254991522329642	0.021090909217007948	0.020930114398967643
0.0536801047973917	0.05358337003333762	0.05347871136673808	0.05335623967782433	0.05322112493234737	0.05306729647125121	0.05290194578058066	0.05272001815548127	0.05252124832365436	0.05231014457672691	0.05210313335264825	0.051847464903205666	0.05159219149446397	0.05132451825689811	0.051046371494440884	0.05075575720303885	0.05044993317230201	0.05013373201868158	0.049808449730366834	0.04946897923985438	0.04911799999384473	0.048759631924013856	0.04838859219609938	0.04801022394314778	0.04762335061946217	0.04722543861716932	0.04682273433478156	0.04641296252107846	0.045995338089383636	0.04557151253754396	0.04514172183644906	0.0447109131087292	0.04427206318591564	0.0438291630721445	0.04338310853084301	0.04293853724758358	0.04248805990436037	0.04203946870883762	0.04158663597053159	0.041137327881174614	0.04068411668935115	0.0402332343360255	0.0397834537022991	0.03933882389109462	0.03888886878765525	0.03844618620893654	0.038006307479980385	0.037565816539929985	0.03713242677039653	0.03670241903394986	0.03627280799800072	0.035850910902030075	0.03543328301958103	0.03501661927273012	0.03460850919699961	0.034205262511269235	0.03380708874755763	0.03341059327954112	0.03302307226871961	0.032640920896996314	0.03226430543965343	0.0318899303804239	0.031524730455509575	0.03116520986743538	0.030811413102561365	0.030463333947280385	0.030117944122867252	0.029781654654638588	0.029451138387382083	0.029126335752666904	0.028807223451138845	0.028493832306842475	0.028183369055505256	0.02788151593757409	0.02758529111043757	0.027294560363918596	0.027009474368024863	0.026729635009922714	0.02645495623778908	0.026183143423968224	0.025919370568098916	0.025660751325528083	0.02540720198015519	0.025156955029664488	0.0249133420727995	0.024674557940475617	0.0244396253353324	0.024210479717068634	0.023985932398465328	0.023765905464793204	0.023550315333560383	0.023339087461670637	0.023132136030688713	0.022929382083677886	0.022730745172094842	0.02253615663468057	0.02234313951766188	0.022156614330422812	0.021973514698527066	0.021794543079786014	0.0216190734817618	0.02144718864035155	0.02127880155205014	0.021113914116087623	0.020952289205652157	0.0207938992012139
0.05266245975067739	0.052575718818009855	0.05247474105673759	0.05235701511958815	0.052227062185190555	0.05207999075707851	0.05192028270701609	0.051745351432551025	0.05155421895134067	0.05135122388579966	0.051135391850799274	0.050905099449255226	0.05066046959788361	0.050404065713036586	0.05013499974593791	0.049855368695471046	0.04956088476266308	0.04925634840023785	0.048943051504643974	0.04861599481481252	0.04827770465768964	0.047932274972737374	0.04757427935438331	0.04720958826798402	0.046834591983792	0.04645404937984677	0.04606470305222315	0.04566795125930582	0.04526439299490363	0.04485486418015769	0.04443945467952569	0.044022758619570376	0.04359818476348555	0.043171829433893465	0.042737707816251004	0.04230712603867639	0.04187063825175903	0.04143581427199488	0.040996700561249086	0.040560833229477504	0.04012099921834289	0.03968324049706996	0.039246380342092005	0.038812430137843495	0.03837702301873775	0.03794651989755431	0.03751862090493658	0.03708994400105534	0.03666804064621039	0.03624927355382423	0.03583072257488957	0.03541955454684584	0.03501211394881115	0.03460604264732764	0.03420787831364213	0.03381433732449555	0.03342561817462501	0.03303841444843389	0.0326598615849983	0.03228298505715449	0.03191830918324128	0.03155224938387525	0.03119509726274861	0.030843366890307877	0.030497151257501492	0.030156438669715784	0.029818272486747194	0.029488930816404496	0.02916516398459985	0.028846918533239303	0.02853417493403994	0.028226967479091543	0.027922560578032763	0.027626536351235492	0.027335974180007997	0.027050733317113634	0.026770979829859216	0.026496311435062557	0.026226665233448423	0.025959781783902732	0.02570075119308235	0.025446729814271023	0.025195957838418895	0.024951744255229603	0.024712334288795042	0.024479106564278548	0.024246742723506444	0.02402146358187781	0.023800677136723743	0.023584300081994195	0.023372260898050133	0.02316448448558302	0.022960889455922052	0.022761399726083525	0.022565937356682577	0.022374450751133146	0.022184458864425136	0.022000856349818642	0.021820783532228553	0.02164439182580714	0.021471619491787917	0.02130236287928463	0.02113652597220633	0.020974125620601684	0.020814927143870062	0.020658894190899443
0.051684139488676326	0.05160286799401787	0.051503942259102035	0.05138995541392351	0.05126517023560046	0.05112372108084898	0.050969868564789036	0.05080161552081552	0.050617704013885205	0.0504223812718705	0.05021467684887481	0.04999297710870578	0.04975749471183592	0.04951767573715755	0.04925169655494521	0.048982174195607034	0.04869847302169274	0.04840508885209559	0.04810318810389594	0.047787923466062476	0.04746180654639397	0.0471286685081646	0.046783708390270955	0.04643132612242413	0.0460692415575869	0.04570233809754831	0.04532589744504975	0.044942748334685416	0.04455277090608806	0.044156729006035185	0.04375732018070635	0.04335202191189199	0.042941183561627044	0.042526201481367175	0.04210798091197906	0.04169083192944908	0.04126863443927253	0.040846261014991295	0.04042033561118006	0.039997376462250954	0.03957036559183213	0.03914520048745231	0.03872085991123369	0.038299124460696346	0.03787579795881441	0.03745709538060352	0.037040772096949615	0.036623510567026445	0.03621271502874826	0.035815662272762595	0.03539698496420839	0.0349961993451953	0.034599195007812035	0.03420283804847438	0.03381433603423872	0.03343021073744885	0.03305069760957797	0.0326725194259572	0.032302681281246505	0.03193430801237442	0.03157787469643809	0.03121992379564902	0.03087058142219646	0.030526485294749224	0.030187635071186308	0.02985411000093618	0.02952298748944812	0.02920045665689253	0.028883246019049152	0.028571443019935524	0.02826489361923956	0.027963738614882612	0.02766524679062825	0.027374924735640706	0.027089894585287592	0.02681002083322064	0.026535479238001265	0.02626590198898165	0.026001183091149408	0.02573912750674353	0.025484744152748987	0.02523524607297432	0.02498885193616566	0.024748893416891935	0.024513629032144105	0.024284680966334578	0.02405601248470823	0.023834529864554723	0.023617434348075225	0.023404645699247974	0.02319609527141372	0.022991717988402976	0.022791416188903024	0.022595136166736585	0.022402810994024015	0.02221434439946603	0.02202734742749917	0.02184652260208219	0.021669332450107156	0.02149566726628143	0.021325568813097304	0.021158889788019247	0.020995570257614737	0.020835615368794913	0.020678801115327702	0.020525103690949335
0.0507361687521048	0.050653565077531146	0.05056252683559806	0.05045357282612424	0.050333432308261435	0.05019732464768735	0.05004935043453623	0.04988736447777191	0.049710286744056795	0.049522270118041	0.049322280738088184	0.04910877803147716	0.048881974102439954	0.0486443076577401	0.04839469619269812	0.048134981060063885	0.04786127949846367	0.047578707222758525	0.04728761776767391	0.046983599962775596	0.046669059728331616	0.04634764666577329	0.0460145538371404	0.045674664006296925	0.04532497787682145	0.04497044893043074	0.04460708746462848	0.04423670166087088	0.043859698092375006	0.04347647577166804	0.04308822374925027	0.04269814993045065	0.04230044493026558	0.041898548653770004	0.04149340276233413	0.041089148967676355	0.0406790895219333	0.04027020519983999	0.03985703730275085	0.039446447299543295	0.03903187733077326	0.03862055047034132	0.03820653272828669	0.03779658668373651	0.037384593518892534	0.036977615380840975	0.03657247821095362	0.03616633443515254	0.03576620943917068	0.035368839163303516	0.03497138354895131	0.03458068278817623	0.034193502076024125	0.03380683393876877	0.03342771543174977	0.033052745145382874	0.03268203599759876	0.032312753082340266	0.031951391959671234	0.03159471061134011	0.03124288510163197	0.03089283433852594	0.030551122906636304	0.030214409152237408	0.029882772382775043	0.02955625916142647	0.029232010229507305	0.028916100378134763	0.028605100708540575	0.028299781732680596	0.02799931390190721	0.027704067625015708	0.027411370467382908	0.027126620261853234	0.026847004171754705	0.026572395457801455	0.026302983640040824	0.026038175561255206	0.025778473526537674	0.02552115289087861	0.02527133031100001	0.025024560011420775	0.02478415848651818	0.024548384841224784	0.024318630520545247	0.0240921813308513	0.023867392818717064	0.02364963946405749	0.02343617607644185	0.023226907352431634	0.02302178624739399	0.022820738134999696	0.022623687205514036	0.02243056485838603	0.02224131020918166	0.02205583221536942	0.021871872474329646	0.021693600280030697	0.021519349250481882	0.02134837234821521	0.021180875327773466	0.02101675177166051	0.02085590643964122	0.0206983661744096	0.020543906092423833	0.02039250384026803
0.04981820839689145	0.04974176065737252	0.049651433273536924	0.0495465169974821	0.049430234077971834	0.04929988302655645	0.04915731767430027	0.04900133018732142	0.04883074027203755	0.04864966659459729	0.04845606206087209	0.04825139479897858	0.04803274675791436	0.04780367353508617	0.04756305654076268	0.04731264765648108	0.04704878488224037	0.046776265950843436	0.04649549874627768	0.046202252758786116	0.045898664263640095	0.045588437616684685	0.04526547092259092	0.04493864617562839	0.04460068763280621	0.04425854992032282	0.04390716228602851	0.043549076048358254	0.04318451805345729	0.042816511727958764	0.042438103749003496	0.04206050369031153	0.04167539451762177	0.041286065898283236	0.040893461088255666	0.04050169810228957	0.04010394000789485	0.03970727922248154	0.03930632095231285	0.03890770598452488	0.03850332701423053	0.03810558809871836	0.03770308456411335	0.03730450366047755	0.03690375645981828	0.036507836915683364	0.036113392424856575	0.035718047154157294	0.0353282757867077	0.034941104958468285	0.03455372454404916	0.03417275830878054	0.03379513000137097	0.03341786971479409	0.03304782182952156	0.032681772364909774	0.03231974044565878	0.031958991077721814	0.031605861442686484	0.03125721873515323	0.030913227074207465	0.030570872792652363	0.03023657057008859	0.029907070602197928	0.02958247315316635	0.02926279583735232	0.028945259715277463	0.028635810015723462	0.028331332184058897	0.02803189301947309	0.027737371655680826	0.02744790332313384	0.027160871156803927	0.026881575929229892	0.026607261390025002	0.02633798547897005	0.026073400084355713	0.02581346290848456	0.02555849143404115	0.025305812450198306	0.02506045561677363	0.024818030519993463	0.024581845396701683	0.024350173831966235	0.02412440612881442	0.023901834437309408	0.02368085598272248	0.023466768491666345	0.023256857969174906	0.023051061173953852	0.022849308910114365	0.022651541611902623	0.022457682365756588	0.022267678605256813	0.022081433459013648	0.02189889857064141	0.021717819437982885	0.02154252016069514	0.021370809861151762	0.021202469616558667	0.021037549980889147	0.020875928862277484	0.02071752604411197	0.020562364971401875	0.020410184110273174	0.020261079531130648
0.04892912066466487	0.048855386926299454	0.048767556716979646	0.048667389788975945	0.04855427472800874	0.04842972389037097	0.04829249489827186	0.048142179418846735	0.04797788884899753	0.047803290477687076	0.04761674321077394	0.047419376111905304	0.047208689631369684	0.04698771612114249	0.04675570202079492	0.04651415807788979	0.04625718813010417	0.04599678479745956	0.04572581620398587	0.04544280273102521	0.045149672018450306	0.04485015133637341	0.04453824455825957	0.04422254215212059	0.04389620219307805	0.04356510111187088	0.04322555602088224	0.04287921143900845	0.04252657062739851	0.04216806633579828	0.041804145178380846	0.04143852474294778	0.041065227786046626	0.04068822910207719	0.040307797695291914	0.03992780329656127	0.03954190327310264	0.039157018460732704	0.0387678153231988	0.03838080583819258	0.03798797024467561	0.037601468548122005	0.03721017840783157	0.036822578736797236	0.036432722155493445	0.03604740727649441	0.03566342694112735	0.035278442807010084	0.03489873068644368	0.034521438362254644	0.03414378676683277	0.03377228344735031	0.033403908818245065	0.03303577538317752	0.032674564667893646	0.032317141487934825	0.031963542584398846	0.03161108850563113	0.031262567525126746	0.03092516037593302	0.030588788006820765	0.03025392034009534	0.029926851442751982	0.029604397922157317	0.029286650332617604	0.02897364281211847	0.028662656432184987	0.0283595124113598	0.028061180943591685	0.02776771468120553	0.027479009965167365	0.027195183706607104	0.02691369338750506	0.02663976696349866	0.026370608209158077	0.02610637764366023	0.025846696237879656	0.02559153174136688	0.025341190862999432	0.02509306865700293	0.02485208985748655	0.024613918658157864	0.02438187483261278	0.02415422251236024	0.023932632439510687	0.023713611412165984	0.023496377797048617	0.02328588546992501	0.02307947468686428	0.022877083225787236	0.022678644145362456	0.022484100479659846	0.022293378660711363	0.022106428292555408	0.021923149654935768	0.021743514533151587	0.021565290459586786	0.02139272838005871	0.021223686937199275	0.02105795448863916	0.02089556894194889	0.020736406901789135	0.020580415598736673	0.020427599929841292	0.020277709928272554	0.0201308345208571
0.04806682052068993	0.04799615795000871	0.047911494635905195	0.047815466343404806	0.04770600517647501	0.04758602469453141	0.04745484512198475	0.04730877447226871	0.04715037586668046	0.04698202920207006	0.046802137812075456	0.04661187138354929	0.04640740778545403	0.04619550005019689	0.04597167548454206	0.04573866674848927	0.04549056403356297	0.04523909017442775	0.0449777899411812	0.044704318991851164	0.0444212581192928	0.044131975787312545	0.043830614365731865	0.04352554575819262	0.04321002962076485	0.042890056418494325	0.04256150478370887	0.04222646414934054	0.04188800153576719	0.04153817662344609	0.041185813784355936	0.04083167066334558	0.04046995893198318	0.040104549495408724	0.039735707565168456	0.03936704155117798	0.03899242044778315	0.038619145664732	0.03824137687944352	0.03786531621555005	0.03748365584510948	0.03710773221874624	0.036727549915886726	0.03635050889427319	0.03597119413888859	0.03559616040764592	0.03522229560887638	0.03484729235426154	0.03447735288777427	0.03410959790607882	0.03374138340190071	0.03337905071955392	0.03301966336452702	0.03266038741928039	0.032307753252240654	0.03195872470585271	0.031613325227707864	0.03126892815657777	0.03092822062272816	0.03059841708039279	0.03026946647563804	0.029941898251956645	0.029621868847259644	0.02930627755598434	0.028995211678249998	0.02868871809569232	0.02838412343324983	0.028087149275219315	0.027794837316347427	0.027507114005329066	0.02722412065103846	0.026945855758567457	0.02666977707586349	0.026401074995912713	0.026136999363898353	0.025877689028875276	0.025622826289157883	0.02537233675582706	0.025126542570652072	0.02488287999803318	0.024644516193580344	0.024412197830704477	0.02418421608018945	0.02396196848320691	0.023742755783187887	0.0235274835844144	0.023313924415234222	0.023106966526454394	0.022903994856977278	0.022704953571899094	0.022509767260273806	0.022318395043518346	0.02213077295399056	0.021946812760974276	0.021766460273739033	0.021589664678494228	0.021414147479502627	0.021244384534725852	0.021077972447573222	0.02091479670578602	0.020754912293577402	0.02059818247090386	0.020444561779483852	0.020294056012358213	0.020146419729488173	0.020001741570283314
0.04723081434682071	0.04716294791921973	0.04708208163963436	0.04698863567982866	0.046883443143840804	0.04676734310600249	0.046639791310230536	0.04650008860771892	0.046347384407704605	0.04618496053539047	0.04601138565241746	0.04582798834307329	0.04563045261365532	0.04542599756625437	0.045209960044828267	0.044985202266293885	0.04474787910933864	0.04450284089579276	0.044250327390717374	0.043986139654132984	0.04371267953158507	0.04343314928934353	0.04314184683024328	0.0428471274356665	0.04254150756088275	0.042232344444687576	0.04191450012464984	0.041590222558117645	0.041259905005085945	0.040923853438032294	0.040582550081320216	0.0402394184674284	0.03988883524787951	0.03953470196382871	0.03917696499001814	0.03881914317996482	0.03845559190903768	0.03809329412622578	0.03772633432274108	0.037360935545837526	0.036990050164797866	0.0366248365720816	0.036254867517314424	0.035888448942789294	0.03551893078746005	0.0351538238513158	0.03478971314377541	0.03442444421792019	0.0340639126893343	0.033705407362314796	0.03334633109160866	0.03299291860315997	0.03264222567807611	0.032291530192588465	0.031947245801549305	0.03160648429202599	0.031268939925225045	0.030932386104668606	0.03060267251215512	0.0302768786111015	0.02995515177985318	0.029634718075651982	0.029319523681921655	0.029012629026449483	0.02870808427981757	0.028407941935159373	0.028109584375983154	0.02781862980213917	0.027532178618317034	0.027250160545602062	0.02697272303123544	0.026699855273468142	0.026429077211811355	0.02616548885291522	0.025906383427639342	0.02565192360445256	0.02540175039276102	0.025155843641654404	0.02491450381475207	0.02467521139402614	0.024441046586512905	0.024212832159180662	0.023988831389267294	0.023770466186497086	0.023555041506131826	0.023343426393995823	0.023133472532894023	0.022929986468117596	0.02273039379525928	0.022534635884908345	0.022342656257296645	0.02215440036073898	0.021969812041964805	0.02178880605859619	0.02161132997379555	0.021437414164922966	0.021264396811424353	0.021097473593541183	0.02093364977748324	0.020773001286702657	0.020615570556565852	0.020461236567520736	0.020309951409115994	0.02016172173095696	0.020016306585911674	0.019873794162460053


==> anc/njl_PD4.dat <==
0.1687632701503658	0.1682770727667006	0.16769846666867544	0.16705024791583217	0.16631622666047832	0.16549756955389974	0.1646166195802578	0.1636775886498958	0.16260885694928712	0.1615102193905493	0.16034054317596677	0.15912655903508968	0.1578242536641022	0.1564851161460064	0.15506565746218362	0.15367296101695527	0.15214561359437057	0.15061535409585386	0.14907141669503657	0.14745622968637395	0.14580820505499176	0.1441494520616885	0.14244067727557472	0.1407360472439407	0.13901772184111938	0.1372717934297037	0.13551232029533275	0.13373919714112067	0.13195451155042914	0.13016972427205095	0.1283793075490427	0.1266144023745387	0.12482088833539684	0.12302945080594226	0.12124110218696225	0.11949108365482222	0.11767324684777278	0.11598519944590731	0.1142334895829544	0.11251406616818513	0.11079041539551075	0.109109449513411	0.10741689112098646	0.10577721487620198	0.10411994988292475	0.10250648813861817	0.10091312611897504	0.09931630140366472	0.09776651302141612	0.09623596124205158	0.09470330717481154	0.093217430275571	0.09175516620513773	0.09032051798712781	0.08890190833599124	0.08750435406706818	0.0861265449941884	0.08472784546872932	0.08340135462568407	0.08209684063161655	0.08081540906621422	0.07953499614336568	0.07829990205333548	0.0770891898903197	0.07589827304043892	0.07472654144729841	0.07355989886844258	0.07243566771351598	0.07133249392214235	0.07024836972959593	0.06918754325158084	0.06814687930116597	0.0671108720512317	0.06611148957858251	0.06513195748180084	0.06417143267751303	0.06323008215044765	0.06230810933585449	0.06140427056960675	0.0605042414850976	0.05963763530479427	0.05878843859667761	0.057956537068095185	0.05714147901601489	0.05634373170386585	0.05556163669657341	0.05478152470342758	0.05403201538976014	0.05329775611270663	0.052578534696873756	0.051873592825135095	0.051183255509939136	0.05050727097990829	0.04984320521774128	0.04919534073742562	0.04856001926930711	0.04792742454712124	0.0473185679616079	0.04672209117097701	0.04613775215307624	0.045565260273775866	0.045004410057670696	0.044454899392251966	0.04391651906822189	0.04338897094217771	0.04287203035011824
0.181940841133142	0.1805367896808183	0.17899962940822955	0.17758538093289883	0.17619327112893704	0.1749120629651683	0.17333254876556106	0.17188555939491806	0.1703411512150372	0.1688058619125979	0.16722083559285328	0.1656238308628834	0.16395585363161913	0.1622741778831457	0.1605437419722589	0.15883265560483673	0.157009292739055	0.15520312999986435	0.15339659745729037	0.15153356659261075	0.1496463372928773	0.14776599871349858	0.14584658802680758	0.1439371733962611	0.14202819453470736	0.1403820440708605	0.13816832509743548	0.1362310467457575	0.13429074748444372	0.13235880858370797	0.13042890230879364	0.1285331377780358	0.1266141474219373	0.1247050474632569	0.12280513572118845	0.12091992759973832	0.11904915150865455	0.1172523046874013	0.1154095814524306	0.11360734015373554	0.11180471661871591	0.11004918389727697	0.10828628152229441	0.10658099853323642	0.10486107464634269	0.10319010537551349	0.10154166605940518	0.09989305016696015	0.0982948191407819	0.09671963857877298	0.09514309453716892	0.09361750497557415	0.09211877642274396	0.09064809966203144	0.08919574157551838	0.08776553239781557	0.08636102220216564	0.0849345452142083	0.08358279144391836	0.0822550086278913	0.08095145204763826	0.07965030378818196	0.0783959206954082	0.07716725123734118	0.0759592783287392	0.0747724073584307	0.07359096262684045	0.07245340544931995	0.07133744697339342	0.07024155428010774	0.06916829176172024	0.06812067252408743	0.06707372242055297	0.06606594077818569	0.06507843772878895	0.06411057330919907	0.06316269896917406	0.062233929308806384	0.06132467180648512	0.060419431584574565	0.05954801456569892	0.058694424314268856	0.057858435026029435	0.05704059033222918	0.056238774347583856	0.055453691750010387	0.054670972527644454	0.053919063437797315	0.05318268857105698	0.05246155832712634	0.051754954267310145	0.05106316186296177	0.05038592595299761	0.04972153269270357	0.04907202701291828	0.04843727425525816	0.04780287363338422	0.04719356518208749	0.04659678385883195	0.046012253099556526	0.04543968250887515	0.04487885787072607	0.04432946310614692	0.0437913018799822	0.043264049878162854	0.042747480744933744
0.1971835624030691	0.19437567046747214	0.19182193592060962	0.18946407665722373	0.18723896773834392	0.1850713963187497	0.18296291297852577	0.1809051863601828	0.17879612872938727	0.17674783956376452	0.1746793780752642	0.172632030637723	0.17054711049060764	0.1684706974069112	0.16637178452926119	0.16431427117114136	0.16216281925227968	0.160047768162616	0.15795007853623505	0.1558155585062341	0.15367327864660182	0.15154873588398798	0.14939159641657757	0.14726410921710226	0.14514974707910988	0.14302538368142856	0.1409084479797644	0.13879686297879926	0.1366917826486602	0.13460429111791472	0.13252733525637608	0.13049369833858301	0.12844398349489708	0.1264106821264453	0.12439422463150138	0.12239910145043678	0.12042480803238155	0.11853167125545495	0.11659732393942177	0.11470823008495608	0.11282439687397366	0.11099272228305317	0.10915817611380432	0.10738579172281425	0.10560259332540367	0.10387200283529203	0.10216796181289867	0.10046667525851703	0.09881956766416579	0.09719838904757154	0.09557851145056155	0.09401254952674455	0.09247724506941059	0.0909690371832997	0.0894845889583176	0.08802246041837467	0.0865894132553365	0.08513587035657286	0.08375876984013586	0.08239528516081888	0.08108173830920894	0.07975994066390767	0.07848635126765038	0.07724003105214197	0.07601294044035557	0.07481775978706642	0.07361718568637363	0.07246602044729121	0.07133764127460207	0.07022898723903952	0.06914952282751638	0.06808875879518786	0.06703267486761803	0.06601643376096253	0.06501322049378382	0.06404605717844983	0.06309155640298313	0.06215690903549806	0.061241577592494705	0.06033154056738622	0.05945544721812649	0.05859759472860512	0.05775774019182914	0.0569363630197408	0.05613140422746443	0.055343347943890654	0.054557972298153075	0.053803989288794346	0.053065591143456575	0.052342665809682984	0.05163446579300507	0.05094133589714665	0.05026091951938798	0.04959754954371256	0.048947231539803425	0.04831164676298179	0.047676988508384026	0.047067306203308	0.046470278250917055	0.04588561944632652	0.04531302983830235	0.044752288342865876	0.04420307110904839	0.043665174510369324	0.04313826809998894	0.042622120138347326
0.21488815949032083	0.2104001093323133	0.20646208426682738	0.2028882080392288	0.19964100027045564	0.196555005031781	0.19363361673442037	0.19084278488426068	0.1880613977065449	0.1853965609878777	0.18278088360930564	0.18020432926687524	0.17763356509984057	0.17511223379794205	0.1725932768150915	0.17014663723878373	0.16762722666677848	0.16516922715067692	0.1627514072593937	0.16031429595896085	0.15788679014258797	0.15549045416308038	0.15308343647386205	0.15072087122324124	0.14838579902185284	0.14605136483869027	0.14373696969991331	0.14143929617091802	0.1391577718459035	0.13690937895046829	0.13467565835003265	0.1324960652895354	0.13030900110087354	0.12814607205071796	0.12600807007842293	0.1238992260720279	0.12184696212553846	0.1198245339479137	0.11779534627990149	0.11581620969317394	0.11384985174978947	0.11194034171631187	0.11003160287749848	0.10819102798736575	0.10634287943093318	0.1045518634109191	0.10279169166138923	0.10103700576834797	0.09934027832885495	0.09767249693000266	0.09600886468438515	0.09440220114137912	0.09282752054747787	0.09128500416524624	0.08976758497460541	0.08827301295652426	0.08681194126490399	0.08533106800685618	0.08392866867492663	0.08254198018890056	0.08120605746997792	0.07986372499434222	0.07857110093954621	0.07730692004739173	0.07606343578817777	0.07484772994256794	0.07363832281483086	0.07247388669814478	0.07132943495917816	0.07021470322474317	0.0691230241790271	0.06805270437759701	0.06698747146454473	0.06596293460119958	0.06495996418010579	0.06397785184178068	0.06301688464631057	0.062076297635986925	0.06115570176711558	0.060240318581528056	0.05935992634900525	0.05849794807487435	0.05765454150546313	0.056829568339800685	0.05602155129631409	0.055230748209181287	0.05444299291210053	0.05368681652370476	0.05294648483531504	0.052221851875012756	0.05151194432463349	0.05081778582673935	0.05013698888336579	0.049472012801122414	0.04882228470668246	0.04818480933537544	0.04754977908553039	0.04693979212741963	0.046342585497124514	0.0457578530659119	0.04518530750957618	0.04462471167100119	0.044075726791188076	0.043538121629425955	0.04301163588142998	0.04249595542332451
0.2355460283821446	0.2289162633322641	0.22321768379594464	0.21814260714580855	0.21361909555190997	0.20941083790410672	0.20478818888397318	0.20182754167395622	0.19824234544006009	0.1948560519536604	0.1915826281180006	0.1884024274745046	0.18527380932154913	0.18224362565234362	0.17924475900354753	0.1763607954840966	0.17342829610797014	0.17058689522754336	0.1678129363427123	0.16503836503091052	0.16230166251371586	0.15961394134235235	0.15693296908660018	0.1543175685504231	0.15174054875031845	0.14918107101012074	0.1466555884928955	0.14415974179240193	0.14067632153163623	0.13926987898149004	0.13687274481675105	0.13454229403891668	0.1322093896356221	0.12991186637050608	0.12764644090251834	0.1254185349248501	0.12325675599247683	0.12112999586792948	0.11900237879625843	0.11693261308684215	0.1148803907652621	0.11289091765118368	0.11090707968479076	0.1089962218178388	0.10708206136936371	0.10522957923817823	0.10341198674132049	0.10160393931227443	0.09985629525521154	0.09814448714658366	0.09643375205064776	0.09478608011077477	0.09317452224482528	0.09159606460193198	0.0900405809773573	0.08851848266140233	0.08702785512945461	0.08551989485672472	0.08409231935515374	0.08268248136398819	0.08132428587537274	0.07996157176231089	0.0786525929832926	0.07736838783938392	0.07610839270674334	0.07487749607412986	0.07365376725300914	0.07247416950853668	0.07132189708193039	0.07019395815026738	0.06909199043730695	0.06801210523110604	0.06693807163169399	0.06590540241602623	0.0648946070769866	0.06390595138895783	0.06293865688565933	0.06199229265620653	0.061066403836922356	0.060146386781480723	0.05926118795470425	0.05839530859603704	0.057548448513379154	0.056720350740452855	0.055909253331044136	0.0551158206573413	0.05432578241295679	0.05356731854533561	0.05282536446466797	0.052099140358449245	0.05138785691557656	0.05069252047406715	0.05001072385851637	0.04934493213411152	0.048694570762584315	0.04805658396860002	0.04742125292265758	0.04681102631276396	0.0462137048901979	0.045628979569444596	0.04505653390933384	0.04449613833192522	0.04394744055579685	0.04341020448752454	0.04288414486173165	0.04236896802160274
0.2597949166414489	0.2504586433287517	0.24251628358187674	0.23556334139018065	0.22944464942123877	0.22385682684945213	0.2187413870836266	0.21400324507986776	0.20946130435782953	0.20522518432112735	0.20117564634408275	0.197296921257682	0.19352571509874322	0.18990206933634024	0.1863651651921645	0.1829855400320817	0.17958865341286687	0.17632219759419007	0.17315344966922364	0.170013631537958	0.16693107401481874	0.16392460371214743	0.16094541507552274	0.15805110415577034	0.15521853128218024	0.15241807672222052	0.14966659453323392	0.14695356994148126	0.14430004775089225	0.14168914411455183	0.1391195605445606	0.1366285152547535	0.1341460383617081	0.13170736509631634	0.12930858914284568	0.12695888764455804	0.12468156647860128	0.12244619440767182	0.1202196785434578	0.11805556988467909	0.11591477845961974	0.11384379320404515	0.11178296863584285	0.10980070978752712	0.10781935163769679	0.10590437140477972	0.1040281954849484	0.10216520601779365	0.10037123635270857	0.09860509145746406	0.09685276097166207	0.09516379720577334	0.09351374726630922	0.09189989333602945	0.09031042990594272	0.08875674117906125	0.08723771954214658	0.08570216495413502	0.08424993072374722	0.08282794225173624	0.08143662049789428	0.08005358457213384	0.07872557414067136	0.07742396352781783	0.07614787005757719	0.07490193951457749	0.07366403151171971	0.07247386810470016	0.07130764445604879	0.07017028929636751	0.06905647771058536	0.06796716896542768	0.06688450972723062	0.06584381461355351	0.06482575061718579	0.06383032705352565	0.06285687854012625	0.061904872079502724	0.060974114547714495	0.06004920114969637	0.05915993345029527	0.058290006719355435	0.05743951873194501	0.05660841973477342	0.05579451353565568	0.05499861825487523	0.05420637528432295	0.05344616852660067	0.05270223784298612	0.05197453497896879	0.051261994447945845	0.05056328096981501	0.04988284097809287	0.04921765458878527	0.04856520492504371	0.04792697405897845	0.04729130747320654	0.0466810379830353	0.04608366609300349	0.04549900237230621	0.04492671908712687	0.04436657909355252	0.04381822305986833	0.04328140807763968	0.04275583050557382	0.04224122730523618
0.28845170373232626	0.27560678958503804	0.26488224211775724	0.25555865526878385	0.24745516877305318	0.2401618817473563	0.2335738445591169	0.22755131783155438	0.2218633856843175	0.21661339407079333	0.21165812944828025	0.20695911977488066	0.20244842368520855	0.19814951820723398	0.19399628394215362	0.1900584259475698	0.1861384467937153	0.1823962167585452	0.178784220864126	0.17524371693015445	0.1717860344006149	0.1684311991303201	0.16512842845870804	0.16193476382832211	0.1588248380162582	0.15576402966207925	0.15277281503072473	0.14983784350671858	0.14697336565593103	0.14416731345740252	0.1414200364472963	0.1387572947156601	0.13611696422100422	0.13353051212741487	0.13099738662955346	0.12851705408632966	0.12612428672898743	0.12377548891359824	0.1214448981659039	0.11918429891534141	0.1169531111400387	0.11479830949001181	0.11265882902135696	0.11060405408128356	0.1085539631939215	0.10657569768690092	0.10464128701279313	0.10272734188397233	0.10087261975079179	0.09906220841400336	0.09726508469966558	0.09553498722061292	0.09384620925757255	0.09219545603944065	0.09057414138158865	0.08898918751740707	0.08744104491319493	0.08587846899353878	0.08440035275430512	0.0829551513891269	0.08154221586837018	0.0801390532161359	0.07879271267638609	0.07747101858222413	0.07617822601812549	0.0749206569479238	0.07366902444874394	0.0724659993555668	0.07128813825611938	0.07014034319470124	0.06901646607276017	0.0679177167220856	0.06682662109682033	0.06577819584265668	0.06475293086615097	0.0637510042410872	0.06277157048906729	0.06181408583108827	0.060878348557605405	0.05994894844343232	0.059055547908772606	0.05818204456380834	0.05732818429571306	0.05649385620064053	0.055677291319595895	0.05487904938350355	0.05408476674422443	0.053322494417903654	0.05257714219534766	0.051847612875397756	0.05113432089006512	0.050435537290766254	0.049753350659313154	0.04908741797755179	0.048434577301670674	0.04779600676652044	0.047160189628158586	0.04654982117056163	0.045952471511431336	0.04536793269167755	0.04479588167969874	0.04423604494944639	0.04368807134599177	0.04315173004440754	0.04262670890079265	0.04211271420957685
0.32256952316259413	0.3052214390015058	0.2909495956599006	0.2786680503753591	0.2680417260440024	0.2586566559646001	0.2502721255763139	0.24268004821086037	0.23563011536280098	0.22916397703063227	0.2231391662246787	0.2174870203418983	0.2121249105856747	0.20704218620039425	0.2021800225247814	0.1976159331931816	0.1931098751419412	0.18862879681665295	0.18474399373783684	0.18074521731934146	0.17687848946053158	0.17314704752269816	0.16948718515863068	0.16597165955678303	0.162562674716094	0.15922403747605263	0.15597643098793096	0.15280258734212004	0.14971703496866434	0.14670778070620982	0.1437648890356127	0.14092809497145267	0.13812184429364047	0.13538268415945554	0.13270697080982707	0.13009407065532955	0.12757824213678948	0.1251152382246155	0.122677781144102	0.12031833639932767	0.11799409013100885	0.11575367360669744	0.1135341039238328	0.11140504234406144	0.10928556432557084	0.10724275534956863	0.1052556032848269	0.1032728552916035	0.10137197621899822	0.0995132838368798	0.09767108074201253	0.09589884757772982	0.09417159300052887	0.09245475409458072	0.0908299171974401	0.0892137915869438	0.08763674628752585	0.08604705331612239	0.08454411892185179	0.08307555747283259	0.08164124970091234	0.08010274326213201	0.0788533626656558	0.07751098961800837	0.0762091084944703	0.0749337160172306	0.07366881223828689	0.07245113868994867	0.07126278732501448	0.0701052294509613	0.06897164690647212	0.0678637812444706	0.06676443745147423	0.06570841038571681	0.06467617837467966	0.06366787635804545	0.06268260916135716	0.06171982811053297	0.06077926234331156	0.05984553509463097	0.05894816984458615	0.05807109042803769	0.05721386011577281	0.056376758102252886	0.055557704513450365	0.05475691858715321	0.05396096317067806	0.05319711779120109	0.052450071829324825	0.051719250999850724	0.0510024897910814	0.050305173897574676	0.049623619448202476	0.04895577802278988	0.04830252713019501	0.04766368522388668	0.04702779669072084	0.04641739679419585	0.04582013270157614	0.04523578202511738	0.044664013927543954	0.04410453226673549	0.04355702402498297	0.04302120738326392	0.04249677890532989	0.041983439363535345
0.3635674109681806	0.34066292787416136	0.3215734235342895	0.30552953611612316	0.2917605313478467	0.27974252416776973	0.26914029674286577	0.2596437688897017	0.25093983329293684	0.2430354338004495	0.23575706290823292	0.22897849199387743	0.22261089436973747	0.21662159937604542	0.21098601230037606	0.20570185791048773	0.20053605497897134	0.19567171720044055	0.19103666956135595	0.1865411060289958	0.18222246449592228	0.1780770465806426	0.17403444215847239	0.17016886999639635	0.16644094461956285	0.16280178671756346	0.15927737798996977	0.1558521403030909	0.1525337486851357	0.1493097099804119	0.14616112389474625	0.14313958487261141	0.1401618055183315	0.13726269116865514	0.13443876391151216	0.13168832388703391	0.12904565593311287	0.12646503292372385	0.12391738033526364	0.12145618632469046	0.11903730761403751	0.11670929428377211	0.11440769641286223	0.11220331656769586	0.11002381229463688	0.10790508973023555	0.10585008022684633	0.10381752795198235	0.10186472455985922	0.09995787198865394	0.09806990566151987	0.0962576333033941	0.09449165060561249	0.09273450800132932	0.09107813389468296	0.08943109658071781	0.08782507669914512	0.08620844643140639	0.08468068391350479	0.08318915871089932	0.0817334576338195	0.0802905610114636	0.07890386707903978	0.0775518926002754	0.07623085410814662	0.07494100803605531	0.07366256371018862	0.07243276211873607	0.07123312539242069	0.07006518159158631	0.06892201032004885	0.06780541307311139	0.06669792730735012	0.06563448831760252	0.0645954786360636	0.06358097077560247	0.06259008295770764	0.06162214525806451	0.06067690175506496	0.05973900507571361	0.05883782290613361	0.05794817596838427	0.0570979511921983	0.05625717359271645	0.055435705901054566	0.05463274444170172	0.05383516068146456	0.053069435449670396	0.05232103006042847	0.05158902190051134	0.050872290171524864	0.05017313796515585	0.049490968325494114	0.04882262570382238	0.048169057658502816	0.047530021466078744	0.04689412450542385	0.046283773687250104	0.04568666155819914	0.04510256218155861	0.0445311209426924	0.0439720821886797	0.04342507890110582	0.042889838434747946	0.042366051538970724	0.04185341214963146
0.41321584973598263	0.38303464239196944	0.3579954064364767	0.33700056927876754	0.31923762501788727	0.3039290775148799	0.2905381634518233	0.2787535480426484	0.2680432716884468	0.2583911843826747	0.2495883884185235	0.2415760420527983	0.23402549072188375	0.2270406611482605	0.220458417163227	0.21436620454319102	0.2084565572320831	0.2029185786722766	0.19769135395831441	0.19264888724628024	0.18783354335314703	0.18323462126989426	0.17877780545468244	0.1745336836542333	0.1704573433337021	0.16650003302201785	0.16268447160778518	0.15898710086252524	0.1553882325519364	0.1519634075976223	0.14860914932672847	0.14539341513272655	0.14223540868720036	0.13916974686975084	0.13619195294080597	0.13329911880825127	0.1305256677926674	0.1278235240253833	0.12516276467543147	0.1225983404922878	0.12007462157828704	0.11765809257731906	0.1152793439936283	0.11301183812387464	0.11073610702759863	0.10856193418765135	0.10644558450446667	0.10435620383073846	0.10234989922259555	0.10039464685447863	0.09843607650892879	0.0966078591188457	0.09480051986859206	0.09303861458592223	0.09131873991378997	0.08964170329693391	0.08797970765822839	0.08636239505818522	0.08480997396477477	0.08329574234205693	0.08181883048358952	0.080354974345558	0.07895540390399701	0.07758298044457834	0.07624654195443908	0.07494249448656316	0.07365094364614524	0.07240899403749253	0.07120030791313188	0.07002004721830857	0.06886761328347527	0.06774239485024748	0.06662706667756482	0.06555640754927816	0.0645108023775286	0.06349027870146656	0.06249391153345134	0.06152100802896799	0.06057126124800476	0.059629353424422056	0.058724507971229474	0.05784073191537598	0.05697841019627961	0.056135102343543124	0.05531132894112757	0.05450632691852912	0.053706951389348945	0.05293973609704064	0.052190004153624736	0.05145442344355343	0.05073930571090489	0.050038568923599536	0.0493567326604602	0.048687996238570834	0.04803418120894446	0.047395033446512684	0.046759201541218993	0.04614896415939042	0.045552070309696546	0.044968267898729895	0.04439724661818913	0.04383869188436565	0.04329224760344651	0.04275763462880158	0.04223453801912867	0.041722646414723515
0.47406947782026604	0.434308235411727	0.4014312761810701	0.3741271560956506	0.3512989706990785	0.3318495299691232	0.3150636943750191	0.3003780126480619	0.28723274673800614	0.27554133511810397	0.2649902491813857	0.25535598177867225	0.24647505961579652	0.23830636448843578	0.2306717562334131	0.22365647715731768	0.21688524092129424	0.21063764443649363	0.20473507408927497	0.19908601508936996	0.19372348048380214	0.18863067123762264	0.1837224726977635	0.17906953253664862	0.17461908203086338	0.17032287117326453	0.16619676563287775	0.16221513612002822	0.1583796311217978	0.15468193348509784	0.1511067781467017	0.14768810580455635	0.14434212247621725	0.14110311765014705	0.13796559236078515	0.13492555506744644	0.13201393307280268	0.12919033996424298	0.12640326063415197	0.123733412346194	0.12112559220987212	0.11861688961458439	0.11614744434133767	0.11378808438909313	0.1114536734071446	0.10921252187667248	0.10703432458085231	0.10488728764628305	0.10282789986806617	0.10082351110554724	0.0988444158769371	0.09694872814761617	0.09510225035618108	0.09330490092336552	0.09155137845189987	0.0898431147720866	0.08815230575841611	0.08650871306059266	0.08492106728465612	0.08339495825472606	0.08189714483003244	0.08041837989350116	0.07899659370581599	0.07760766214233412	0.07625607571176884	0.07493834192686853	0.07363365211451683	0.07237977119010983	0.07116028762980964	0.06997002634990608	0.06880823854306979	0.06767456566764582	0.06655206284187573	0.06547414716384889	0.06442217049948355	0.06339582228417498	0.06239412385187214	0.0614164224862084	0.06046233827089585	0.05951658205179628	0.05860822589352994	0.05772127652714237	0.056856193230419856	0.05601041200747978	0.05518424320776526	0.05437779552208015	0.05357664469523706	0.052808000963964145	0.05205706209561356	0.05132162845496134	0.050604559541501955	0.04990547276339974	0.04922092378064222	0.04855189308789154	0.04789791061370728	0.04725871467190132	0.04662303516967498	0.04601285500014265	0.04541635275412961	0.044832946011629494	0.044262387388168824	0.043704373418714984	0.04315854199250572	0.04262460760687649	0.042102249756339	0.04159115190764084
0.5488276708450274	0.4968339325728499	0.4538360456362089	0.41826541300457815	0.38901705022327837	0.3642959139505667	0.3432064183663051	0.32497480112712634	0.3088559835350776	0.29464957054601826	0.2819849445488792	0.2705433291590201	0.2600809761061238	0.2505395912138488	0.2416979866550225	0.2336324719999705	0.2259161739787542	0.21883290567902644	0.21219060768085346	0.20587376501620844	0.19991088210078586	0.19427464877477174	0.18887888361262897	0.1837874974774558	0.17893281901169283	0.17427471247192888	0.16980322773498754	0.16553280113728008	0.1614133835225743	0.15746180505697618	0.1536539262336682	0.15002287404990133	0.14648088597345318	0.14306182857938773	0.13975867705859862	0.136566320171033	0.1335016860448988	0.13055176860667067	0.12766707013018624	0.12488617370317079	0.12216897749816051	0.11956724742285765	0.11701155572179892	0.11457329901669566	0.11216503010260236	0.1098563499703033	0.10761565408524891	0.10541054477805191	0.10329776959790113	0.10124349990341432	0.09921903169268324	0.09728128776892041	0.09539375945579252	0.09356236556188054	0.09177529270872034	0.09003648767640782	0.08831711052246201	0.08664715368936372	0.08503564046579144	0.08348674509540616	0.08196827919887337	0.0804704941727377	0.07902818065631434	0.07762587529337979	0.07625938822627758	0.07492789998567988	0.07360833656652052	0.07234502017215565	0.07111498769449429	0.06991495361963423	0.06874411419065292	0.0676023575736051	0.06647242332927293	0.0653879407012793	0.06432949078055043	0.0632975428645864	0.06229070824383234	0.061308385244127475	0.060350133650457126	0.0594006924951478	0.05848900616658811	0.05759904513796223	0.05673130614724695	0.055883189066434	0.055054986868381936	0.05424667209934784	0.053444146408746104	0.05267422514709413	0.051919602661203254	0.05118586584013783	0.05046712871058757	0.04976849722996872	0.04908358104063895	0.048414330115428096	0.047760267618676015	0.047121100067998314	0.04648572582865814	0.04587581800137225	0.04527955892499378	0.044696592200446146	0.04412655578980343	0.043569139104470994	0.043023974155287435	0.0424907692172238	0.041969198349771725	0.04145893997043465
0.6405353815615307	0.5734606921296029	0.5174787258675677	0.4715403535977552	0.4337529390529537	0.402252506940578	0.37574882338112886	0.3531081086827445	0.3333015201334287	0.3161242634026181	0.30089695262349025	0.2873002064988659	0.2749855786527563	0.26385330425622494	0.2536359048409691	0.24436249566628204	0.23557734734332514	0.2275591064320751	0.22009112656378854	0.21304639512563606	0.20641191426961622	0.2001847331351214	0.1942565903142584	0.18868617861805212	0.18340591335032677	0.17835203682364156	0.1735274552785306	0.16892755075763488	0.16451837600953526	0.16030210037410633	0.156249761955314	0.15239703320330145	0.14865070426760268	0.14504471146492193	0.14155036052234493	0.13822423290473834	0.1350259182227793	0.13194145206303806	0.12892364362712086	0.12603094326568248	0.12321040280031231	0.12051421565145555	0.1178709554585128	0.11535220057886204	0.11286954625851214	0.11049256679434055	0.10818859815591386	0.10592541900428265	0.10375895110773715	0.10165516684871992	0.09958630311920837	0.09760978786999058	0.0956779517725235	0.09381035965635717	0.09199081139655824	0.09022135907838418	0.08847361999946801	0.08677054991297743	0.08514242339375801	0.08357091788046284	0.08203225830574085	0.08051545589710724	0.0790558189779581	0.07763755293274383	0.0762563695927445	0.07491110803969646	0.07357938576728228	0.07230702767575295	0.07106435342932993	0.06985479011534153	0.06867523192984103	0.06752542448973545	0.06638840210639509	0.06529709880936535	0.06423281452010433	0.06319540423720625	0.0621836462650681	0.061196880031237445	0.06023439228770952	0.05928171356702252	0.058366805549336834	0.057474061143778926	0.056603757928660015	0.05575352512674788	0.05492356737235699	0.054113342694102826	0.05330949078737994	0.05253841160777954	0.05178404222264309	0.05104871909221535	0.0503313549849099	0.04962989851242292	0.04894470403216814	0.04827531655897988	0.047621231746930025	0.04698227568358959	0.0463471059492386	0.04573752193034428	0.045141684925677925	0.04455921948242058	0.0439897646110787	0.043432982893706874	0.04288855640022341	0.04235613150999518	0.04183536767795879	0.04132602211245255
0.7499057153916208	0.6666111910493243	0.5949603926014849	0.5356026369551045	0.48710447898265474	0.44690488894609737	0.4136171877859664	0.38546501230914365	0.36119174501303597	0.34029044730067076	0.32200567001926783	0.3058465633328562	0.2913587903566543	0.2783716455236688	0.2665604043135221	0.25591905429400463	0.2459578119937322	0.23685619999659485	0.22846835895685455	0.22060371562602973	0.21324470029466097	0.2063717383173369	0.19986495451103506	0.19378544162791575	0.18803118336703542	0.18255952263716974	0.17736017568674775	0.17241877027604366	0.16770209223840632	0.16320206148571412	0.1588937387705467	0.15480953980138937	0.15082175270017056	0.1470503278543116	0.14339823972358978	0.13989047410912875	0.136544185905769	0.13332448667896446	0.13017932460708306	0.12717424828074544	0.12424895061601669	0.12145657303282084	0.11872430940313129	0.11612445919994087	0.11356295632216509	0.11112065848429332	0.10875302940944555	0.10643119409609261	0.10421092664928623	0.10205700433603933	0.09994290259017403	0.09792209977264921	0.09595327739839749	0.09405028691502115	0.09219737473957505	0.0903974705636131	0.08862183700452268	0.08689962929144225	0.08525059561122683	0.08364733168214454	0.08208848449477081	0.08055315633468259	0.0790766882942594	0.0776425408406005	0.07624726924580894	0.07488881096372464	0.07354454819616764	0.07226119452757657	0.07100897161657486	0.0697894926035272	0.0686014541630102	0.06744395841962823	0.06629982443918882	0.06520219932041968	0.06413216720069194	0.06308945664951694	0.06207296196288647	0.061081936006569706	0.060115948584769076	0.059159584116240324	0.05824164124529469	0.057346211842704185	0.05647355674653831	0.05562120145904324	0.05478944162694639	0.053977781936389725	0.05317272543358837	0.05239783546567671	0.05164533963681406	0.05090751152671081	0.050191484807235266	0.04948970806433965	0.04880429516226618	0.04813490605488309	0.047480946122161465	0.0468420932603317	0.04620728843650599	0.04559809638930499	0.04500273816253185	0.04442083832875405	0.043852024725499116	0.04329595322690658	0.0427522999888219	0.04222070662000793	0.041700824994817066	0.04119242260436682
0.8686717180246002	0.7759330285372261	0.6879888423544401	0.6129058689824218	0.5506361813114468	0.49992005724592586	0.45793281036790756	0.42288734496535374	0.3930526653971722	0.3676277938506221	0.34565336832698274	0.326440544834025	0.3093855945271567	0.29424022761598856	0.28058761320071934	0.26838085396512634	0.257033445507498	0.24676966245545204	0.23735418280341825	0.22858416895401035	0.2204267515205708	0.2128674118734984	0.20572233323177785	0.19906583366486003	0.19282408148959626	0.18691772934722725	0.1813041003433758	0.1760006143679189	0.17095691009318786	0.16615891132776378	0.16154267498715405	0.15725910306392737	0.15307889161347088	0.14907758775176583	0.14524219371995192	0.14156720897520722	0.13806902118673756	0.1347103875687769	0.13142780118831784	0.12831596244223317	0.12528347004580723	0.12239361178722086	0.11957098777836699	0.11688900099961165	0.11425145211916019	0.11173968154553658	0.1093081588470338	0.10692729553304804	0.10465291193731426	0.10244953187232371	0.10028936695087409	0.09822658762674051	0.0962190414178669	0.09428041202162217	0.09239469753409686	0.0905645691029436	0.08876077519988293	0.08701317477749496	0.0853406847340432	0.08371603226635993	0.0821404922599848	0.08058376738605974	0.07909026151140838	0.07764095190478981	0.07623136616422409	0.07485989886603106	0.0735037787260735	0.07220968553029859	0.07094773377615983	0.06971909748318261	0.0685228127585555	0.06735758706884915	0.06620668320910814	0.06510306037980973	0.06402743842910423	0.0629797235493033	0.061958641674462384	0.060963539786233485	0.05999393598537761	0.059034366008507574	0.058113546737975336	0.05721558603930963	0.05634077010904866	0.05548633471534254	0.05465302648536209	0.053839994515123835	0.05303384504056118	0.05225796248430043	0.05150473428975106	0.05076895974867141	0.05004992584695405	0.04934790621683876	0.0486623250012291	0.047992895797647435	0.047339122910542	0.04670064911755023	0.04606628229548474	0.04545755119722302	0.04486274064129084	0.04428146777765631	0.04371335368909716	0.04315804554614177	0.042615202035578094	0.042084507155619004	0.041565569677572155	0.04105812818341876
0.966319149234104	0.8904662285318126	0.7954815616671792	0.7048504073908799	0.6272042443855479	0.5627952216889727	0.5098991565060782	0.4663978686215184	0.4296021330129661	0.39867379288677113	0.37224543394296783	0.34937549633033577	0.3292890201887286	0.31162076577276104	0.29583796291908027	0.2818401133156962	0.268936037739637	0.2573369964895485	0.24678751194775478	0.23701407620522486	0.22798442188178586	0.21966141796246663	0.2118158876551752	0.2045618181659122	0.1977851452393517	0.19138892090754758	0.18535919292378217	0.17967404851774543	0.17422158912610802	0.16917920369095646	0.16432052442525558	0.15974472398700915	0.15533474833657274	0.15112488493338602	0.14710012922485963	0.14324873888387446	0.13959954429346705	0.13609745096742917	0.13268454769955573	0.12945435955040727	0.12631326190295256	0.12332401246990066	0.12040988790427874	0.11764485799578589	0.11493060205011486	0.11234897899787816	0.10985317381020401	0.10741307176562556	0.10508506065656074	0.10283152152754546	0.10062948808727352	0.09851834473452749	0.09647472701578506	0.09448934897564325	0.092582428044805	0.09072237678655842	0.0888909520038153	0.08711805599162589	0.08542236326523363	0.08377618396131774	0.08218137411646967	0.08060345022761485	0.07909669201148187	0.07763242733698521	0.07620912032333998	0.07482183660827493	0.07345702488104139	0.07215251610307033	0.07088074328738263	0.06964345449982198	0.068439176959292	0.06726669137135949	0.06610926485178753	0.06499961279360435	0.06391867413996881	0.06286621661354001	0.061840722174539134	0.06084172556335007	0.05986862418956364	0.058906124489755594	0.05798251775570133	0.05708218139055112	0.05620523091613493	0.055349147635472606	0.05451423973063989	0.053699980064793776	0.052889968912423105	0.052117484740234456	0.05136182423334122	0.05062603505532827	0.04990670061498997	0.0492045317487304	0.048519025176989604	0.047849635381595236	0.04719609684482653	0.046557957935602044	0.04592410212541152	0.04531590084028247	0.04472170313033741	0.044141120208912046	0.04357376292882605	0.04301927575283992	0.04247731055051233	0.04194756078093636	0.041429585550636416	0.040923162079160684
0.999452615923461	0.9767009576583937	0.9046347433143702	0.8091988974862363	0.7170400544356652	0.6372238698146262	0.5714475170096358	0.5171496376195625	0.4716960350409956	0.4341068165036085	0.40225887679826383	0.37500744398280844	0.3513247722813708	0.3307073203144238	0.3124514890993755	0.2963941472490533	0.28172736690493355	0.2686323516164246	0.25680363256539834	0.24595341686915673	0.23594240494287055	0.22672614667780766	0.21817457930696868	0.2102701206016882	0.20292013174792198	0.19601188277198583	0.18942436443287064	0.18343787493997238	0.17768611357559938	0.17225527418915929	0.16710266433377724	0.16226427949949515	0.15761609382454117	0.15319032910445532	0.1489703820582275	0.14494208985595564	0.14113282305319694	0.13748522755588785	0.13395123287007826	0.13058781665158903	0.12733587509695768	0.12424648754811243	0.12124003847037365	0.11839116302812998	0.11559962763915944	0.11294532084404531	0.11038740580789623	0.10788762815498912	0.10550587495619461	0.1032043863171569	0.1009532960222786	0.09880250628545456	0.09672045742784732	0.09471076898774353	0.09276036444912425	0.09087064107215707	0.08901194831690915	0.08721406576001621	0.08549549291124636	0.08382833638192067	0.08221410982993965	0.08061875219037233	0.07909584917080441	0.07761681689078215	0.07617942959771248	0.074780258489469	0.07340722442690766	0.07208954637384989	0.07080839973306285	0.06956265131928609	0.06835057718355023	0.06717107585334071	0.06600735607963766	0.0648919708340823	0.0638058183370885	0.0627487766186598	0.0617191328593439	0.060716436693523536	0.05973996006824272	0.058774717152024064	0.0578485642419113	0.056947002327337945	0.05606700125147183	0.05520935902093129	0.054373138117341395	0.05355774073559125	0.05274685313211914	0.05197368128881356	0.051216168647397996	0.05048134490805575	0.04976181031935433	0.0490595554599221	0.048374154451028134	0.04770497555622071	0.047051758847177376	0.046414042323965544	0.04578076877133088	0.04517315988758458	0.0445796400336087	0.04399980737549473	0.043433266329641264	0.042879672463298955	0.04233863671714412	0.04180985027340302	0.041292899719863156	0.04078735011004106
1.0	0.9998502091721703	0.9813616047480792	0.9110686016148959	0.816047519825658	0.7235869437342729	0.6434456836937783	0.5764050072210125	0.5206714774077873	0.4746818226344996	0.43625750357462284	0.4037329676331598	0.37579179116410594	0.3517029297040539	0.33057628140758816	0.31216083485355695	0.2948790479498823	0.28070628304770073	0.2674514074930822	0.2553594142030094	0.24427693338627304	0.23415797985938655	0.2248031773148697	0.21620057991029235	0.20807920720384573	0.20077785651179528	0.1938173988572568	0.18729207220549035	0.18115866693983004	0.17538676666725506	0.1699305130719582	0.16481408126215302	0.15992069011181534	0.1552723272049194	0.1508566058957935	0.146213674209342	0.1426678761917211	0.13887182325694042	0.1352018196607305	0.13171598210133906	0.12835114939666445	0.1251601757149748	0.12206036700877808	0.11912694928135696	0.11625778682602615	0.11353301161943091	0.11091042001246779	0.10835126996518583	0.10591508885409154	0.10356411965957572	0.10126755678574911	0.09907473763059554	0.0969547207863592	0.09491054788369686	0.09292723112499104	0.09100905280966268	0.08912349713585467	0.08730082249631416	0.0854001934849298	0.0838720989002506	0.08223903363455382	0.08062634314217405	0.07908764817823452	0.07759417760740671	0.07614422124865423	0.07473235322913456	0.07334842288720397	0.07202076798199507	0.07073053425095827	0.06947654431993266	0.0682567356771725	0.06707072794902835	0.06590095702371868	0.06478006902205667	0.06368897508856694	0.06262740549458429	0.06159405584230625	0.06058774143986294	0.059608132819860625	0.05864014485063655	0.05771177093586252	0.0568080754186818	0.05592630619529419	0.05506714858929297	0.05422971130280684	0.05341329164830631	0.0526032084657052	0.05182791130521885	0.05107276302339579	0.050334913973363184	0.04961524401320758	0.04891306060172213	0.04822782054163262	0.04755894854924208	0.04690612124455966	0.046268800210991605	0.04563628574405833	0.045029348327550796	0.04443656596841661	0.043857544751426135	0.043291896538655006	0.042739215085212744	0.04219916164653241	0.04167140356803386	0.041155523229600886	0.04065108239824739
-0.9998224879701602	-1.0	0.9999288317224244	0.9836632384143545	0.9150409866856866	0.819365958103375	0.7263546984815012	0.6452759377642645	0.5771059995253794	0.5212516134506823	0.47488164872077615	0.4360541599749016	0.40302316785932835	0.3748255934198842	0.3503961772237048	0.3292638162805862	0.3103130167009617	0.29362102297111325	0.27880082924631466	0.26529032576312134	0.2530511216156845	0.24193836311274217	0.23146863560428266	0.22235230673659045	0.21372021021175835	0.20567244242661614	0.19821494372502804	0.1912368361947194	0.18470108002875074	0.17857208709798722	0.17279681797646287	0.16739886152238934	0.1622451878650879	0.1573688406762579	0.15274622157842493	0.1483437547463829	0.14420360698811402	0.1402550741302385	0.13643471759838208	0.1328356049436469	0.12935751040733326	0.12606369523230473	0.12286982169977952	0.1198514121654005	0.11690399126412057	0.11410825623136493	0.11142051220473365	0.10880234258840518	0.10631229918220111	0.10391188189890772	0.10156675621749758	0.09933600425838453	0.09717785818169135	0.09509959783248484	0.09306794504715288	0.09113750935555255	0.08922540701657287	0.08737844383784195	0.08561559408341668	0.08390736518460667	0.08225581584312179	0.08062591819042099	0.04296686495426486	0.07756479868806118	0.07610141274783823	0.07467793602120881	0.07328328780757609	0.07194634646858977	0.07064711108457676	0.06938515652652728	0.06815813455346097	0.06696561949347454	0.06579004535778613	0.0646639045562249	0.06356809052657027	0.06250230356301796	0.061465117799135056	0.06045558793722648	0.05947308751696296	0.058502592339346474	0.05757223443549897	0.05666623013504616	0.05578302204417946	0.05492250325527849	0.05408397547891547	0.05326362163318026	0.052455985081566764	0.051681660583948325	0.05092475776885421	0.05018674656127503	0.04946711485786009	0.048765038609494965	0.048080069393254495	0.04741157130764976	0.04675922151475618	0.046122469898296214	0.04549058129809166	0.04488447851621009	0.044292495513228704	0.04371436621543421	0.04314966753807749	0.04259795348598863	0.0420589148271315	0.04153223381741432	0.041017470381064	0.040514181796282925
-0.9819162869127027	-0.9996025326435205	-1.0	0.9999292523517901	0.983156913247588	0.9135507495249561	0.8174057742883647	0.7239704915812095	0.6423806259035253	0.5747296572095517	0.5188457457320012	0.4724611095045747	0.43340819213348186	0.40042124656696765	0.37210176602472167	0.3478380716627876	0.32628532034451296	0.3074556751525736	0.2907927266162879	0.27581076572049235	0.26229041375711504	0.25007884562632127	0.23890091192860186	0.22873271452651922	0.21939321844681525	0.2107342001161487	0.2027236161743562	0.1952707140868721	0.1883138121768204	0.18180914510359156	0.1757021137184206	0.17000960573023036	0.16459099492881876	0.15947747121552938	0.1546422360232859	0.1500492745284213	0.14573614137814028	0.14163364772731832	0.13767208081480317	0.1339469084399506	0.13035356689151079	0.12695599182235393	0.12366723243675055	0.12056333337981827	0.11753742112555564	0.1146701229934232	0.11191858234431809	0.1092407568916775	0.10669711824707392	0.10425110859783814	0.10185762912500539	0.09958546896492838	0.09739041252332895	0.09527750092546802	0.0932313657071527	0.09125570435156881	0.089317428806839	0.08743852491954293	0.08566201487343235	0.0839379500877682	0.08226444235182438	0.08061797672817154	0.07904935128129671	0.07752761461441883	0.0760488075344076	0.07462007158342526	0.07321213586301153	0.07186498581408902	0.0705583271404051	0.06928848953904274	0.0680547162028931	0.06685594519745794	0.06567464083746175	0.06454345833057953	0.06344315487244075	0.0623733894369322	0.061332627210322975	0.06032001490810636	0.05933478444604679	0.058362010035584194	0.05742951607471171	0.056521820213040974	0.055637139825136385	0.05477542706409718	0.05393596211050579	0.053116498558970215	0.05230672355109833	0.05153203992568065	0.050774399708781025	0.05003699482968143	0.049317252370394325	0.04861551660899481	0.04793088321020817	0.04726284329717744	0.04661105065499705	0.04597494724491924	0.0453438585264493	0.044738557241554275	0.04414747344025723	0.043570248622464114	0.04300650192703692	0.04245586371763099	0.0419179099776744	0.0413923550328822	0.04087874997131501	0.04037665999031492
-0.9212165879961539	-0.978832217091501	-0.9995953406691407	-1.0	0.999870994347859	0.9799811664423791	0.907031088293584	0.8101845096063374	0.7162328114815808	0.6358057243301369	0.5688711727187441	0.5135515335093042	0.46736931630187617	0.4287313937002387	0.39591087086506643	0.3680446916029321	0.3435161797343695	0.32225495684831235	0.30359273174344464	0.2869424097606657	0.27200773413250723	0.25859919844676643	0.24639385836910227	0.23534908922926479	0.22525227755561084	0.2159337176307273	0.20734825920395125	0.1993913023965888	0.19199229928033343	0.18509671022389024	0.17864426062004451	0.17264611141026787	0.16695567633220473	0.1615941366611931	0.15653645366235958	0.15175368030802652	0.14726633048196916	0.14300620101926148	0.13890020691644037	0.1350478460875703	0.13133871284660067	0.12783577643535002	0.12445182983530544	0.12126164638019712	0.11816070234866237	0.11521879745754388	0.11240239377700095	0.10966563472489099	0.10706991313722905	0.10457217346383242	0.10213545030304137	0.09982310166449553	0.097590731777	0.09544405399794098	0.09336710101793842	0.09136325278846896	0.08939936120208096	0.08749784295378192	0.085699241267947	0.0839557568246249	0.08226085908028727	0.08060187628485063	0.07901840763630856	0.07748309542206147	0.07599252750139995	0.07455291768021641	0.07313502064874022	0.07177861968668214	0.07046356490580871	0.0691867158437551	0.06794609020072881	0.06674134867039139	0.06555490880358215	0.06441894298333475	0.06331424476747312	0.06224064603552924	0.06119656879783171	0.060181046505531306	0.05919326355433502	0.05821836624351163	0.05728377081783036	0.056374716151646395	0.0554887182117109	0.05462597906686964	0.053785792103137796	0.05296557796192673	0.05215397691256029	0.05137986462985298	0.050622784494330074	0.049885478956455544	0.049165901196119535	0.048464405798988655	0.04778029098952225	0.04711279332161622	0.04646163618715406	0.045826257298026	0.04519606479945195	0.04459152643228728	0.04400146272505864	0.043425230155528106	0.04286255855158123	0.04231298232100469	0.04177616278880099	0.04125177737387788	0.04073938124261164	0.040238529179564886
-0.8411609651918617	-0.9172199500960224	-0.9799972352049899	-0.9997802795783782	1.0	0.9996360296723749	0.9740342632149614	0.896034992040434	0.7972480429250693	0.7046811350364202	0.6255788649249516	0.5598861367033551	0.5053721900226437	0.4601308112215811	0.4220596150704181	0.39004257877272663	0.36212540567751117	0.3381293336284857	0.3172241892287154	0.2987187787568076	0.282312047903042	0.26752092079397816	0.2541930674238157	0.24220598970124996	0.23129860012826067	0.22127795784782578	0.21208737263826657	0.2035997980724999	0.19573521569719673	0.18842967423125762	0.18161979274226925	0.17530483346348918	0.16933248195117562	0.16371991455313548	0.15843672007284648	0.1534555444056743	0.14879093816543837	0.14436884911214606	0.14011867966167493	0.1361368123897949	0.13231036869791382	0.12870180985459817	0.1252218069171524	0.12194549493471124	0.118765123627505	0.11575289056889777	0.11287198758881761	0.1100759984524275	0.10742733873612602	0.10488130482187634	0.10240025664809822	0.1000473465985147	0.09777893192957524	0.09559896204440964	0.093491609732438	0.0914604808385925	0.0894712637729095	0.08754712805251649	0.08572727678796604	0.08396482177811956	0.08225239223293355	0.08057767470447393	0.07897985026112284	0.0774319466708299	0.07592861252583884	0.07447888359384632	0.0730514876022653	0.07168644811548842	0.07036351037686402	0.0690792464836758	0.06783244343429655	0.06662198652279722	0.06543051340071898	0.0642900302760376	0.06318129523410486	0.06210411378566617	0.06105690257856325	0.06003864574615474	0.059048688102901	0.058071700747633945	0.05713539762477311	0.05622491363048259	0.05533776850597192	0.054474115267499054	0.05362998277722146	0.052812522131997115	0.05200361730776726	0.05122646155598006	0.05046981485183489	0.04973202081980563	0.04901298012176958	0.04831199600389637	0.0476283109411588	0.04696143914287813	0.046310997831487864	0.045676445004360355	0.04504716042469669	0.044443564688831365	0.043854401614628835	0.04327934826771021	0.04271774726222576	0.04216931747565363	0.04163370286811014	0.04111052033794438	0.04059935828780948	0.04009980124537425
-0.7633747303797833	-0.8386056758230025	-0.9214799623938283	-0.9844184294557258	-0.9999443269649517	1.0	0.9988353715525604	0.9646792930225968	0.8793477960346796	0.7802132945469517	0.6891539449960802	0.6120150765480127	0.5478837554994757	0.4949435570249396	0.45104166440379134	0.4140160420104821	0.3822324487572628	0.35514976966664386	0.331737404966165	0.31117298771286256	0.2929703019179657	0.2768471181280404	0.2623085793398123	0.24930630457462546	0.23753485860289164	0.22675719691769064	0.2169348350147644	0.20788919857377589	0.1995393503290014	0.19180886015698598	0.18462596301128292	0.17798401493035745	0.1717206076286862	0.16585814145896596	0.16033782718160447	0.1551510310150634	0.15030537164988486	0.14572186154528385	0.14132353387317292	0.13721226259820504	0.13326747668475086	0.12955271569926155	0.12598732393257642	0.12261384545240352	0.11935476863379144	0.11627251162021957	0.11332649311404343	0.11047201923537739	0.10777100093824446	0.10517238430565777	0.10265146289699661	0.10025902941108876	0.09798884557480984	0.09574234445897926	0.09360509222261373	0.09154643257710421	0.08953188341474412	0.08759301197660625	0.08574543894289503	0.08396447122366643	0.08223513783604255	0.08054564821903656	0.07893346829194588	0.07737298261947846	0.07585812869416544	0.07439812336227307	0.07296137871170791	0.0715882180241008	0.07025766544632782	0.06896677455764956	0.06771369523314859	0.06649782083926674	0.06530157489199137	0.06415679601032563	0.06304424548242428	0.061963955158469475	0.06091367159216883	0.05989288455552345	0.058900753954752805	0.057922175356343926	0.056984193732568834	0.0560725872872703	0.0551843468742124	0.054319879141751	0.053476913821586314	0.05265572904262074	0.051848365192962875	0.05107118485435698	0.050314677964007716	0.04957715441276461	0.04885850837737838	0.048158019130538625	0.047474961564488195	0.046808798930849854	0.04615918138399472	0.04552547220576233	0.044897200195257225	0.04429460682957254	0.04370649155998621	0.043132560749788974	0.04257211756280093	0.042024886972302236	0.04149050789055763	0.04096859305168817	0.04045872726921418	0.03996049374284098
-0.6950538484765373	-0.7623819318185147	-0.8455374575620004	-0.932327331868213	-0.9901474354497801	-0.9999970470279431	0.9999999999497542	0.9965702746732101	0.9497664684338364	0.8581615883898699	0.7589031437486815	0.6701584166673692	0.5953207875690132	0.5336475899036849	0.4826979438808482	0.4399520573507093	0.4039712553445148	0.37340593582094367	0.3471947784214672	0.32434307224145653	0.30426305424660743	0.2865750404348782	0.2707504468233319	0.2566528126281534	0.2439581927559155	0.23240667938570148	0.2218892443652121	0.2122575999446469	0.20340088410202967	0.19522966587122215	0.18765918976041082	0.18067950128170995	0.17411689015570478	0.1679904224166128	0.1622370234899945	0.15684079151427927	0.15180963750746085	0.14706249722073964	0.1425157452930774	0.1382724840587977	0.13420866159864425	0.13038751174501337	0.12672595209931606	0.12326542402169048	0.11992787316299347	0.11677505125604123	0.1137647445561592	0.1108546342535745	0.10810210842977246	0.10545476029504089	0.10288887770179096	0.10045710889409189	0.09815247050034985	0.0958730191342878	0.09370739903578734	0.091592199947428	0.08958224045015654	0.08762125769227258	0.08575388974307215	0.08395494507900102	0.08220928818125249	0.08050517682054822	0.07887934019223274	0.07730671351209993	0.07578071771443357	0.0743109250508632	0.07286543996225173	0.07148383758646693	0.07014609320076721	0.06884882111225811	0.06758998073460627	0.06636893324400749	0.06516823661238466	0.06401936373262962	0.06290325793161085	0.061819664572948636	0.0607668558015737	0.05974377719436355	0.05874949593063257	0.05776933517634176	0.05683031661836806	0.05591741674073805	0.05502833212319679	0.05415988962356941	0.053319886104976316	0.052501567070580665	0.05169126721356161	0.050914244807477936	0.05015780791559316	0.049420658833034946	0.04870250572420844	0.04800261815471176	0.04732026185088189	0.04665492291817475	0.046006147125309524	0.04537337681655255	0.04474619470591257	0.04414466957887454	0.043557676231248635	0.042984914725981836	0.04242568476090319	0.04187970565033307	0.041346611425799554	0.040826012512589306	0.04031750341279688	0.039820615029770336
-0.6373083709444359	-0.6955063791637922	-0.7709240274747056	-0.860496457914019	-0.9471889988169866	-0.9955487480244015	-0.9999999980054692	0.9999991637078891	0.9908815163972202	0.9293482545408404	0.8320995952966064	0.7339526625029869	0.6479272205146387	0.5764229062556264	0.5175090828721964	0.46867236228090225	0.4275213927052153	0.3929875213615947	0.3636780297100727	0.3382954924906721	0.31612559863233125	0.2967488671552223	0.2795132427179074	0.26424712972350745	0.2505666720504038	0.23818063450978683	0.22694755097887145	0.21670348605600628	0.2073164724746691	0.19868609602245915	0.1907154853965925	0.18338773127386748	0.17651778487645609	0.17012086715994712	0.16413075565280544	0.15852210404901812	0.15330215189520463	0.14838718126790038	0.14369194782609984	0.13931577519092223	0.1351326504964362	0.1312044148419677	0.12744644993482782	0.12389953537309288	0.12048380978258652	0.11726066570039398	0.11418690521045644	0.1112191199114081	0.10841488060938556	0.10572032936834187	0.10311284649812434	0.10064222643741419	0.09830175769328064	0.09599069339452013	0.09379640663900182	0.09168415082402744	0.08962197065796695	0.08763978509416168	0.08575725872701769	0.08393222835395184	0.08217472630649585	0.08045622290387047	0.07881699136983371	0.07722908576987075	0.07570002084948506	0.07421699618776685	0.07276297372716183	0.07137430765020658	0.07002917391747432	0.06872540311996199	0.06746106105959931	0.06623530302937736	0.06503037098323357	0.0638777041296394	0.06275844328244175	0.06167180895236943	0.060616520419291636	0.05959130403135062	0.058595268592370665	0.057613703661383756	0.05667346254953041	0.055759657086379096	0.05486990930131461	0.054003013323120574	0.053158885778842355	0.05234240490111552	0.05153146926048448	0.05075469535781891	0.0499991363075637	0.04926267039408305	0.04854499244334541	0.04784572057234276	0.04716426552959753	0.046499764960323695	0.04585193396864594	0.04522019138117904	0.04459416141988375	0.04399375727636272	0.04340796018443715	0.04283642618586428	0.04227846435314462	0.04173378851877902	0.04120202800216567	0.04068278937223708	0.04017566381195507	0.03968017980607058
-0.5889758682193976	-0.6388103310828265	-0.7047916169908404	-0.787525377443224	-0.8813417434981478	-0.964510978114966	-0.9988602688609666	-1.0	0.9998971359969152	0.9793721291614303	0.9025763854621511	0.8017362181565718	0.7055700122349884	0.6235683845885414	0.5557461491961745	0.4997633232907617	0.45293795259509373	0.4139939176074959	0.3811985520964827	0.35301911228540245	0.32858481515714394	0.30736843323557084	0.2886140789823823	0.2720925888391363	0.2573649590841503	0.24408593742486173	0.2321067236732297	0.22122141025848768	0.21128155888633654	0.20217542121761695	0.19379116468568738	0.18610493704550124	0.17891982461089734	0.1722378636827206	0.16601071542516113	0.16023996166978458	0.15477885343252917	0.14969644840215832	0.14485191568617753	0.14034306860279636	0.13603744580509297	0.13200223491212087	0.12814808207527187	0.1245140624224591	0.12101737614482795	0.11772591245509911	0.11459181970490062	0.11156754673777822	0.10871178530422515	0.10597162234525262	0.10332048363683671	0.10081215854671266	0.09843822171301232	0.09609602708940666	0.09387364316523619	0.09173582173770332	0.08965067436521314	0.08764767218419411	0.08574653138415116	0.08390419937560263	0.08213144440134873	0.08039870482364622	0.07874744550975728	0.07714769113673552	0.07560857263558719	0.07411638132723915	0.07265419468862304	0.0712581646327405	0.06990672057525717	0.06859676124368318	0.06732729470441745	0.06609699290577088	0.064887856850754	0.06373183022714264	0.06260949680002086	0.06152036826087639	0.06046265134311021	0.05943553428915421	0.0584379261272417	0.05745522614148484	0.05651385511881041	0.055599356296749405	0.05470900516128633	0.05384180254288415	0.05300074815081614	0.052181059262948665	0.05137046640639845	0.05059396803746239	0.04983886438669472	0.04910297832098276	0.048386005024906587	0.04768761913049637	0.047006924268022734	0.04634338004924298	0.045696586108420416	0.045065926910588	0.04444120567033123	0.04384201037078522	0.043257496354955655	0.0426871113217507	0.04213047201802658	0.041587152920070536	0.04105677229347332	0.04053893952567201	0.04003324047674953	0.03953920131236335
-0.5484803828955247	-0.5912294279090482	-0.6483503206529385	-0.7218203287659465	-0.8110181066342792	-0.9073442591754445	-0.9807576427075558	-0.9999222981844604	1.0	0.9985141730702606	0.9597641684791203	0.8696993455541735	0.7673619476829909	0.6750711087511301	0.5975778477789353	0.5333995443025418	0.48042398190242497	0.4365233759231536	0.3998419124857049	0.3685494364248765	0.34168112084030144	0.31844560191915827	0.29805368442896246	0.2802257868329357	0.26433707510109256	0.25013086014805075	0.23736273330827698	0.22580374342773718	0.21529682065124772	0.20569392844358325	0.1968806532546528	0.18882666196298348	0.18131903980210654	0.17435711183511785	0.16788006118260848	0.16189357968114285	0.15624079767006338	0.1509888004999747	0.14599041544366453	0.14134731520148258	0.13692171047535784	0.1327796635866684	0.12882994141847587	0.12510988110379162	0.12153561657848046	0.11817516461816413	0.11497876730031106	0.11190008558072614	0.10898702182404554	0.10620526457984873	0.10351632041564875	0.1009683636584821	0.09856086026887184	0.09618826146984827	0.09393843724601746	0.0917470706505271	0.08966813942919831	0.08764486513095608	0.08572539908628778	0.08386705047582428	0.08207892776078439	0.0803328991414715	0.07866968435197094	0.07705878921544065	0.07550999760009193	0.07400922879391206	0.07253907091652116	0.07113621128725581	0.06977835451280463	0.06846286206395938	0.0671885589874649	0.06595374099439368	0.06474107692971727	0.06358176570315333	0.06245660116896166	0.061364895302663376	0.06030528836099841	0.059276465840636186	0.05827746379190627	0.057293768437157284	0.056351458635538504	0.05543640252711389	0.054544467698744464	0.053676140489590456	0.05283736307831226	0.05201770949367704	0.05120746041967416	0.050431463539523824	0.04967692419308843	0.04894172074403766	0.04822557389390638	0.04752794855101679	0.04684821857963446	0.046185787285213706	0.04554009615919717	0.044910698025529605	0.04428716964040785	0.04368923709479998	0.0431059885553097	0.04253698652103204	0.04198172360865916	0.04143980982067728	0.04091085911262886	0.0403944772819885	0.03989024720969308	0.039397692871690225
-0.5143637444642709	-0.5512730395999317	-0.6007275511220026	-0.6650696478411174	-0.745742084103898	-0.8410056390064551	-0.9356659361976698	-0.9931408496017369	-0.9999999376824568	0.9999998234734329	0.9920417200093314	0.9308185035953411	0.8311754902412066	0.7305155722743365	0.6430764652122313	0.57010174533727	0.5100937907681136	0.46066176659648267	0.4196693384565797	0.38496590282367626	0.3553987656191018	0.32998620906816317	0.3078328376430932	0.28853922797576714	0.2714972447669383	0.2563096841317091	0.24270680715051884	0.230447346079522	0.21934455146309237	0.2092319432098222	0.19997987778275514	0.19154842248611118	0.1837156390414024	0.17646220871480586	0.16973521335653602	0.1635281618429842	0.15768335104582692	0.15225904146037583	0.14710861687455365	0.14232958499170348	0.13778304029650373	0.13353454329836117	0.12948964446369945	0.12568405883066577	0.1220335909363934	0.11860728530826652	0.11534900926651642	0.11221594118634978	0.10925001062798873	0.10642347829538161	0.10369408178313227	0.10110979217390836	0.0986695468522462	0.0962672393853284	0.09399062776544889	0.09177512499695784	0.08966901967706517	0.08763138599808398	0.08569436517130873	0.08382012745999803	0.08201805565506509	0.08025852961786144	0.07858356860077129	0.07696186356064609	0.07540426899700972	0.07389514017945807	0.07241759671956344	0.07100811223439815	0.0696441777692496	0.06832348031140378	0.06704477381371768	0.0658059311754926	0.06458985193766349	0.0634275190691681	0.06229979410283653	0.061205872379720326	0.06014444145978723	0.05911412397429986	0.05811393079887041	0.057129391207699574	0.05618726631192654	0.05527084731258341	0.05437874164431052	0.05351047021212221	0.052671729142275976	0.051852366827616264	0.05104263725539351	0.05026721132964041	0.049513342175361026	0.04877896379612617	0.048063656136508114	0.04736700228230856	0.046688316982616565	0.046027002359548805	0.04538247771079255	0.044754330898002806	0.044132167470773004	0.043535561327434885	0.042953670847135576	0.042386030548813854	0.04183223514825297	0.04129181300931693	0.04076430340509181	0.04024941706784157	0.039746697931854084	0.03925566794579029
-0.48547478910753566	-0.5175611423132637	-0.5605918333382601	-0.6168222567191368	-0.6884346769257159	-0.7766468093683156	-0.8757702202599094	-0.9633566635888869	-0.9989394511568715	-1.0	0.999814551535426	0.9753598737560402	0.8926769149005264	0.7887358813510965	0.6920950459422831	0.6098271762377432	0.5420559165454488	0.4864919194025634	0.44072869098793604	0.4022796697007775	0.36973013402181065	0.34199619639876805	0.31795184785725333	0.29712848800132957	0.27883118188322187	0.26260596988228113	0.2481329264764099	0.23514454231750564	0.22342595970039966	0.21278571973075405	0.20308267223305848	0.19426538287498696	0.1861042239224094	0.17855128896205644	0.1715703948661327	0.1651410072218173	0.15910037908558725	0.1535042821649116	0.14820231371068537	0.1432879212130842	0.13862128685477318	0.13426672382461186	0.1301264026130798	0.12623712297249853	0.12251382922483232	0.11901698458999316	0.11569784658763958	0.11251038790804745	0.1094955138888475	0.1066254972560717	0.10385596927796392	0.10123616785618646	0.09876392253268626	0.09633267321319611	0.09403002092900349	0.09179106653618709	0.08966449452912807	0.08760725376011053	0.08565313999372283	0.08376333401690779	0.08194755027518846	0.08017522770451783	0.07848499094245827	0.0768625793119373	0.07529137551492657	0.07377431073043982	0.0722897702710946	0.07087401092164333	0.06950472080573553	0.06817902151594109	0.06689598513259105	0.06565342280916774	0.06443421512384284	0.06326893797124403	0.06213887820463572	0.06104315055452646	0.05998013912331819	0.05894853230052607	0.05794749459770794	0.05696215991803665	0.05601951872016867	0.05510530437130757	0.054210642644157495	0.05334602231092938	0.052504072358005305	0.051685057412245224	0.05087583425841935	0.050101222763283056	0.049348066792442934	0.04861451951339316	0.04790030428376267	0.047204719144072975	0.04652717029855795	0.045867051156850545	0.04522378231549518	0.04459694274658757	0.04397620257031099	0.043380986020301875	0.04280052666547117	0.04223433613354125	0.04168198679015858	0.04114310552792839	0.04061712002621537	0.0401037734212636	0.03960260666243717	0.03911315355139016
-0.4607953856436232	-0.48894755504764464	-0.5266866071310053	-0.5760064026559217	-0.639300031088998	-0.7187889023938688	-0.8134827420188886	-0.9134746842060476	-0.9852259751540577	-0.9999868904792181	0.9999999999958041	0.9961747154901927	0.9453455188535469	0.8475022919093338	0.7440635251162407	0.6524402855203962	0.5763201696415786	0.5140875718389485	0.46306888370440596	0.42051542529180075	0.38474855067281927	0.35448270893437983	0.32840739311617584	0.3059588830954861	0.28631974012852845	0.26901496868101393	0.25363209321634084	0.23988769226515289	0.22753075670524237	0.21634956723379126	0.20618390846795698	0.19697219658352863	0.18846970572192293	0.1806207776641173	0.1733822399618995	0.16672927526847328	0.16049181497829873	0.15472300962397414	0.14926888158262216	0.1442209831869766	0.13943461647152153	0.13497458380385474	0.13074020917993331	0.12664032033810702	0.12296637209820677	0.11940549100531866	0.11602736453916489	0.1127797199264126	0.10972383623154032	0.10680932602927336	0.1040012511141929	0.101347143480391	0.09884372749591115	0.0963843372026203	0.09405641657051633	0.09179473791859359	0.08964821949243135	0.0875771678891969	0.08559711527358946	0.08369696398201172	0.08186783256648475	0.08008416806935191	0.07838287354186278	0.07675059944598991	0.07517130489199365	0.0736467215399134	0.07215487574048467	0.07073393477061864	0.0693594571699296	0.06802921476811809	0.06674222121173426	0.06549623782541375	0.0642741777060262	0.06310640142232603	0.061974254812601055	0.06087680489755662	0.059812406852676095	0.058779718867727496	0.05777783266505752	0.056791923189472786	0.05584911557419078	0.0549310008472942	0.05403781574927333	0.05317580690552168	0.05233420015874026	0.05151580678718102	0.05070739066814093	0.04993394178966355	0.04918126233474243	0.04844871950530692	0.047735561761642294	0.047041126146792636	0.04636479157688274	0.04570593482913251	0.045064011960034095	0.04443855033617273	0.043819302390193056	0.04322553774818618	0.04264656266870797	0.042081878855640215	0.0415310672596091	0.04099373958604366	0.04046932457531712	0.039957560985498096	0.039457988283223826	0.03897013611619961
-0.4395887463747669	-0.4645045684986795	-0.49786139737255936	-0.5413817514191508	-0.5973678964440494	-0.6683923885041337	-0.7555496021775517	-0.8560684505737872	-0.9503962331587829	-0.9972370843487024	-0.9999999999999891	0.9999636478545675	0.9814638798652395	0.9028523346204854	0.7978315265518854	0.697812732692152	0.6129934671912735	0.5434840063822998	0.4867274110190479	0.43967550281113377	0.4004357500475884	0.36743895437918683	0.33919380753212497	0.3150086247243615	0.29398728008650266	0.2755195976951822	0.2591996407787999	0.24466861863486933	0.23165287946345664	0.21991470480013273	0.20927730856609347	0.1996640940792115	0.19080081089590317	0.18266468877563266	0.17516677285517915	0.16828892102396403	0.16185420605500056	0.1559137843376809	0.1503072843029286	0.14512621310822638	0.14022103901642816	0.1356565077547053	0.13132908666256107	0.12727297483851896	0.12339798373410489	0.1197720315519781	0.11633420291771976	0.1130355628968219	0.10993261439612487	0.10697607031525874	0.10413034670332612	0.10144240579998683	0.09890870430266072	0.09642202711197571	0.09406963530053672	0.09178598578515128	0.08962416867342574	0.0875311262198598	0.08553495455290955	0.0836208355774783	0.08177900799956019	0.079984108536177	0.07827233106644381	0.07663135263291822	0.07504404837083616	0.07351217614376263	0.07201435098253059	0.07058789029030028	0.06920846472750855	0.06787413825424725	0.06658350622118968	0.06533438215607984	0.06410974794640188	0.06293979440134648	0.06180577526896722	0.06070683751541699	0.0596412597018676	0.05860770184375109	0.057605217138307234	0.0566190295345448	0.05567591358808645	0.05475789161607092	0.05386876349766152	0.0530034235787366	0.052162358899889454	0.051343901274801027	0.050537060430765494	0.049764615153636865	0.04901299788023921	0.04828144283856396	0.04756943470001285	0.04687624088466786	0.046201185798309646	0.045543706134704834	0.04490318855755772	0.04427917470555542	0.043661483717100866	0.04306923297917418	0.04249179992017793	0.041928683425557764	0.04137945383536079	0.040843697102518735	0.04032093216396042	0.03981079450274501	0.039312869551815996	0.03882664296006735
-0.4212506890332809	-0.44349583869778164	-0.4731830004236927	-0.5118436206497846	-0.5616403866019167	-0.6250244617468277	-0.703984383133123	-0.7993124163790342	-0.9017573291356437	-0.9802482320355231	-0.9999441423098185	0.9999999999999997	0.9973712536612609	0.9494269093232902	0.8513846348896682	0.7455011794913697	0.6519437877513812	0.5746798234702274	0.511718514866645	0.45986067124048574	0.4167930943338143	0.38085775654395476	0.3502753204577431	0.32431326445965725	0.301774052068685	0.28211406844002457	0.2648140442459066	0.249477787072179	0.2357842373341387	0.22347559204220335	0.21235644538881387	0.20233434929800817	0.1931208730179709	0.18468206243539992	0.17692245545359694	0.16981921007329906	0.16318608183250344	0.15707403510088144	0.1513154236738238	0.14600169631851226	0.14098804870960815	0.1363114077353915	0.13189028827569305	0.12775432055606523	0.12380707815245745	0.1201181966426037	0.11662817127413438	0.11327091844944842	0.11012237116267437	0.10712460026355185	0.10424242623732205	0.10152217082345619	0.09895859491925564	0.09644448866588828	0.09403878970129087	0.09176470919023372	0.08958390746738044	0.08747397170889959	0.08546258146608555	0.08353553347447512	0.08168096283261773	0.07987533585415571	0.07815378444321282	0.07650446345489313	0.07490961524872063	0.07337108536317773	0.07186748836930439	0.070435894663796	0.06905197626615232	0.06771381249677208	0.06641986447662454	0.06516791196251945	0.06394102433938248	0.06276907801299489	0.061633474287795864	0.060533278564347336	0.05946675588326338	0.05843289109111998	0.05742949439152068	0.05644334892101368	0.055498998497676776	0.054579867953831206	0.05369368304057075	0.05282888186786708	0.051988486616191425	0.05117085507150253	0.05036507691459336	0.049593582061052535	0.048843070249929135	0.04811270385217148	0.04740195667250605	0.046710068848910345	0.04603641705414366	0.04538036877402024	0.044741331380203204	0.0441188357959576	0.04350276690698415	0.042912091203964345	0.04233625770750737	0.04177476146420386	0.04122716986600196	0.04069306235141131	0.04017195820187705	0.0396635036269777	0.03916723719508291	0.03868268782376489
-0.40531957611456065	-0.4253220545244576	-0.4519378398050619	-0.48659340244828625	-0.531099874771451	-0.5878345414689977	-0.6589851946949528	-0.7470726227914335	-0.8490694584227507	-0.9459167372046944	-0.9965536987404855	-0.9999999999996595	0.9999700467193893	0.9814947040581767	0.90162757848768	0.794254029880881	0.6929193036616593	0.607474648522304	0.5381065326239982	0.48088295136073783	0.43381242043601786	0.39473605478929963	0.3617175805889227	0.3338120531143546	0.3097332843536303	0.28880649917270723	0.2704854797755404	0.2543031328405238	0.23991555338109632	0.22702464005775105	0.2154135095743409	0.20497694976763034	0.19540831165308287	0.18666484622192317	0.17857671922274845	0.17131476293867204	0.16448441575283826	0.15820065300211958	0.15230852758331323	0.1468440056216144	0.14170793565351358	0.1369371070024138	0.13242530439694195	0.12821010229009272	0.1241897620976234	0.120439190057946	0.11689332947180545	0.11348555738083334	0.11029230193825229	0.10725501837645687	0.10433708613286202	0.10158519224345794	0.09899317109651183	0.09645361032455085	0.09402515544173153	0.09173073370097966	0.08953173832014645	0.0874056524415112	0.08537970097551933	0.08343972631056604	0.08157310885384327	0.07975787837225197	0.07803236624717848	0.07636992624322841	0.07476799789955213	0.07322325652686817	0.0717140828159679	0.07027782148473613	0.06888994670329135	0.06754826315559613	0.06625131352330989	0.06499684816314354	0.06376795995031051	0.06259431580100222	0.06145737297127648	0.060356164981020685	0.059288913659926695	0.0582544467923571	0.05725097762544817	0.056264917696165796	0.05532074398563718	0.0544019524073362	0.053516205493548394	0.052652228854010254	0.05181264430015682	0.05099604451291228	0.05019084952044094	0.049420921145003294	0.04867161973446235	0.04794252836350953	0.04723313107690021	0.0465426728056574	0.045870486701989684	0.04521595001647688	0.044578563131443885	0.043957454365857435	0.043343171404808825	0.04275416847472421	0.04217995408805682	0.041620131543584946	0.041074227191888316	0.04054181797799955	0.040022433786560944	0.039515674485986044	0.03902111978844339	0.038538284512283506
-0.39141976814393525	-0.40954236375335035	-0.4336008898748878	-0.4648340008916251	-0.5048982408444317	-0.5559400908588682	-0.6201146910469869	-0.700520856417265	-0.7977622829062465	-0.9011584129522475	-0.9806098514577276	-0.9999585486881127	0.9999999999999464	0.9966371552930049	0.9444971423808346	0.8427080249765349	0.735449507332239	0.6421737010784945	0.5657558320461649	0.5029068678698423	0.4514817958634847	0.409056818786862	0.37342465606319303	0.34352707173775876	0.31778303808131586	0.29555891242952687	0.2761798013339499	0.25913335094807105	0.24403598038264807	0.23055030535733592	0.2184408824348615	0.2076052100741926	0.1976608565586892	0.18861131171961154	0.18025915727379666	0.17277152943607185	0.16574449968579508	0.1592911730154882	0.1532492890253037	0.1476546211856638	0.1424042572289168	0.13753178597444748	0.1329329997774306	0.1286383472054297	0.12454554529865222	0.12073592318280371	0.11712816489780997	0.11367939450300878	0.11044247024164332	0.1073667749451427	0.10441444297363862	0.10163163812080314	0.09901221461260092	0.09644816393636585	0.09399785025739843	0.09168396103413584	0.08946757186902901	0.08732085239841447	0.085286285716313	0.08333427759561456	0.08145708547805956	0.0796260878152273	0.07789725789148894	0.07622772088497512	0.07461925602423981	0.07306870502722496	0.07155460044242017	0.0701142669143484	0.06872211546223977	0.06737748654202004	0.06607787465527534	0.06482121644808266	0.06359061586780149	0.062415699503215474	0.06127751015434214	0.060175520576814856	0.05910777137302754	0.058073192556740046	0.05706954977741009	0.0560875629476658	0.055137138758844996	0.054225636664927766	0.05333663782767745	0.05247335040837382	0.05163485314631478	0.050819307226736936	0.05001534617225285	0.049246658661120164	0.048498565124632874	0.04777096641634828	0.04706301485286677	0.0463740569623549	0.04570341798090272	0.04505046910248283	0.044414704980812895	0.04379525042276913	0.04318262035589423	0.04259540883882011	0.04202294293068704	0.04146484556559821	0.040920643678089924	0.04038997852340277	0.03987231259005181	0.03936733509739211	0.03887453175417473	0.038393429429970795
-0.3792397449313896	-0.39576995156063366	-0.41765823694163023	-0.4460181065233024	-0.48231475111944194	-0.5284066613563838	-0.5866177671414052	-0.6594766174018785	-0.7503056434572565	-0.8532265806018335	-0.9504000205949782	-0.9975984959469414	-1.0	0.9998933421365411	0.975833875577524	0.8886760715308866	0.7789194748270266	0.6782290505284958	0.5869597847112468	0.5258268682991043	0.4697757801265826	0.42379027859648355	0.38539980769008014	0.35331322681517613	0.3259294265515151	0.3023560047502226	0.28189137333011444	0.26395963605309747	0.24814019695618555	0.2340501177477112	0.22143234610123308	0.21017220902648925	0.1998678926100814	0.19051444200080134	0.1818980075956198	0.17418558937436804	0.16696485571640268	0.16034292884222884	0.15415383772565938	0.14843057877258375	0.1430665667059139	0.13809648713432765	0.13341031516158056	0.12903953211770317	0.12488273638465437	0.12100843930041942	0.11734759771737976	0.1138511867631554	0.11057267100753748	0.10746200778491284	0.10447434975315313	0.10166144634310346	0.09901561572562186	0.09642803818807533	0.09395682119290837	0.09162427431595752	0.08939703329074676	0.08722993202681686	0.08518252589689287	0.08321842507193046	0.08133144954579954	0.07949104064676392	0.07775441431746886	0.07607790153261282	0.07446328019009921	0.07290744866442239	0.07138959752310137	0.06994455094716523	0.06854902636519114	0.06720157756291877	0.06589961874460988	0.06464105205322829	0.06340902310682035	0.06223294535412209	0.06109389910487951	0.05999138597157121	0.05892337163169444	0.057888637245766185	0.05688523597576116	0.05589952171810075	0.054953896447070556	0.054043026880675485	0.053154868908935275	0.0522925691184478	0.05145499872831761	0.050640674844392115	0.049838165920599344	0.04907081783227695	0.04832414824710295	0.04759812118886603	0.04689161616680838	0.04620424448218399	0.045535233249723105	0.04488394840938394	0.04424987818690892	0.043632240606106626	0.04302146111941488	0.042435868967452633	0.04186517102165002	0.041308852149434375	0.04076646913638423	0.04023756115596136	0.039721687507260954	0.03921849780198102	0.038727486883965864	0.03824817074006001
-0.3685359866870823	-0.3837157885453323	-0.40376127650703164	-0.4295859414241347	-0.4627750207325077	-0.5047720175017806	-0.5576934832670716	-0.6244489389453216	-0.7077307813010163	-0.8065913347982938	-0.9112802111469007	-0.9859344965296305	-0.999995644472549	0.9999999970052891	0.9933479732279688	0.9293682831081773	0.8222190437122009	0.7154226093181002	0.6226876750345042	0.5495965181191019	0.48865034456505474	0.4387461991167275	0.39762272754248784	0.3632495275865309	0.3341354053631812	0.3092010019618339	0.2876074672929926	0.26876760471079925	0.25220103461996496	0.23750069017436903	0.22437854427641726	0.21267548439241682	0.20202862931944865	0.19236945122639898	0.18349042959524237	0.17555648085450462	0.16814029828459498	0.16135390168989225	0.1550022852054312	0.14916958775369668	0.1436950149969785	0.13862785028145913	0.13385696149805199	0.12941138946816166	0.12518812934184398	0.12126465554495795	0.11754372066731271	0.11400108399927694	0.11068187931185854	0.10753529887638098	0.10451560737264853	0.10171167697369152	0.09900319729114705	0.09637541695734819	0.09390192666365048	0.09155163542889036	0.08930871279030374	0.08712762903285452	0.08506836994432573	0.08309312900362548	0.0811960457575274	0.07934679446959032	0.07760346865215234	0.07592046382782813	0.07430021118656119	0.07273947501672758	0.07121758406135228	0.06976898453984481	0.06837047139853439	0.06702054075474695	0.06571656262350163	0.06445639238230967	0.06322339469436072	0.06204625342658614	0.06090662260571922	0.059803803997241584	0.058735724281673625	0.05770115236974403	0.05670140232483418	0.05571004843781758	0.05477215314757053	0.053858092735712494	0.05297092092443458	0.05210973745996685	0.05127349842705554	0.05046023982055222	0.04965934086400763	0.04889343572199183	0.048148389173486024	0.04742383623884031	0.04671906649047274	0.04603325948147591	0.045365955742057505	0.04471640994899441	0.044084103885276456	0.04346825288162298	0.04285934863462685	0.04227556875071532	0.04170669275857149	0.041152203748533206	0.04061165469683373	0.04008461362630525	0.03957055825178809	0.03906918520693441	0.03858000031499499	0.038102506274487795
-0.359126710525363	-0.373142420138405	-0.3916129836264166	-0.415338799414775	-0.44578032205159457	-0.48430782623382246	-0.532633502210543	-0.5937213113300136	-0.6703579594925781	-0.7634152724405231	-0.8689507518333047	-0.9625459105601216	-0.9992355511928326	-1.0	0.9992849129027006	0.9618614580810045	0.8640121530987271	0.753404264568791	0.6554604314941662	0.574136824520482	0.5080634332832816	0.4543706123784312	0.4101045998500524	0.3733400475870484	0.3424102951093565	0.3160226391363756	0.2933050638319963	0.27354203378770214	0.2562219439616653	0.2409057325302923	0.22727146116012364	0.21514258333319264	0.20413575986955546	0.19417261504208597	0.18503255002050972	0.17687862049244873	0.1692713286078213	0.16232117698621357	0.155824150044305	0.14987022001946607	0.14428711754471432	0.13912573072199347	0.134271895548913	0.12975356779463662	0.12546788110740742	0.12147769168983615	0.11771536732157474	0.11412880587734071	0.11077057519391585	0.10758887591919176	0.10453848600834842	0.10170736390038301	0.0989746803486609	0.09634414197844107	0.09383306066541215	0.0914642646913656	0.08920821384266181	0.0870140620454865	0.08494334778200273	0.08295677654158115	0.08105182605831011	0.07920081820348966	0.07744458922573194	0.07575558027308835	0.07413003499937951	0.07256498007175687	0.07103935451554802	0.06958761511500423	0.0681866545979072	0.06683441733605472	0.0655287454180007	0.0642672772536985	0.06303340463112787	0.06185566223444903	0.0607156999395217	0.05961281537756302	0.058544883521512964	0.057510689172128496	0.05650711083928577	0.055520816882426896	0.05458392984304609	0.053670883354451436	0.052784912408658576	0.05192491056068749	0.05108989367097468	0.05027818255026428	0.04947929526572507	0.048714536128300984	0.047971111778519766	0.04724821018302506	0.04654517927994129	0.045861227889899096	0.04519560995802997	0.04454787634423975	0.04391740390025042	0.043303405263772264	0.04269639734273746	0.04211452630771433	0.04154763341548854	0.04099491871113966	0.04045625104839976	0.03993108886906617	0.039418910378618166	0.038919409956725375	0.03843206915730274	0.037956449389382044
-0.35084326820405204	-0.36386290472736443	-0.3809707755539903	-0.4029091245518474	-0.43101578414650293	-0.46647864656759414	-0.5109126455589234	-0.5670174578592325	-0.6376567583111813	-0.7245069872282339	-0.8270652256251259	-0.9307706699902181	-0.9934489631687293	-0.9999999980267753	0.9999937590182284	0.9839997695539027	0.9026080517210631	0.7912649714322135	0.6871424100044315	0.5993397093162669	0.52794736925434	0.4701248792749614	0.4226419120154544	0.38350843153618447	0.3507115263489455	0.3228528996304203	0.29896663612874375	0.2782682315698785	0.26018524275249366	0.24425049212783143	0.23010265142538486	0.21754801387234973	0.20618316200962972	0.19591698494780493	0.18651989379570288	0.17815368595672118	0.17035507009100453	0.1632413362388239	0.15660540153231436	0.15042391511238257	0.14484194340855217	0.13958850543708032	0.13465411416854903	0.13006077360110593	0.12571717119681233	0.12167242225827156	0.11786202007475498	0.11423297000561453	0.1108366159386299	0.10762252206929705	0.10454278078447654	0.10168567502809266	0.09892998911311127	0.09627914182133855	0.09375721142034998	0.09136619080860613	0.08909546664055513	0.08688900119654322	0.08480743030960557	0.08281196360518413	0.08089118459383597	0.07903990954051289	0.0772771406895424	0.07558297107500639	0.07395274988012565	0.07238379780893585	0.07085496341924774	0.06940045702876291	0.06799710327610146	0.06664324389014278	0.06533620953092611	0.0640737499105993	0.06283931586501648	0.061660905934440936	0.060521168572887224	0.05941844310488582	0.058350889650799036	0.0573172605382966	0.05631129491240193	0.05532910298834838	0.054393391128142544	0.05348144461385645	0.05259676797500286	0.05173812147147418	0.050904062309280816	0.05009442167708946	0.04929723616086587	0.04853414793044637	0.04779244622792827	0.04707130896296345	0.04637008647746257	0.04568797253500759	0.045024318966422006	0.04437837126652248	0.04374980090108382	0.04313771713899431	0.04253270603185622	0.04195276181733445	0.04138779919856908	0.04083702206298411	0.04030027471228267	0.039777036669384404	0.03926677616930592	0.038769171701582145	0.03828374823037616	0.037810015062040445
-0.3435667809218421	-0.3557087310913876	-0.37164605376739673	-0.3920520102659182	-0.4180982254937029	-0.4509641217240917	-0.4920295420646873	-0.5437621859902578	-0.6091066993711929	-0.6899218358089219	-0.7879440281241681	-0.8949625865515227	-0.9789467108061823	-0.9999560755365274	0.9999999999995756	0.9956144318409735	0.9361421697111411	0.8283745877503935	0.7192040128812031	0.6250631211865659	0.5481834300163375	0.48612127010442896	0.43535461962600697	0.39380257513404665	0.35899149886114123	0.32964659786888717	0.3045739766430659	0.2829272268123963	0.2640818335082446	0.24752462905494552	0.23286268093035054	0.21988386688203018	0.20816436014786976	0.19759714667817785	0.1879463935806135	0.17936859927957716	0.1714073330449852	0.1641153695594498	0.15734157170582494	0.15114853236204792	0.14535613813842047	0.14001499516415658	0.13500231792861628	0.1303421775116611	0.12593759603700533	0.12184040307947235	0.11798435115006128	0.11431441036721252	0.11088216511199855	0.10763597301856817	0.10452832466571133	0.10164645925613403	0.09886899083271779	0.09619898212324597	0.09365314848472633	0.09125532630580489	0.08896456203207986	0.08675251109232433	0.08466088434702423	0.08265682995602536	0.08072735991354565	0.07887013169696466	0.07710208691405385	0.0754028297405526	0.0737685579822897	0.07219605322788182	0.07066442408389761	0.0692075737955181	0.06780235373684004	0.06644723992712082	0.06513899806562624	0.06387585313437781	0.06264114726532603	0.06146249538694834	0.06032322808771275	0.0592207412324316	0.058153784518755976	0.05712455157849418	0.05611655202221805	0.055139341457595095	0.054200316932665894	0.05328977482234905	0.05240653611930745	0.051549515729113295	0.050716738828772166	0.04990898216410859	0.049113605806435735	0.048352293865430135	0.047612420799982264	0.04689316598003914	0.046193814273959084	0.04551361969288932	0.04485190687846176	0.04420791760608545	0.04358131681765549	0.04297121232376484	0.04236825737649678	0.04179040834949857	0.04122731429921387	0.04067851640805442	0.04014374998813098	0.039622472378901076	0.039114172242274994	0.03861848782535701	0.03813502534837076	0.03766321549017295
-0.33714561018558814	-0.3485534222202396	-0.36345957231585896	-0.3825372395356765	-0.4068465098578073	-0.43742600674074283	-0.4755768364226828	-0.5236726708627685	-0.5842284663541188	-0.6594375137844564	-0.7520729221361135	-0.8584780134753557	-0.9564660864864976	-0.9987350861898244	-1.0	0.9994674464279346	0.9629209451966274	0.8637719704604689	0.7512836140679319	0.6511390839121958	0.5687420671610788	0.5022901751851399	0.44814647826444826	0.40403503817158637	0.36727533118944433	0.3363737473831017	0.31010657490330235	0.2875055201919723	0.2678942974501853	0.25071476111639285	0.23556996627716326	0.22214563046379474	0.21007404509463118	0.1992142291704563	0.18931237081215413	0.18052467217554688	0.17236180941119134	0.16493527614568437	0.15802937703187084	0.15172327383132997	0.14584130113807192	0.140404078099135	0.1353161604685286	0.13059436071184516	0.1261391985936662	0.12198082131266637	0.11808052403427878	0.1143718668615489	0.11090457877965841	0.10762956230663503	0.10449490916809738	0.10158965485277217	0.09879159461422582	0.09610360448048996	0.09354197536602064	0.09113660656921589	0.08882722886640285	0.0866046891794574	0.08450348531410286	0.08249155141798564	0.08055488798013923	0.07869191689504922	0.07691877717321004	0.07521518580034087	0.07357730619262717	0.07200104579910471	0.0704678009697763	0.06900900217619586	0.06760230276044453	0.0662461084582579	0.06493715995099396	0.06367363760699196	0.06243894677237104	0.061260621353393385	0.06012165011454344	0.05901975421883752	0.05795356090114459	0.056916999411869035	0.05591764048288033	0.05494262427723631	0.05400498764337234	0.053095937920182815	0.052214267430051454	0.05135890440356442	0.050527863003813935	0.049721445961277345	0.04892844730050262	0.048169016975933954	0.04743105803014509	0.04671376196182682	0.04601638657655484	0.0453381947557349	0.04467849851797911	0.04403663491979648	0.043411974237611325	0.04280391137471261	0.04220323107982832	0.041627259598034386	0.04106609090550821	0.04051942703046031	0.03998668327848512	0.03946741302418972	0.03896111116363156	0.038467398117737535	0.03798591949302347	0.03751605372618101
-0.33152409358399143	-0.3422801240966776	-0.3563130498307212	-0.3742150759722241	-0.3969948363921372	-0.4256190067701101	-0.46124260524998145	-0.5060982629748159	-0.5624465845417959	-0.6326497674406767	-0.7199971848720884	-0.8234930729358808	-0.9289590252554034	-0.9932308581118464	-0.9999999984434099	0.9999898752695212	0.9818748542849891	0.8963886320948866	0.7829942807010684	0.6773641256396421	0.5894615050522044	0.5185419789597796	0.4610210806770795	0.41422979933558773	0.37546816195371896	0.3430189685048459	0.3155424232372228	0.29200119870569746	0.2716091504467147	0.25381169201538795	0.23813543645422522	0.2243227887107305	0.21190219527163767	0.20075634564380296	0.19061059336871436	0.1816203930181384	0.17328103726258826	0.16570452072582487	0.15866939869735455	0.15225283610979204	0.1462646918866664	0.1407545448369535	0.13559452511259343	0.13080605437684314	0.12629341388428414	0.12209321177510647	0.11815084206261674	0.11440496098530586	0.11090573594383023	0.10760194796760637	0.10444230496860196	0.10151505683452056	0.09869772833831825	0.0959934105761036	0.09341655912692567	0.0909983301048913	0.08867759793467421	0.08644614028942181	0.08433516855908241	0.08231615788759769	0.08038047533898572	0.07850517742578109	0.07672747902250995	0.07502001929839393	0.07337911161543696	0.07180032703710046	0.07026513728522243	0.06880479441756161	0.06739699479249527	0.06603992331556723	0.0647309121376369	0.06346731734373999	0.06223275153888319	0.061054891422849186	0.05991642013372806	0.05881547399130141	0.057754315399963674	0.05671502460620474	0.05572224857939884	0.054743390449829024	0.05380735030383997	0.052899955695979876	0.052020127175356715	0.05116643496646766	0.050337247623336405	0.04953275497221807	0.04874178608205672	0.04798434090305297	0.047248386376911915	0.046533146614192694	0.04583783527687796	0.04516172122713756	0.044504118484159576	0.04386435361558753	0.043241795660187335	0.04263583618505147	0.04203732858804911	0.04146344812613304	0.04090432789930186	0.04035977411122781	0.039829094425704675	0.03931187396624373	0.03880758928900792	0.038315919220701065	0.03783644225075717	0.03736856799143172
-0.32661606599885	-0.3368043722021814	-0.35010130865621936	-0.3669454062128998	-0.3884035488794369	-0.4153119147012984	-0.44874839168482994	-0.4906331840057602	-0.5434605921763123	-0.6091439139404327	-0.6914622626942961	-0.7909438503876484	-0.8992932529355367	-0.9816719593659046	-0.999984033871671	0.999999999596628	0.9931541328821589	0.9253805248174015	0.8137769587125058	0.7034992150666326	0.6102801831701526	0.5348132212835915	0.47379201042028873	0.4243354743393232	0.3835537520312221	0.3495461649648482	0.3208628646127205	0.29636515660700896	0.27521290435509604	0.256800724087488	0.24062838206652828	0.22640881790217418	0.21364977226195778	0.20222150556988522	0.1918374378752919	0.18264784117376287	0.17413880865039014	0.1664185860612008	0.1592585800404718	0.15273570059474553	0.14665544771779726	0.14106561017575195	0.1358364421652298	0.13098801556369202	0.1264182833701834	0.122176749371061	0.11819470756721263	0.11441433056977883	0.11088716400666307	0.10755537046120678	0.10437047300268909	0.10142264250973615	0.0985873254991168	0.0958667964259743	0.09327686280509216	0.0908468008369578	0.08851565393905834	0.08627537939933078	0.08415720016940927	0.08213112950664354	0.08018982988886568	0.07830988708988511	0.07652826546880363	0.07481751789787837	0.07317401187142127	0.07159311645701284	0.07005678735962564	0.06859474396263335	0.0671864879402687	0.06582904715663784	0.06451997673934096	0.06325660435614888	0.06202249679879153	0.060845325268407156	0.05970791752063878	0.058608112379731854	0.05754832005396967	0.0565101916500541	0.05551895928626417	0.05454180454044166	0.053607479082690805	0.05270185640079921	0.05182390897247966	0.050972143418941594	0.05014494299613716	0.04934247392724904	0.048553654044435034	0.04779829077789852	0.047064453479027386	0.04635134247864693	0.0456581848110017	0.044984229381455736	0.04432879160638888	0.043691194537773204	0.04307080260433081	0.042467139620370124	0.04187072322684594	0.04129899393747254	0.0407420074145891	0.040199544945028934	0.03967100311689283	0.03915587481716076	0.03864798848169184	0.038164053402647814	0.037686453376250414	0.03722076031529881
-0.3223589717629932	-0.33205279933123466	-0.34465337097286397	-0.3606220566762011	-0.3809602742533607	-0.40632563049227666	-0.4378686553544753	-0.47728523726499367	-0.5269589312089226	-0.5886321815692237	-0.6662526284751735	-0.7613264463072802	-0.8695757221853138	-0.9647572656156518	-0.9995067143316541	1.0	0.9982838443877334	0.9494896219075006	0.8431230464738106	0.7293002143435434	0.6309027641275451	0.5509876950998764	0.4862528017913074	0.434313385229181	0.39149018314025025	0.3559245434446224	0.3260316623168167	0.300589288080629	0.27868900299931026	0.2596729494156527	0.24301588457800272	0.22839742936826665	0.21531006370443118	0.20360408157584095	0.19298948161227503	0.1836051903093244	0.17493453740580905	0.16707298196009218	0.15979548390048268	0.1531702504730146	0.14700204755664809	0.1413364099499522	0.13604151380059307	0.13113591556389245	0.12651624526575742	0.12223176827898835	0.11821198771465653	0.11439777705607343	0.11084026801141286	0.10748405780647678	0.1042792016840945	0.10131362393533544	0.09846209388728479	0.09572539339635183	0.09312300129036459	0.09068209942051222	0.0883415453477066	0.08609329273217528	0.08396821748782687	0.0819274875262505	0.07999005498269184	0.07810634235486309	0.07632102047146624	0.07460769997211952	0.07296206077179107	0.07137958637110578	0.06984221983644588	0.06837945019112118	0.06697083939062264	0.06561353967226019	0.06430442844787687	0.06304176234139396	0.06180850486458537	0.060632321091893815	0.05949604444900755	0.058397553670620585	0.057330134512427966	0.05630268133445914	0.05531312697295094	0.05433787324458989	0.053405430792069136	0.05250174654275746	0.05162577344992593	0.05077607290002968	0.04995109053742894	0.0491506531627587	0.04836407753982715	0.04761090862487178	0.0468792789175867	0.04616838937013744	0.04547746054809756	0.04480574308706279	0.04415254137538711	0.043517181769907556	0.042899020590878856	0.042297581891271474	0.04170345003035634	0.04113376499476997	0.04057911329742639	0.04003881840771036	0.03951242579843508	0.03899940969066867	0.038499335432914936	0.03801181587962537	0.037536276526019936	0.037072679997245464
-0.31869260040975667	-0.3279564677063646	-0.3399521197169222	-0.3551576189576141	-0.374469399149036	-0.39854003408729244	-0.4284161257636401	-0.46569750512380387	-0.5125783056774897	-0.5708348378060846	-0.644098903578015	-0.7345644506535144	-0.8411626091028139	-0.9442921279526828	-0.9970859682120833	-1.0	0.999787654127437	0.9685181447023512	0.8705023952942927	0.7544843632545766	0.6513494023397965	0.566967046296772	0.49870317381979984	0.444096901647014	0.3992443587895091	0.3621263539179921	0.3310394018232262	0.3046631388105813	0.2820211841241593	0.26241937528983833	0.2452860243331954	0.23028155087454655	0.2168720733954706	0.20490051717016164	0.1940624285593926	0.1844930266392671	0.17566469059116935	0.1676667902861839	0.15985320018516472	0.1535551745396162	0.14730297405961168	0.1415653813699893	0.1362092908698488	0.1312620710300007	0.12658231076488427	0.12225726721555885	0.11820189429085916	0.11435723796350285	0.1107731579157871	0.10739362954169648	0.10416856341227099	0.10118388658990878	0.09831563515809533	0.095569630468921	0.09295576857991654	0.09049822841224875	0.0881558040115373	0.08589989332741986	0.08376871884112909	0.08172264757952105	0.07978124440227567	0.07789398766064605	0.07610608571769298	0.07439062108521952	0.07274334821922449	0.07115975133513237	0.06962179462204082	0.06815870290115066	0.066750278045652	0.06539297114066948	0.06408462046531246	0.06282279090495006	0.06159068316375148	0.060415714679138956	0.059280853494328434	0.05819197457528852	0.057118107675584076	0.05609719231791477	0.05510479507213042	0.054131596412745585	0.05320117499560007	0.052299589310940905	0.05142571594999159	0.05057752759189754	0.04975549650229275	0.0489573208497308	0.04817298758400018	0.0474222069690223	0.046692891333963045	0.045984310340426125	0.045295688719187564	0.044626288828895244	0.043975396100281075	0.04334233907285234	0.042726488993481956	0.042127315550272965	0.04153552304260148	0.04096808562980929	0.040415664876877644	0.03987758253173637	0.039353351602254456	0.03884253812140919	0.03834461421524745	0.03785924388294321	0.037385824359179	0.036924272510289624
-0.31558014295997927	-0.32445976372866425	-0.3359353948325832	-0.3504537202439391	-0.3688786513853061	-0.39179897006377373	-0.4202027775397396	-0.4556285742825186	-0.49988169566094554	-0.5551654123215358	-0.6246931238664515	-0.7111339537525735	-0.814737247766499	-0.9221422692651725	-0.9914123496730131	-0.9999999869599728	0.9999935418192496	0.9822849133322878	0.8954290846662357	0.7787691519132522	0.671283818561559	0.5826445531897924	0.5108804720013123	0.4536384885295474	0.4067658278426107	0.3681297923336966	0.3358571530364323	0.3085685510422143	0.2852036583642944	0.26506642060838803	0.24742682534604307	0.23204777509676064	0.21832981681646785	0.20610011181248505	0.19513131018171542	0.18530594059236433	0.1763265296093057	0.16820439703094583	0.1607049600907554	0.1538882584990502	0.14755855973439552	0.14175243411056912	0.13633803424960522	0.13132674661207253	0.12661639623406964	0.12225340481209748	0.11816482431511625	0.11429148727080253	0.11068602195849413	0.10728205974286141	0.10403845633761791	0.10103761779443833	0.09815529491383071	0.0953646986756874	0.09278251300549697	0.09030649442318375	0.08795731161853049	0.08569495008298145	0.0835592104575371	0.08150849439504504	0.07956344614383803	0.07767361121788625	0.07588347672668155	0.07416631916868281	0.07251794065333124	0.07093437518071723	0.06939556735416555	0.06793256201823053	0.06652436223898128	0.06516787203747944	0.06386063993068865	0.06259977724046206	0.06136912439757146	0.0601956245158323	0.059062398756316664	0.057967213254944236	0.056903249112834474	0.055884353338499775	0.0548940100978433	0.05392303672044522	0.05299479946061091	0.05209545499037215	0.05122386290122366	0.05037799830521803	0.04955831836979174	0.04876303829289033	0.04798063984910335	0.04723223926950932	0.0465053160928967	0.045799134452899605	0.045112905500667856	0.044445893081336285	0.04379737959700747	0.04316668949149374	0.04255332218358892	0.04195636277011926	0.04136696339255586	0.040801824109814304	0.04025168145388443	0.039715855880483826	0.039193859101448604	0.03868522807942151	0.038189518366420254	0.03770630925300361	0.0372350057700838	0.036775583610389635
-0.3129751376417627	-0.32152058093675306	-0.33254537132520673	-0.34645918517590585	-0.3640989023919664	-0.3860159965723198	-0.4131340245268107	-0.4469162230280379	-0.4890512774783086	-0.5415830059967629	-0.6077733288628917	-0.690383800257814	-0.7906885437953641	-0.8998026214419568	-0.9823660640049683	-0.9999910365452761	0.9999999936455461	0.9912463979580629	0.9175232244901246	0.8018798977624139	0.6906822660567242	0.5979026406177216	0.5227109955574238	0.4628651365460238	0.41401108563304195	0.37388701347847536	0.3404572383730294	0.3122789503516488	0.2882197270809283	0.2674820707567375	0.24943444565371226	0.2336961268533027	0.2196833534290238	0.20682870833267739	0.19603697170356565	0.18604217899205022	0.17691958306927116	0.16867666845206453	0.1610753747059917	0.1541713702940923	0.14776710582469227	0.14189712435754154	0.13642777808995732	0.13136871865853622	0.1266179299269169	0.12221980092143431	0.11809988926372524	0.11420091511553238	0.11057290625580798	0.10714929396205258	0.10388913381200897	0.10087327343409583	0.0979785641670396	0.09517743649295238	0.09258726090207779	0.09010237720846508	0.0877470527612583	0.08547935191482656	0.08333896249349562	0.0812931817524569	0.07933702515616564	0.0774451121270492	0.0756533520993402	0.07393508309167789	0.07228590589000754	0.07070213026752933	0.06916362968247171	0.0677011101849301	0.06629367715225211	0.06493840321159976	0.06363221181264908	0.06237278271447588	0.06114384142501465	0.05997248591202418	0.058845459033290894	0.057742366938150096	0.05668575158272334	0.05566906143126105	0.05468081954841828	0.053712251037321794	0.052786345215743935	0.05188938537926332	0.05102010280357534	0.05017679684681097	0.049359571920020516	0.04856677776142213	0.04778695304234928	0.04704103441907465	0.046316589369197976	0.04561289097355933	0.04492913366637074	0.04426457780478336	0.04361851739945434	0.042990278796922826	0.042379308098211645	0.041784745816936635	0.04119763085949823	0.04063500072780746	0.04008718553893768	0.039553656931921026	0.0390339298957442	0.038527552081839916	0.038034076721258255	0.037553040887289335	0.037083910649263536	0.03662661586930042
-0.3108414474091478	-0.3191057920787753	-0.3297321186978239	-0.34312176939741285	-0.36004965914020054	-0.38110505295857966	-0.4071076270944034	-0.4394479272259874	-0.47972309245286254	-0.5300082728163183	-0.5930959187722649	-0.6722030864557105	-0.7691239337273112	-0.8782711912790847	-0.9707071643183904	-0.9998238166868328	1.0	0.99634351450926	0.9365133588102834	0.8235604794485273	0.7092708683708588	0.6126001915328743	0.5342319025027243	0.4717261827493529	0.4209454940055167	0.37935525601943115	0.3448176600338547	0.3157815422331919	0.2910456589121759	0.26977493200939956	0.2513003090408929	0.23521728120135502	0.22092674654073016	0.20821784551130465	0.19685263605446487	0.18669778298969336	0.17744054354444372	0.16908465364365227	0.16138875879700404	0.15440202529543262	0.14792804923934927	0.14199743597634296	0.1364939257230714	0.13137366386726337	0.1265867381119782	0.1221566908294755	0.11800863761451293	0.1140868589855509	0.11043679755014768	0.10699568738485443	0.10371981736338311	0.10069106516325578	0.0977852131968915	0.0949749207360868	0.09237768462882481	0.08988524886418398	0.08752444893975213	0.08525240611804381	0.08310715365102928	0.08105940036529447	0.07910158169702325	0.07720816358380518	0.0754153695006925	0.07369660024838263	0.07204749611535491	0.07046402089841024	0.06892618372439839	0.06746440988945182	0.06605812185205544	0.0647042057981004	0.06339957189948049	0.06214186389578572	0.06091506631120197	0.059745163582550116	0.05861592244261243	0.05751971426021741	0.05647056108968271	0.05545110127774907	0.0544654256336208	0.053499262958321255	0.052575854323209215	0.051681437217930115	0.050814809016658975	0.04997396202946705	0.04915931767154791	0.048369109897869286	0.04759206696071981	0.046848622765132575	0.04612674601429013	0.04542560550940137	0.0447443953759753	0.04408237942150733	0.043438830827514686	0.042813229560556075	0.04220459787846884	0.041612486244076985	0.041027853820525484	0.04046763589497185	0.03992219043909766	0.03939100295145239	0.03887359139909461	0.038369541205592626	0.03787828024859984	0.03739947120827363	0.036932539094272215	0.036477415799452996
-0.30915651407962624	-0.31717029908710354	-0.32747779206862343	-0.3403932779230423	-0.35675366799516645	-0.3769633069889094	-0.4020095606469084	-0.4331366895608761	-0.47176028947476095	-0.5199753561266429	-0.5804255075977061	-0.6563789451906978	-0.7500392812370466	-0.8580272918807625	-0.9574744677049664	-0.9990439720348667	1.0	0.9987739990323663	0.9523107288385828	0.8435887864876814	0.7268779210734022	0.6268339929710348	0.5451196553681701	0.4801572827825121	0.42751518839356983	0.38451886612186276	0.3489121202851719	0.3190511581546443	0.293680331312074	0.27189406326237103	0.25301464102361915	0.23660601184165936	0.22204910012417237	0.20912579430862696	0.197575487610724	0.18726800931721843	0.17788773679636727	0.16942624180442267	0.161638994826981	0.15457858539780828	0.14803997509185518	0.14205560720381838	0.1364996540432181	0.1313435421522285	0.12652240132472362	0.1220625355536067	0.11788923895392303	0.11394607830869788	0.11027745302450376	0.10682022859347455	0.10353117267054145	0.10049089560741598	0.0975764102836681	0.09475719348082408	0.09214888371899381	0.08965518503773282	0.08728995219590299	0.08501426361782954	0.08285649626909337	0.08081673414439518	0.07885699604509372	0.07696281876836371	0.07516989757615025	0.07345115202850658	0.07180245681811527	0.07021973360602675	0.06868303426354933	0.06722266311274817	0.06581786267847298	0.06446562916393525	0.06316285506566426	0.061907124371958076	0.06068256160378805	0.05952005131234909	0.05838812948631208	0.05729418821985049	0.056247603635836585	0.05523068353989925	0.05424758776018655	0.05328413133553962	0.05236337178090348	0.05147162481056356	0.050607680615275916	0.04976953314283333	0.048957139217803196	0.04817007620423946	0.04739580303358354	0.04665502438273416	0.045935812597305316	0.04523731575945909	0.044558731110203906	0.043899316122029	0.04325837276601717	0.04263531268651273	0.042029213849214785	0.04143960811575553	0.040857524309157386	0.04029974999867794	0.0397567187084921	0.03922789291725058	0.0387128987009856	0.0382110986588423	0.03772215898639399	0.037245603763119035	0.03678090863404797	0.03632800791976303
-0.3079069420503718	-0.31571370754654704	-0.32571880152220306	-0.3382268540601805	-0.35405133869131317	-0.3736398260749319	-0.3975198643396246	-0.4277909743570773	-0.46504107364472147	-0.5114492426197427	-0.5695736497487023	-0.6425733000938874	-0.7333497589023774	-0.8397812379380833	-0.9436780854797662	-0.9971984604987173	-1.0	0.9996948927576442	0.9650300081286384	0.8618135925805316	0.7434260560784819	0.6401120833662183	0.5554069461479639	0.4880982871865452	0.4336773921919725	0.38934079004714617	0.35272082903403074	0.32207636643911197	0.2960954729627734	0.2738341940465685	0.2545704357711747	0.23785275682456178	0.22304891771556357	0.2099230418386053	0.19821120611858345	0.18775590163550698	0.17825861626795356	0.16970021620076553	0.16183026780067916	0.1547002621553682	0.14810265671839842	0.14206817587917275	0.1364582086410822	0.13127702014737147	0.12642490101389756	0.12193827503748217	0.11774221950647494	0.1137799496462994	0.11009501960685052	0.10662365281427023	0.10336235291557645	0.10027277169567854	0.09735004303688162	0.0945243588361791	0.09190288059405544	0.08941236544381169	0.08704263315525779	0.08476527241101824	0.08260531731698817	0.08056453001578785	0.07860403185090296	0.07670974824928879	0.07491680068651474	0.07319902647859866	0.07155108440779656	0.06996950151025835	0.0684341646547166	0.06697569674529963	0.06557277468253414	0.06422258468144328	0.06292199669583905	0.06166864054369146	0.06044659684495882	0.05928676416550978	0.05815160811412529	0.05707126516780978	0.056021996796736646	0.05500780906672773	0.05402747228652856	0.05306690344028955	0.05214894332220027	0.0512601234247289	0.050398876379569225	0.04956355007864731	0.048753971219935785	0.04796970140527687	0.04719830249657463	0.0464602875278011	0.04574382045561618	0.04504804107713263	0.04437216322041593	0.043715446541434104	0.0430772758287911	0.04245668532517003	0.04185317993384766	0.041265993572846285	0.040686646895196237	0.04013135013222393	0.0395907898538594	0.039064432265449325	0.03855179307845019	0.03805234417439371	0.037565726524708444	0.03709147644402655	0.03662905803012189	0.036178342481208686
-0.30741104560767674	-0.3147010417807951	-0.3244285337345542	-0.33658507735058	-0.3519436512480482	-0.3709698461358797	-0.39544379774439076	-0.42342591634289695	-0.4594345409239055	-0.5043141293224032	-0.5604260748733713	-0.6309182267031438	-0.7189251539985114	-0.8234985306767718	-0.9301596235068013	-0.9941698214415355	-0.9999999999840311	0.9999490939672678	0.974876687384713	0.87809662663939	0.7587700977261354	0.6523169359504206	0.564987514503458	0.4954560753877336	0.4393747371067775	0.3937933156732633	0.3562131355655998	0.32483590324023986	0.29828601037461716	0.2755788966349517	0.2559592243035926	0.2389580764944931	0.22392306662506015	0.21060894838406025	0.19873692629615894	0.18815744805800283	0.1785500687331402	0.16990714760398767	0.1619602692462164	0.15476709996839857	0.14811375477507924	0.1420371756026225	0.1363871619123501	0.13117544002220502	0.12629388851779055	0.12178438475538829	0.1175672631606174	0.11358883226733608	0.1098892850306589	0.10640728317683354	0.10271429754729404	0.10003688252567798	0.09710738196657732	0.09427647774310692	0.09165075540847854	0.08915674656615885	0.0867853092235633	0.08450469335042646	0.08235474965952141	0.08030322066904727	0.07834250853241917	0.07644877534178668	0.07465677433684836	0.07293956688546878	0.07129249578471719	0.06971374713269828	0.06818013131210145	0.06672373695033317	0.06532304452637816	0.06397506472492223	0.06267714109306079	0.06142638851089726	0.06020713238300431	0.05904487267461646	0.05791769060707216	0.05684022052708641	0.055793806439360626	0.05478255722110245	0.05380515157797754	0.05284762827302056	0.05193261530639573	0.05104674195769236	0.0501877219728467	0.04935605269500679	0.0485494004178223	0.04776802498394176	0.04699958659693569	0.046264439084224486	0.04555079714568985	0.04485782428847912	0.04418472034552028	0.04353074750672842	0.04289528983079791	0.04227737875126925	0.041676519127635286	0.04109194366441755	0.04051524454341113	0.03996248427979486	0.03942443769783381	0.03890049975796722	0.03839031537566371	0.03789326220262081	0.03740904639342126	0.03693709795676832	0.03647693610980052	0.03602846788483223
-0.3066572864785909	-0.314107584832645	-0.32360400042609316	-0.3354922642570181	-0.3504465752387272	-0.36893503399913136	-0.391581069478472	-0.41994101778229165	-0.4549948206754895	-0.49842245769200777	-0.5528219765633993	-0.6211253010291565	-0.7066418434490721	-0.809269370561648	-0.9176583849036792	-0.9901328720174762	-0.9999999587437468	0.9999951518618511	0.9822580038448679	0.8923884306168681	0.772748781437539	0.6637095233944723	0.573823991297893	0.5022774505929491	0.444598719581218	0.39784305229657846	0.3593740298073028	0.3273209862607171	0.3002996186834648	0.27712187480394657	0.2571752259214823	0.23991830878931028	0.2246699369652943	0.21118080281932464	0.19910763823916386	0.18847083287946811	0.17876636589237807	0.17004041738726117	0.16202600752759808	0.1547779944509405	0.14807603463864574	0.1419928961223121	0.13627581132852817	0.13103531196945517	0.12612954177905414	0.12159828709513214	0.11736529169745402	0.11337238846277524	0.10966076215530636	0.1061676010836683	0.10288796260986922	0.0997833675178969	0.09682894221762559	0.09402222206632146	0.09138484165954547	0.08888953993874073	0.08651547330024452	0.08423435998542679	0.08208372553640342	0.08003238799693974	0.07807257011607437	0.07618000783994366	0.07438936593026164	0.07267379142416765	0.07102859537088799	0.06945198978388714	0.06792080527711962	0.06646685250622279	0.06506874977047548	0.06372348297908535	0.06242881374136519	0.061180489192944366	0.059969915355031496	0.05880499626958296	0.05768080321113394	0.05660646380352926	0.055563134850192306	0.05455496087159692	0.05358065683064722	0.05262635526841962	0.05171443468071116	0.05083164300019189	0.0499756998879474	0.04914708167844833	0.04834389277363932	0.04756508916532176	0.04679972006728223	0.04606751243198363	0.04535678243724843	0.044666689232269796	0.04399645059218497	0.04334542919671703	0.0427125875740056	0.04209741810498336	0.04149925539230849	0.04091734197109466	0.040343371184525335	0.03979318824925617	0.03925762592770252	0.03873622207100305	0.038228469596420456	0.03773391939953181	0.037252042322486086	0.03678246466911186	0.03632459362975347	0.0358783983498713
-0.30656298787318237	-0.31395157999708273	-0.32325576477151996	-0.33487727338072387	-0.3494799324484463	-0.3675666277349191	-0.38967946864606245	-0.41728672343958206	-0.4514118912028268	-0.49371892200616724	-0.546102243477159	-0.6130698585469238	-0.6963790729796987	-0.7971074614141203	-0.9058006465752917	-0.9856326183263966	-0.9999983780873172	0.9999997902955053	0.9875929211161999	0.9046868327469476	0.7852295792662435	0.67383033863074	0.5818189554163908	0.5084043267263747	0.4492968718968132	0.40146497612109655	0.36218535719355793	0.3295073427762815	0.30194726234640834	0.2784554803673021	0.25821274674975137	0.24071892552064011	0.22527667704818824	0.2116362719060178	0.19949151442997146	0.18869574977393647	0.1789032173367448	0.17010538176652998	0.1620309309510741	0.15473271897305063	0.14799170589115224	0.14187057937136335	0.13612369005956773	0.13085825195346484	0.1259320870137623	0.12138289325761868	0.1171354354161742	0.11313343009963697	0.10940872229090935	0.10590754132372306	0.10262200339786186	0.09951233053861791	0.09657361510952352	0.09374480141393822	0.09110538336223349	0.08860875828253145	0.08623429639156077	0.08395332011876593	0.08180340513250935	0.0797528095346002	0.07779428345521468	0.07590377136845242	0.07411484379524419	0.07240164591491435	0.07075865746042599	0.06918446477044944	0.06765627185434911	0.0662051493003557	0.0648099891103025	0.06346790689561808	0.06217559693814524	0.060931048328426995	0.059718149264714124	0.058556181982446866	0.05744681418372187	0.05637007011379195	0.055330017519271	0.05432589286089274	0.05335407804694222	0.052403134048241394	0.05149456618621713	0.0506148723808835	0.04976216993460704	0.048936686018564546	0.0481366235157819	0.04736092810526827	0.0465987190906554	0.0458695409762816	0.045161804058867216	0.04447465417057652	0.04380734504694517	0.043159202174196006	0.04253166290060331	0.041916821036634765	0.04132124877925018	0.040742211085448586	0.04017098179966926	0.039623422834559455	0.03909044690313672	0.03857162155906111	0.03806637653034695	0.03757423544566005	0.03709477683146632	0.03662757694447401	0.0361720452642903	0.03572815056973216
-0.30697221530129293	-0.3141941113377768	-0.3233412643199893	-0.3347338159882479	-0.3490683453901288	-0.36679408945823594	-0.38844704267282226	-0.4154041038489324	-0.44880316108459123	-0.4901265733993955	-0.5417745052454425	-0.6066215560186794	-0.6880263040279944	-0.7870028085071835	-0.8957227346748077	-0.9807252048284736	-0.9999860613607271	0.9999999970214435	0.9913300590087363	0.9150341502036203	0.7962084713772205	0.6829607012919062	0.5889276947575182	0.513820606400609	0.4534284820297654	0.4046312512207499	0.3646221372607544	0.3313881577365214	0.303399891691608	0.2795714658668127	0.25907050420941624	0.24135676786300117	0.22575080438924758	0.21187276665029284	0.19971571863556167	0.1888279960472691	0.17896266833185512	0.1700992859783775	0.1619726842575748	0.15463103816117957	0.14785295223192002	0.14168337881166904	0.13593066436794882	0.13064480287305355	0.12570097938854258	0.12113703176019876	0.11688016645437842	0.11286709086515109	0.10913477596711234	0.10562751126667101	0.1023372506963569	0.09922395784768334	0.0962827464224794	0.09345278368084564	0.09081242821945065	0.08831470025448102	0.08594194589932087	0.0836497158868487	0.08151340189734228	0.07946435023879295	0.07750784273790724	0.07561974775484544	0.07383334469535811	0.07212285160243673	0.07048345624793075	0.06891155590188325	0.06738650070144417	0.06593878519835594	0.0645468428538902	0.06320795089844425	0.061919357897686204	0.06068401806282224	0.059468767552693765	0.05831023775540783	0.05720437277493889	0.05613110053180015	0.05509451314586078	0.054093829410522376	0.053125458477643855	0.05217800711047452	0.05127282250004939	0.050396475350898653	0.049547094524680785	0.04872489467138823	0.04792807096636378	0.04715557945472422	0.0463966215157851	0.04567056094491085	0.04496588131940698	0.044281807583741076	0.04361744632777682	0.04297224973967139	0.042345144331971396	0.041735617431114605	0.0411428808886715	0.040566574364884846	0.039998132737290484	0.03945321342066149	0.03892293213303513	0.038406639552775894	0.03790392716014575	0.03741427704513875	0.036937278570406754	0.036472450765693505	0.0360193086260557	0.03557773319381736
-0.3077004948307611	-0.3148352842474928	-0.3238510530666237	-0.33508539510610935	-0.34917293267986144	-0.366590119993139	-0.38784064766751647	-0.4143477348225628	-0.44708742016636194	-0.4875913471900842	-0.538187859878868	-0.6017106916600993	-0.6814839295841524	-0.7788607448649835	-0.8872883441297967	-0.9761447503580013	-0.9999463586574565	0.9999999999911696	0.9938602158357551	0.9235558949964794	0.805588605915278	0.6908320215958466	0.5950701318449664	0.5184791882422644	0.45696752418200093	0.4073248503285163	0.3666867207533876	0.3329466082006705	0.3045851615291012	0.28046647428461524	0.2597348341294085	0.24185162243544242	0.22608720984686942	0.21208583538726503	0.1998325160189304	0.18886830480713493	0.17893534114035617	0.1700214918708731	0.16185107161760612	0.15436506286665047	0.1476666447561787	0.14147057066492175	0.13569732429998438	0.13039383569107485	0.12543695317841308	0.120861681865923	0.11659579098334968	0.11257583337402036	0.10883808759594242	0.10532673319622776	0.10203357599530692	0.0989183720478155	0.09597615103350753	0.09313784576756463	0.09050637139370321	0.08801070139396784	0.08563805512622243	0.08334788669869002	0.08121377126124418	0.07916716010324007	0.07721335774315011	0.07532809599169608	0.07354498895011745	0.0718377164798257	0.07020167613003617	0.06863323958716279	0.06711201192038721	0.06566770260553695	0.06427931839158638	0.06294420552113579	0.06165928156653492	0.060421681677018536	0.05921620922001714	0.05806135346441199	0.05695921896815919	0.0558896184663814	0.05485668118182838	0.05385961361064183	0.05289483587065639	0.05195103969818568	0.051049370156698505	0.050176498044381	0.049330557984570714	0.04851174048407425	0.04771827180701619	0.046949080304643495	0.046193463649574176	0.045470601378630036	0.04476907402606081	0.04408810025287141	0.043426955825741895	0.042784600733943114	0.04216045047087985	0.041553829852210844	0.04096395052740573	0.04039047471440581	0.039824841694447194	0.039282681960365946	0.038755010163341076	0.03824134204493875	0.037741188495529286	0.03725403317204956	0.036779526307777755	0.036317134745733046	0.035866392336599835	0.03542715804621724
-0.30880200386878154	-0.3158707616835684	-0.32480923924441035	-0.33589288575541204	-0.34976597006511556	-0.3669656171534932	-0.3879355472288439	-0.41400207679120327	-0.4462296846676311	-0.4860722594146528	-0.5357244558069971	-0.5982495660232967	-0.6766821655126389	-0.7727344043031055	-0.8811532255352862	-0.9721513331460454	-0.9998705241199003	0.9999999999999968	0.9955276896630357	0.9303315515909014	0.8135974126859014	0.6976437148097614	0.6001698809770469	0.5223736366396228	0.45987755370466404	0.40951525138233463	0.3683359188681508	0.33418094966715756	0.30550046920257784	0.281133765495986	0.2602069170934636	0.24216962352872942	0.22628139574601042	0.21849985128530466	0.19984247474233396	0.18881597227048735	0.17882954948868235	0.16987193355975277	0.16166565479088574	0.15425690524993282	0.1474513250471517	0.14121140171200824	0.13542263228947268	0.13010728000826322	0.12513976386925943	0.1205561202754896	0.11628444310112113	0.11226176627509894	0.10851906961200951	0.10500563468720721	0.1017112933732245	0.0985946236718409	0.09562157728088215	0.09281715925584745	0.09018725417931159	0.08769357295135868	0.08532243042485267	0.08304850998364169	0.08090484280893863	0.07886158753265779	0.0769109334997261	0.07502936202857674	0.0732498862912018	0.07154617698342433	0.06991414170877688	0.06834977209702685	0.06683243188907706	0.06539207709207123	0.06400766933922539	0.06267662310262344	0.061402214160650316	0.06016198735250076	0.058954349419465486	0.057815614621001196	0.056711417421988645	0.05564568734533135	0.054616584378370546	0.05362329880462231	0.052662272249039375	0.051722396170675373	0.05082427859210404	0.04995498674784888	0.049112605549814864	0.04829684286915603	0.04750725177808895	0.04674146848173713	0.04598928082674729	0.045269698443323084	0.044571435417092665	0.04389359853197149	0.043235587784595415	0.042596283008996115	0.04197514737107519	0.04137133964700752	0.040784512260368104	0.04021388872088634	0.03965113519007015	0.039111720829234496	0.038586759640676954	0.03807573047560506	0.03757817745567783	0.03709357426550599	0.03662154719083411	0.036161641255909184	0.03571331924828441	0.035276448568865255
-0.31029751649196874	-0.3173163074457682	-0.3261872109269347	-0.337166147191707	-0.3508917263361548	-0.36790549672442885	-0.38862882250013897	-0.41437175013230004	-0.4462024880641525	-0.4855474752452142	-0.5345322915540729	-0.5961962200354732	-0.6735594576570951	-0.7684499236684947	-0.8761257124268734	-0.9689768481279633	-0.9997694808397823	1.0	0.9965925649232056	0.935481861394892	0.8197033539258008	0.7028226661766719	0.6042237942223555	0.5254086980693679	0.4621489460387949	0.4111940122052489	0.3695692983587173	0.33516031675305474	0.3061365206978569	0.28156903115504317	0.2604832793276528	0.24232530136942762	0.2263261856745163	0.21215536925286574	0.19975117776289264	0.18866646599887102	0.1786388387533624	0.1696505224159742	0.16141835692216883	0.15398549455760663	0.1471615531776396	0.14090774197562717	0.1351079028026771	0.1297835901630747	0.12480974833627012	0.12022118709034751	0.11594627512804058	0.11191994794560962	0.10817794807745393	0.10466491694953856	0.10137062611702619	0.09825524695830139	0.09529378756122928	0.09248243816229651	0.08985645674645135	0.08736468569287838	0.08499686583243633	0.082726486053034	0.08058712047305401	0.07854737769242383	0.07660075613583614	0.0747234622961348	0.07294815107141989	0.07124869464552318	0.0696211060111491	0.06806095043014528	0.0665478948564846	0.06511200519387536	0.06373206142748823	0.062405149587178604	0.06113504842479611	0.05989899573218383	0.05869563929247923	0.05756112474281507	0.05646104239888824	0.05539937171787915	0.05437448467663069	0.053384947009409794	0.052427822291251674	0.051491891415336305	0.05059755571349885	0.04973198826215177	0.04889327955787855	0.04808112995744654	0.04729507847349294	0.04653276291892939	0.04578410897885396	0.04506787259251123	0.04437292405861566	0.04369850401534686	0.043043501232758075	0.04240732700313919	0.041789255827174944	0.041188459973289765	0.04060458888477086	0.04003686628240822	0.039477018678895096	0.038940413664476085	0.03841817419486806	0.03790982876435575	0.0374148850502042	0.03693288977879064	0.03646339999557933	0.03600597019199135	0.03556006861227009	0.035125612201720786
-0.312190814311837	-0.31916987801792857	-0.3280006602648968	-0.33890483745820504	-0.35255836805622287	-0.36940873283048015	-0.3899463576221963	-0.4154628331814783	-0.44699999696594955	-0.48596427491189775	-0.5345616184312652	-0.5954907394597235	-0.6720485167056043	-0.7660204834185546	-0.8730840526331618	-0.9667830836599128	-0.9996708222773482	1.0	0.997236798448179	0.9391149723623409	0.8238392441828715	0.7066617032171081	0.6071784901539856	0.5275992942369006	0.4637546803602549	0.4123480235356628	0.3703848799385149	0.3357162479495046	0.30649162044372263	0.28176930590780574	0.2605745498018586	0.2423098505852132	0.22623797466862194	0.21200484331840086	0.1995513182902429	0.18842709877545713	0.17836889534559944	0.16935735534797036	0.161095934063459	0.15365791327490805	0.14679934961597	0.1405602696270365	0.13475375244499047	0.12942415497361878	0.12444748908370858	0.11985608238551133	0.1155816178035241	0.11155579561806628	0.10781486982768684	0.10430405301750545	0.10101193496750142	0.09789941983586457	0.09494158553681073	0.09213397682139904	0.08951184888736743	0.08702416901799037	0.08464681368370777	0.08239488607890673	0.08026001226932311	0.07822487850861451	0.07628295467807913	0.07441071986014759	0.07263997055392568	0.07094541003587072	0.06932242358003426	0.06776667497279522	0.06625880903980405	0.06482758838660913	0.06345231780716425	0.06212997191000571	0.06085769912688689	0.05963285470571763	0.05843399244857129	0.0573039261698302	0.056208159346653234	0.05515073742842965	0.05413004018907268	0.05314458815822853	0.052191396512793684	0.05125955977290892	0.05036913970499517	0.04950672912047934	0.048672499929372746	0.04786406866413792	0.04708177816667918	0.04632303927412972	0.04557798398861436	0.04486520748497701	0.044173610228603395	0.043502499401939294	0.042850744691235815	0.042217738586193564	0.041602617365625254	0.04100507370994639	0.04042420826141679	0.03985942849243293	0.039302538331537115	0.038768758750407147	0.038249291423756805	0.03774366139230355	0.0372513814840824	0.03677199684498425	0.0363050615812602	0.035850135055142715	0.035406709608291474	0.03497464422496146
-0.31446529636979637	-0.3214271473701216	-0.3302249548305485	-0.34111512385417947	-0.35470965642486013	-0.3714677162492492	-0.39186235543450154	-0.4172812050906411	-0.44861950591838706	-0.4873476272615256	-0.5356109313632104	-0.5961170397692428	-0.6721978142450372	-0.7654356856428614	-0.8718757964818551	-0.9657085133350624	-0.9996052929571607	1.0	0.9975837155035966	0.941282284170735	0.8266389726985709	0.7090614290233116	0.6090095926703794	0.5289277306304805	0.4646801038311668	0.41296865780409187	0.37077592802269005	0.3358399435175825	0.306562715528264	0.2817331559280297	0.26045689555574725	0.24211364958220727	0.22600346586342887	0.2117310006991099	0.1992451336065538	0.18810087371632486	0.17801870110682544	0.16898995009792062	0.16072794521198477	0.1532744560335254	0.14641137360288714	0.14016769557104883	0.13435934917543324	0.12902916735650327	0.12405230693302148	0.11946628580039914	0.11519079709688211	0.11116784553222323	0.10743041151143247	0.10392279980043582	0.1006352558936166	0.0975285475462174	0.09457438152372417	0.09177194605860516	0.08915486913323785	0.08667179040113304	0.08429978857718692	0.0820535298965929	0.07992393382140539	0.07789430477919028	0.07595769810328178	0.07409093123895233	0.07232545868621583	0.07063618669058082	0.0690186757944579	0.0674677517877622	0.06596513389785873	0.06453893643185471	0.06316862610722832	0.06185841719042646	0.06058372735009314	0.05935700985635711	0.05817561284261249	0.05704409264942885	0.05595283151497181	0.05489984943135539	0.05388352881434222	0.052902329845591095	0.05195334734376174	0.051025727342796076	0.0501394331539978	0.04928090574589111	0.048450525704889766	0.04764637463443891	0.04686738595960475	0.04611232191947063	0.04537092367947051	0.04466167930685223	0.04397371787643664	0.04330579392552636	0.04265734536953996	0.04202758083728767	0.04141566885748319	0.040821204578423136	0.04024338878608868	0.03968159130720613	0.03912772207042375	0.03859675881992737	0.0380801253741104	0.03757724332731933	0.037087657422482066	0.03661090571160512	0.03614656446318215	0.03569402666415909	0.0352532321394554	0.03482360020870704
-0.3171467065795497	-0.3241392709485471	-0.3329271952484983	-0.34380781765928653	-0.3578089729194104	-0.37410543711404526	-0.3944518698594029	-0.4198112260439967	-0.4509931647120493	-0.4896749691935093	-0.5377757368482103	-0.5980761444097593	-0.6736336087850763	-0.7666448013864812	-0.8726394447278759	-0.9656215846217101	-0.9995937545474747	1.0	0.9976837790560794	0.9421586158830156	0.8277598576592422	0.7100172036346645	0.609707150402176	0.5293817542242816	0.46492144231340654	0.413050049034179	0.3707313278252028	0.3356976031436903	0.30634863927917416	0.2814606997125267	0.26014716413941585	0.24175495847697	0.22562470166130452	0.2113422914159327	0.19883505766163362	0.18767381432550187	0.17759140181139918	0.16855205423422664	0.16028991482875346	0.15286531060061115	0.145973613753185	0.13973137285994752	0.1336025367621808	0.12859892663909916	0.12362271966560481	0.11904476222378695	0.11477403968410024	0.110756741081967	0.10702480513836567	0.10352292218830418	0.10024120633309681	0.09714049106005003	0.0941832299015458	0.0913966070685158	0.08878569186111523	0.0863078176170515	0.08395737827507839	0.08170293369568761	0.0795793774829439	0.07755578790313676	0.07562533827139176	0.07376446914294045	0.07200476272645116	0.07032046418756233	0.06870934588514759	0.06716381681495802	0.06566697605614455	0.06424615212058934	0.0628811311224192	0.06156886444149218	0.0603064686422624	0.059084734788210046	0.05790840305996156	0.05678168998507078	0.055695158303676835	0.05464676910341449	0.053634994202343154	0.05265820864035701	0.0517135653759852	0.05079031051853604	0.04990820280209546	0.04905373708648184	0.04822734505060263	0.047427111637761594	0.0466518585323029	0.04590062517305335	0.045162928236917727	0.04445734450017245	0.043772897347889576	0.0431084131289354	0.042463319354599474	0.04183669612074588	0.041228166827792324	0.04063687985206973	0.04006215433275337	0.03950340859377946	0.03895255516019987	0.03842449127203187	0.037910695529544396	0.037410595130896986	0.03692372376651775	0.03644964726271211	0.035987917583761624	0.03553793918383152	0.03509964983808472	0.03467247150049379
-0.320251032395555	-0.3273013513075819	-0.33609539320534537	-0.3470002565004681	-0.3605944028343497	-0.3773419531452146	-0.39769915901459263	-0.4230638119895644	-0.4543177603195969	-0.49301416465222925	-0.541077635331265	-0.6013693482212205	-0.6770993735943033	-0.7699230209356669	-0.875058941556697	-0.9668110459799442	-0.9996397503618247	1.0	0.9975939775250011	0.9416600204528	0.8272136523446905	0.7095379389297939	0.6092916028092458	0.5289475005835865	0.46447833517141723	0.4125920787881388	0.370257458587338	0.33520849083380994	0.30585095080989383	0.28095332672874734	0.25963487822545084	0.2412372994564714	0.22510563014990068	0.2108192553784831	0.19832084912832815	0.18715980595253318	0.177081795119412	0.16802758101653215	0.159791382749276	0.1523729235600964	0.14548742209973684	0.13925181733805825	0.13345184385474854	0.1281340803450722	0.12316526756978018	0.11859518813406889	0.11433207569039386	0.11032275999381352	0.10659858911096129	0.10310413724862906	0.09982990111044222	0.09673677833368086	0.09378728162567586	0.09100821440264079	0.08840455591847099	0.08593410526453105	0.08359048716109256	0.08134310299221525	0.07922640732220472	0.07720951927354541	0.07528565893153537	0.07343140731122208	0.07167802792467749	0.06999989358249416	0.06839488993445346	0.06685532147971784	0.0653644627012596	0.06394939043063945	0.06259774416856721	0.061283117625651085	0.060026077399965336	0.0588095114927019	0.05763846330659426	0.05651685170309371	0.055435169542562196	0.05439159234334634	0.05338521211191874	0.05241218043231784	0.05147213088672009	0.05055336214590373	0.049675438325387	0.04882527965771294	0.048002981241843413	0.047206752580209205	0.04643541967658524	0.045688019773877	0.04495416642529764	0.04425223578818137	0.043571370531551655	0.042910389713472614	0.04226872674523344	0.041645449708584394	0.04104020570340389	0.040452117796897405	0.039880538786456095	0.03932485694432585	0.03877707839608378	0.03825194928933338	0.037740995638097394	0.03724369499465175	0.03675961395967279	0.036288234265853495	0.03582913418992713	0.03538173981505953	0.034945977076662964	0.034521273395763684
-0.32381057288902604	-0.33088745059661584	-0.339752936163454	-0.35068912934265495	-0.36436897994049783	-0.3811842538523255	-0.40161774304406384	-0.4270865055985108	-0.45846889916641537	-0.49734403754459644	-0.5456322480965217	-0.6049743044431516	-0.6818441962044901	-0.7745833639202133	-0.8792406198928657	-0.9692056736650876	-0.9997285141326052	1.0	0.9972663802673501	0.9398109426350001	0.8247267140332769	0.7075811845859371	0.6077175133327046	0.5276328688032155	0.46333950162070336	0.4115956602149422	0.3693574285152036	0.33437531744031335	0.3050684690335038	0.28023029096981417	0.25891063281939286	0.24055919124194058	0.22444623928317547	0.21018092943524824	0.19769980459774408	0.18655732271115685	0.17649158766718714	0.1674416686542566	0.15923132575163013	0.1517992852992372	0.1449530318493203	0.13872959713155003	0.13294167263230117	0.12763518522695128	0.12267807420935362	0.1181181673617676	0.11386537620430214	0.10986617972609604	0.10615167069696224	0.10266688597540848	0.0994018298554121	0.09632812395623835	0.09337733774342481	0.0906083943987841	0.08801174403111442	0.08554945192932535	0.08321378547742346	0.08097434639218366	0.07886541754218349	0.07685568396221808	0.07493901820192288	0.07309191072967765	0.07134539319692726	0.06967466507794076	0.06807543201519878	0.06654222068510106	0.06505768959036294	0.0636486598686263	0.06230295562929342	0.06099404322236963	0.05973565573128288	0.058538195141563554	0.05736595168015239	0.05624954565095312	0.05517295602150555	0.05413434708637626	0.05313266497711	0.052164514581452444	0.05122909141421212	0.05031494761850547	0.04944141503411373	0.04859556379009098	0.04777701307650448	0.04698533994320787	0.04621801520055398	0.04547445840421436	0.044744689074737234	0.04404662362045752	0.04336917211153985	0.04271175720496575	0.04207357406435211	0.04145370087114276	0.0408517749415513	0.040266935964445486	0.039698592860510334	0.039146007276283465	0.038601310163597566	0.038079148515073644	0.037571088297544034	0.037076635353190675	0.03659533668250697	0.03612666861808024	0.0356702348458834	0.03522544447930738	0.03479222729442013	0.03437001619941371
-0.32791145004068223	-0.3349511079263071	-0.3442630223374738	-0.3549336818674324	-0.3687243643015636	-0.38565681361923587	-0.406204154916861	-0.43197580731290397	-0.46348758051723643	-0.5025985218712733	-0.5512649180599448	-0.6120406908212981	-0.6882657202758489	-0.7811744967599236	-0.8851007854777551	-0.9725886547893883	-0.9998309353445235	1.0	0.9966534455386913	0.9365703331578471	0.820892415506665	0.7042716788005536	0.6050369216112439	0.5254557583993218	0.4615420559627699	0.41007285296623636	0.36815044594987373	0.3332014203741384	0.3040636725030786	0.27925910098343487	0.25800901403199933	0.23971415793039713	0.22364869689000494	0.20951181603099586	0.1969737833464487	0.1858662619030249	0.1758288257343876	0.16681379739759533	0.15861176541926786	0.15119969572990566	0.14437248413465217	0.13816555954064133	0.13239615439956995	0.1271029187310763	0.12215999098108249	0.11761404790624251	0.11337423581650895	0.10938762920703021	0.1056848244686735	0.10221149933995932	0.09895726418090078	0.0958941013568478	0.09295371350872361	0.09019480071270661	0.08739395947437259	0.08513738591852167	0.08282749874859524	0.08059704650193669	0.07849594424212557	0.07649421618085137	0.07458557597266328	0.07274621087775757	0.07100702801428932	0.06934342172332891	0.06775111296576015	0.06622480498920853	0.06474696515116345	0.06334414381990024	0.06199672013720184	0.06070165798506521	0.05944918789199579	0.05825746382068429	0.05709090850789957	0.05597987469420636	0.05490862019754712	0.05387511851080474	0.05287855440760846	0.05191516141915415	0.05098450361343116	0.05007509901131207	0.04920608414245056	0.04836463454598767	0.047550401852397256	0.0467629165365777	0.04599968605121495	0.045260124017117334	0.044534252374171905	0.04383998863774192	0.04316633340350246	0.042512546033519484	0.04187771217179062	0.04126147700588504	0.04066292626371065	0.04008139140712886	0.039516262375255906	0.03896682621898233	0.03842527176825554	0.0379060978557335	0.03740098778313358	0.03690940525924383	0.03643091894492011	0.03596498396290907	0.03551122850423975	0.03506906701637675	0.0346384164838307	0.03421871597595826
-0.3323012484625837	-0.3395323585452559	-0.34859431717508893	-0.3597242172970637	-0.373687508971267	-0.39080570544630233	-0.4115846544526367	-0.43757952185308696	-0.46942132639024675	-0.508953956828227	-0.5581252093997167	-0.6193749019902399	-0.696335869996836	-0.789582059565364	-0.8924600309819931	-0.9765117232606817	-0.9999181953545072	0.9999999999999836	0.9956419335147195	0.9321476412342279	0.8154096144803811	0.6995532280687419	0.601248617340236	0.5224347102224706	0.4590884059503331	0.408033364977633	0.36629717072585993	0.3316877316544029	0.3026743612887154	0.27804127655848515	0.2569188893298505	0.23870954553978102	0.22271404028537814	0.20863780674425972	0.1961532305147002	0.18508666740103435	0.17508663779087336	0.16610550805993057	0.15793659204446653	0.1505468306673112	0.14374569707585744	0.1375610081273125	0.13181211886830574	0.12653796981866391	0.12161550046393169	0.11708353446103152	0.11285923563859933	0.10888752760412637	0.10519856041637331	0.10173838523842074	0.09849652754191178	0.09543439993092395	0.09253129473205589	0.0897690105770828	0.08719256251985029	0.08473175240653143	0.08243187432536021	0.08021098400071548	0.07811886109697039	0.07612583524342686	0.0742255177459674	0.07239444481356652	0.07066303482864067	0.06900704579737908	0.06742207005168475	0.06590287429851933	0.06443211362045077	0.0630444360272363	0.061694985088521	0.060406221657120236	0.05915981677078	0.057974094476746056	0.05681343163279203	0.05570798213305253	0.05464217467120453	0.05361401791441336	0.05262256189419749	0.05166419012575353	0.05073842417305921	0.049833880231643986	0.04896949523164418	0.04813253429185827	0.04732274237092835	0.0465395261225895	0.045780491148780945	0.04504498678601621	0.044323508907340325	0.043632771538700384	0.04296280223341812	0.04231271240804395	0.0416815360578016	0.04106880560357127	0.04047367610707637	0.03989550564700038	0.039333614586530986	0.038787360291797766	0.03824896989003974	0.03773284297807568	0.037230696717843174	0.03674202885474637	0.03626635812446963	0.035803201896539516	0.03535215022567828	0.03491263328706181	0.03448455757748463	0.03406738524768845
-0.3372724009292988	-0.34464771702821173	-0.35384995982422374	-0.36517028045393923	-0.3793001685924077	-0.39664867545522997	-0.4176740786053566	-0.4439696325326992	-0.4763272622177906	-0.5163886242890702	-0.5661604347708592	-0.6264467063395737	-0.706355736453317	-0.7998044317425828	-0.9016006354770998	-0.9807760751187535	-0.9999723776800798	0.9999999999731971	0.9940666359092954	0.9256521936430773	0.8086205354875866	0.6934986369257683	0.596409495294173	0.5185951682026954	0.4560096340129087	0.4054902203984709	0.36416575188556927	0.3298556247376478	0.3011009188450288	0.2766227897516611	0.25564360781909307	0.23754893060324397	0.2216481510383636	0.20765195921877044	0.19523166890454785	0.18422157545233708	0.17425441720137347	0.16533539335231698	0.15723329431819663	0.14984463877947224	0.14307290107422774	0.13691628936011088	0.13119258123090177	0.12594088830124076	0.12104209019651578	0.11652719853233802	0.11229703711742815	0.10836653662201899	0.10469335571963663	0.10124806340019987	0.09802022144250108	0.09497181082831743	0.0920822794982763	0.08933161403493627	0.0867652724302604	0.08433393556067297	0.08202721145908412	0.0798164007569644	0.0777341734238185	0.07575045669371083	0.07385906236601332	0.07203678441917218	0.07031367368271524	0.06866568664404725	0.06708813598226787	0.06557672204076974	0.06411334131475523	0.06272412957186126	0.061389966973004126	0.060100445296618635	0.058874736567922865	0.05768815697546165	0.056533588501295126	0.05543391073150146	0.05437372333834187	0.053351028873373	0.05236478305813231	0.05141166088179903	0.05049094052231867	0.04959134698799954	0.048731699664614235	0.047899358902344084	0.04709449391098521	0.046315217947028156	0.04556043219159433	0.044829075515538885	0.04411172536096002	0.043424918912896585	0.042758812398786636	0.042112292557027524	0.04148489159360979	0.040875714166659076	0.04028405043048072	0.03970926118819036	0.03915063790031118	0.03860763600914624	0.03807245613516583	0.03755939582392159	0.037060240445305495	0.03657448198364527	0.03610168046354635	0.03564131328510899	0.03519298804980424	0.03475613672865972	0.034330664467875825	0.033916044388358574
-0.3428401848799381	-0.3502866442652202	-0.3596997604883068	-0.37129259820038907	-0.3854681739416237	-0.4032466685706199	-0.4246244358671507	-0.4513644309914091	-0.48426893415915373	-0.5250223649210559	-0.5756480965494445	-0.6367419483857275	-0.7176368164631579	-0.8112853834436325	-0.912280658670312	-0.9854267227846002	-0.999994796167524	0.9999999939403444	0.9916946907862951	0.9177799474098854	0.7999528039112214	0.6861715270760232	0.590565103183522	0.5139729790327566	0.4523058982690941	0.40247077232223233	0.3617437634956324	0.3277162330947577	0.2992438111069929	0.2749896840219941	0.25419024861956224	0.236236760848585	0.22045775622830194	0.20655366238334535	0.19421543913347342	0.18327400138335562	0.1733834436104182	0.16449902604496405	0.1564126323740556	0.14909470516511378	0.14235823912238504	0.13623236695668395	0.13053873635776264	0.12530734122098203	0.12043871531622048	0.115945951733774	0.11176123695483153	0.10782487641510567	0.10416948613157513	0.10077873490244522	0.09752733120644426	0.09446248903994889	0.09160516693666831	0.08888232778854555	0.08632856465725684	0.0839090374802497	0.08161372720065385	0.07941417026921394	0.07734208086372257	0.07536824098101082	0.07348637565645343	0.07167340463947426	0.06995905333845373	0.06831945797671332	0.0667500679656333	0.06524645096300062	0.06379994245893693	0.06240884797552178	0.06108171517271949	0.05979899058141754	0.05857991454533102	0.05739971069951203	0.05625146552824352	0.05515771452855314	0.0541033128651581	0.05308626389434182	0.052105461861255815	0.05115763347328938	0.050242058631675364	0.049347551910457046	0.0484920821044214	0.0476651258810741	0.046864841667018486	0.04609004087280121	0.045339580485856706	0.044612698568456975	0.04389927712299555	0.043216463830306535	0.04255422724516408	0.04191143440626734	0.0412878482366917	0.040682229816433095	0.04009407644468765	0.03952270877875941	0.03896741943497631	0.038427655094048094	0.03789573858750959	0.03738577002908528	0.03688963718731503	0.036406813098858785	0.0359368913871296	0.035479349074031205	0.03503376953993437	0.03459960224028832	0.034176750968521866	0.033764692081239826
-0.34897942920540154	-0.35658622261023076	-0.36620630003427196	-0.3780406699062061	-0.39265491805127023	-0.41063010088477886	-0.4324694910072199	-0.4597433203725753	-0.4933242454954995	-0.5349189615916708	-0.5865963570961673	-0.6509967738127888	-0.7309945441060534	-0.8251337262732726	-0.9239648131839334	-0.9899589771401494	-0.9999996542094156	0.9999996768002286	0.9882228905733728	0.9081689641755224	0.7897502636488558	0.6775391367386573	0.5837623366549973	0.5086070419104264	0.4480187832165569	0.398982305183881	0.3587405446259376	0.32526743335005354	0.2971098309019731	0.2731512076965565	0.2525634477802654	0.23477810518620065	0.2191332365162783	0.20535177770294225	0.1931107549782633	0.18224596587111228	0.172425214154057	0.16360090241061437	0.1555671683712434	0.14828939036287928	0.1415993471894516	0.13550987866777686	0.12984895952353454	0.12464736746848389	0.11980762491580028	0.11533988478622824	0.11117791009298497	0.10726318886199804	0.10362750682837012	0.10025459048744442	0.09702080020665503	0.09397237640650075	0.09113017968935863	0.08842217491922798	0.08588183871408762	0.08347507975944028	0.08119168906687206	0.07900389480334989	0.07694280239887104	0.07497966319653038	0.07310767365539994	0.07130449068084795	0.06959933828368724	0.06796892384429555	0.06640766301917783	0.06491232630830046	0.0634738111829997	0.06209025516347015	0.0607704303669898	0.0594947409787584	0.05828249054414498	0.057108871213026734	0.05596711780697288	0.054879535455915555	0.053831065445559025	0.05281977002110217	0.05184457325696355	0.05090218250111475	0.049991831558818076	0.049102548167057884	0.048252034506749586	0.04742988406199459	0.046634268243492684	0.04586400560367365	0.04511794970234332	0.044395364552977545	0.043686107466839534	0.043007470738894465	0.042348957145961645	0.04171019967978318	0.04109035348928292	0.04048841921367019	0.0399038624856351	0.03933586506120282	0.03878393228953118	0.038247445264656364	0.03771885680328974	0.03721199008812611	0.036718903965967074	0.03623905313882498	0.03577203286346015	0.03531731031581727	0.03487449711623424	0.034443044266168475	0.03402283074895471	0.033613348561427045
-0.35576370254505496	-0.3635359926194259	-0.37340583339080397	-0.385525140657556	-0.4004627765940784	-0.41888266187516077	-0.4412061919022049	-0.4691508623906714	-0.5035676910634794	-0.546085928888899	-0.5990490990593871	-0.6650729356477658	-0.7462335309343344	-0.8405864343948514	-0.9365016401879784	-0.9938184728887179	-0.9999999975212321	0.9999938143091485	0.9832981027015436	0.8967538005533922	0.7776035529462499	0.6677941463219844	0.5760654200291677	0.5025424223038367	0.4429756809809908	0.3950548671694122	0.35548942198745587	0.32256869217498907	0.2947657225663127	0.27112160687220316	0.2507628136021202	0.233176200714373	0.2176966937797656	0.20403393671817993	0.19190830408650775	0.18114042097313746	0.1713993159307727	0.16266470611264525	0.15466916489665056	0.14745041010526871	0.1408000739878685	0.13475166323545593	0.12912794057774393	0.12395918476778162	0.11914980931005012	0.11470806221435434	0.11057346019357166	0.10668238870125125	0.10305142596572092	0.09971470934579794	0.09651272791465745	0.09346918667509028	0.09064398566005286	0.08795082571703386	0.08540429189897435	0.08303161105924897	0.08076146911188492	0.07858605863539235	0.07653677007949142	0.07458452622681788	0.07272313178131015	0.07093015884504585	0.06923391433244207	0.0676135321402547	0.06606114621114573	0.06457436086404726	0.06313497398016917	0.06176839486990042	0.060448484386570904	0.05919517061016075	0.057982595083843215	0.05681572835241845	0.055680654026995235	0.054599394594881764	0.053557023443598646	0.052551638462561924	0.05158218242161718	0.05064531494361134	0.04974035766707031	0.048856393553967425	0.04801093256809851	0.04719368159249158	0.0464028694799012	0.04563717321007262	0.044895894089750386	0.04417738184286432	0.04347244515901127	0.04279791808746455	0.04214340014014046	0.04150867966484922	0.040892478336808556	0.04029425980516725	0.03971326434362667	0.03914881492841406	0.03860028511822517	0.038067073642619166	0.03754176113808334	0.037038078013313075	0.03654807269222447	0.03607123209020565	0.03560710909957234	0.03515523908047323	0.034715210421261605	0.03428648858637796	0.0338689156180511	0.033462019585724714
-0.3632045560322499	-0.3712047219207027	-0.38094054488673945	-0.3938153924789597	-0.40906066665997537	-0.4280280710011567	-0.4509528754054508	-0.47970778167842676	-0.5150920616176752	-0.5587282704827639	-0.6132648458970252	-0.6807701785943098	-0.7634174255191493	-0.8579788386625177	-0.9494967223706914	-0.9968427837489158	-0.9999999999999767	0.999942732249637	0.9765200482118214	0.8834717928452347	0.764918041184642	0.656975357140096	0.5680457154931906	0.49582922899781967	0.43783548958090424	0.3908659100376457	0.3519047367668485	0.3195190794236501	0.2921956465744164	0.2688948604695035	0.24880869360606192	0.23144056741017444	0.21613492258255326	0.20262268566439415	0.19062151515043227	0.17995940796983081	0.17030766149953588	0.16166659628713392	0.15371966250960717	0.1465588311017687	0.1399622570453738	0.13395767872114672	0.1283751261394581	0.12324296679913622	0.1187806394059882	0.1140554571829399	0.10994836628306631	0.10608308301018336	0.10249206808066953	0.09915948421903555	0.09597787795306927	0.0929533151266041	0.090145146326902	0.08746778959070459	0.08493737105588985	0.08257984058829934	0.08032312031978693	0.07816086167914635	0.07612381631084775	0.07418303880974177	0.07233291754812048	0.07055071206887097	0.06886454020838553	0.06725376755317632	0.0657106167814681	0.06424259099240362	0.06280191782582283	0.06144346464339102	0.06013133763939842	0.05888562137776887	0.05768025583375497	0.05652039769371405	0.05539215726316188	0.05431739045922183	0.05328131003944047	0.052281961518479206	0.0513183622858	0.05038718455693572	0.049487685975569115	0.048609156089990425	0.047768829343000065	0.04695611677830868	0.046170590561442126	0.045409587233289944	0.044672864710897424	0.043958804925090154	0.04325825173215906	0.04258763046063566	0.04193739758637862	0.04130661657462372	0.04069418789004633	0.04009976571626384	0.039522376431056	0.03896145145150714	0.03841638902624287	0.03788656979915063	0.037364591098076265	0.03686401494529756	0.03637709620142368	0.03590327700982743	0.03544212599474019	0.03499312940946691	0.034555913089463576	0.03412989589574216	0.03371502276333581	0.03331071513801302
-0.37140826570400565	-0.3796952951726447	-0.3901376122165686	-0.40297587757516046	-0.41879679398197944	-0.4383055393528514	-0.4618379300927814	-0.4915205572871482	-0.5280017066256186	-0.5731421318958041	-0.6290670752089853	-0.698454488698178	-0.782577146146336	-0.8767307668604876	-0.9621520860093935	-0.99878389561493	-1.0	0.9996842114010535	0.9675135274361976	0.8683097101166037	0.7505190414287631	0.6451887770893434	0.5582599603210389	0.48852184953445044	0.432010609436536	0.3859935134830797	0.3480099436504139	0.3162501376853965	0.28941176688322434	0.26648918427245544	0.24670331292004688	0.22957543630786148	0.21445938268282919	0.20112200404779337	0.1892537201273693	0.17870074934752897	0.16915118257802433	0.16055819867544008	0.1527220665582574	0.1456248489320803	0.13908459618030508	0.1331306435950401	0.12759577329409447	0.12249880407709013	0.11775873152068451	0.11337992184502736	0.10930487206847521	0.10546504058665009	0.10189923003350038	0.09858939894599239	0.09541730930787691	0.09242519540542364	0.08963563597296317	0.08697580253533863	0.08448256317403997	0.08211934573358091	0.07987703346774898	0.0777285736948242	0.07570437572395261	0.07377598329413863	0.07193726261647569	0.07016624511877749	0.06849132374954679	0.06688982164501332	0.0653562845670449	0.06388741413459288	0.06246564900572611	0.061115590652062686	0.05981146790382843	0.05857351741964227	0.057375602360898746	0.05622291998636283	0.05510172078928341	0.05403359992824518	0.05300393871261516	0.05201148263622281	0.05105327085688178	0.05012777481423445	0.049233902160462396	0.04836088501227311	0.047525776787387036	0.04671814250963323	0.04593752650845366	0.045181613182320605	0.044449201205891596	0.04373959351772079	0.04304351001885247	0.04237710988846938	0.04173098024759593	0.041104186449217935	0.04049566604831801	0.03990492118624372	0.03933125436544257	0.03877390165966341	0.038232304207942235	0.03770587221679528	0.03718721504468509	0.03668992640146776	0.03620608682227477	0.035735309363791455	0.0352771217048292	0.034831016697448196	0.03439661962574386	0.03397336252558599	0.033561147177573615	0.03315947668351861
-0.38043725924703226	-0.3890147674795634	-0.39983417077194566	-0.4131487462511621	-0.42940069012100807	-0.4496404285374483	-0.47412889411022086	-0.5047046436175182	-0.542443598870263	-0.5891390827629022	-0.6469136095302599	-0.71796284719115	-0.803744257932014	-0.8966234413235262	-0.9743384476458966	-0.9997095541481986	1.0	0.998803360515508	0.9562093061953635	0.8510179836700846	0.73488689558613	0.6325070544410082	0.5482972819882224	0.48067484387484405	0.4257536303032547	0.38092050254073834	0.3438548927643777	0.31274292540626686	0.28642712733891607	0.26392013887429294	0.244454894116309	0.22758839659726632	0.21259752873318047	0.1995280720589743	0.18780754608870318	0.17737564070988482	0.1679356172535278	0.15943409381267923	0.15167703188478646	0.14464904567476258	0.13817007932767242	0.13226941776667694	0.12677868776532722	0.12173581495664344	0.11702759987391884	0.1126836963267245	0.10863956792317703	0.10483016022309538	0.10129040317050339	0.09800495567592836	0.09485632109119965	0.09188556827181792	0.08911530513193769	0.0864739063362784	0.08399781370313533	0.081650639557125	0.07942347650887768	0.07728945539681085	0.07527868478346338	0.073362975860594	0.07153635462522645	0.06977699711536958	0.06811294182618462	0.066521815558766	0.06500893476364411	0.06353882747137628	0.06212616401790616	0.0607767709635057	0.05949675646995859	0.05825899660207602	0.05706874334209685	0.05592341065185884	0.05480941672702403	0.05374810362153914	0.052725005155583426	0.0517388620305273	0.05078676656255416	0.049867201202392485	0.04897900795578367	0.048111598254273726	0.047281823317768895	0.04647983932230726	0.0457036921988611	0.0449526476830222	0.04422491425092439	0.04351989724160076	0.042828281566939894	0.042166154987238934	0.04152418030037254	0.04090141619947311	0.04029682206023053	0.03970987415578761	0.039139830931528896	0.038586163890301284	0.03804807023492613	0.03752500890589744	0.03700979745166823	0.036515717091931445	0.036035059790233914	0.03556730540080396	0.035112101497548245	0.03466890535341195	0.03423734412065927	0.03381685430877145	0.03340733856269349	0.033008298088207245
-0.3903584462395572	-0.39927595913972536	-0.4105367366926989	-0.42433050467649047	-0.44118217913283736	-0.462217092724044	-0.48764463575215833	-0.5194191299263008	-0.5586727661379086	-0.6070314892464612	-0.6667475447496368	-0.7401454660205706	-0.8268196023879802	-0.9171798062061971	-0.9846431325916035	-0.9999722965939007	0.9999999999999254	0.9965609968136218	0.9418796547694528	0.8323762379600754	0.7181790519757454	0.6190498602618433	0.5378388476109607	0.4723454438620875	0.4191146534487959	0.37552686425584747	0.3393723002560738	0.3089991040031746	0.28325760966716546	0.26118731797269623	0.2420690697803007	0.22547642671504545	0.21073507639327252	0.19784725961485708	0.18625299376967494	0.1759878993325354	0.166662629068538	0.15825917603905157	0.1505876503231231	0.14363342352185776	0.137232984943491	0.13137651464981956	0.12593840600606815	0.12094034404232024	0.11627387061456276	0.11196871481091722	0.10795699750820036	0.10417817521369976	0.10066697098465321	0.09740679091645778	0.09428195150601702	0.09133584290456556	0.08858455066431555	0.085962390942916	0.08350446732913598	0.08117411842803884	0.07896271940646404	0.07684376576169441	0.07484698053809871	0.07294453503697004	0.07113035682177796	0.06938306884797008	0.06773031092303114	0.06614997377474137	0.06464730267668113	0.06318695056291514	0.061783730376664056	0.0604431536190605	0.05917165178968654	0.05794217620830317	0.05675974949447364	0.055621937753770216	0.05451533545730132	0.05346095946363722	0.0524445618289325	0.0514648879241712	0.05051901331240547	0.04960545715100418	0.04872307669688793	0.047861380450562395	0.04703702053696883	0.04624027289163145	0.0454695436617439	0.044723059739833176	0.04400010838069981	0.043299674018234445	0.04261235180176099	0.04195480445382528	0.041317026263118305	0.04069836773474409	0.04009770167491525	0.039514571137885944	0.03894829512405088	0.038398250739503	0.03786367944964583	0.037344095638458176	0.03683227790472035	0.036341447551596184	0.03586395477748303	0.03539931921144264	0.03494708107596188	0.034506810742556196	0.03407811573074154	0.033660381550749935	0.03325358818111611	0.03285719184757588
-0.401270991281489	-0.4105596637933773	-0.4223208385920614	-0.4366029125501403	-0.4543334632244962	-0.47616843189832353	-0.5026675311927803	-0.5357690518599679	-0.5765764478088815	-0.6269557483768194	-0.6889957157967633	-0.764347716831124	-0.851578287341116	-0.9375073988774758	-0.9924744509694229	-0.999999691743592	0.9999999485028458	0.991979006443438	0.9243372296106	0.8121714480078897	0.7005332304070168	0.6048985663148524	0.5266497168032217	0.4635778031061522	0.4121203971766993	0.3698427970368466	0.33468046578703037	0.3050805357282633	0.2799049352968201	0.2583069744605458	0.23956043830644955	0.22327527845224976	0.20877126857026118	0.19608516562441253	0.18469392279864402	0.17454107732732127	0.16537773625306415	0.15703584440160676	0.14945500999235842	0.1425797371688933	0.13623601947720482	0.13045147972529855	0.1250606090476485	0.12012182582139312	0.11549567789091891	0.11123214176619507	0.10725615692266005	0.10350950250418477	0.10002866920340381	0.09680823857172699	0.09369600539162448	0.09079474372392649	0.08804375311750817	0.08541784664392846	0.08300278908052704	0.08068983580431018	0.07849493707945313	0.07639172297782004	0.0744095036456903	0.07252077349073231	0.0707195654634322	0.06898475123810426	0.06734371082693784	0.06577406860869352	0.06427147628477049	0.0628319128927114	0.06143842891914563	0.06010698671250525	0.05884437394818836	0.05762314020485288	0.05644874262258981	0.05531863780992236	0.054219561765152656	0.053172289836917935	0.052162727903760364	0.05118962769956305	0.05025009372209462	0.04934265541577236	0.048466176880697945	0.04760963462364963	0.046791465887109696	0.04599998463987404	0.04523439511816632	0.0444928823741814	0.04377474439843842	0.04307897629822517	0.042396258811622095	0.04174308607619626	0.04110967380579518	0.040495021838599654	0.03989838375235517	0.03931909134905058	0.038756585699824896	0.03821020502598032	0.03767921290380374	0.03716307908128814	0.03665469236540356	0.03616711567008329	0.035692829605670065	0.03523129455887686	0.034782111467236636	0.03434474820250931	0.03391886862118487	0.033503984420219686	0.03309991100328985	0.03270617025913634
-0.413298384360497	-0.42300652412481327	-0.4352996098777081	-0.45022304378607453	-0.4687873205700883	-0.49160676014483473	-0.5193460822886397	-0.5537998661879502	-0.5966297091574627	-0.64920648643273	-0.7134617704691503	-0.7908020431039381	-0.8776513143415181	-0.9569284867312636	-0.9973494033626025	-0.9999999999978567	0.9999870619457828	0.9840333258372048	0.9052304144276694	0.790879535021161	0.6820959145464504	0.5902214003662007	0.5152305609308698	0.45446702289925917	0.40482040284224036	0.3639701654957618	0.32977075632235703	0.30096321931527226	0.27641176091604347	0.2552861820368031	0.23692210312607648	0.22096383120526508	0.20672235737408678	0.19424798978471094	0.18303465390056806	0.17303250151725455	0.16400144851491816	0.15576674277957944	0.14828237060041013	0.14148966431658536	0.1352323765975235	0.12949942533744804	0.12416576339047236	0.11927876628086519	0.11470116438042405	0.11047657593008983	0.10653807356433254	0.10282577483655962	0.09937606189613898	0.0961836404561003	0.09309892848927205	0.09022304801811162	0.08749238737744604	0.08488838149218592	0.08249326706032609	0.08019856412801202	0.07802066876483917	0.07593367746260252	0.07396646470780664	0.0720918837090039	0.07030414012705598	0.06858219048651723	0.06695345537091722	0.06540645410236935	0.06390319720999466	0.062473846226151535	0.06109038912331148	0.05977648583276683	0.05851466261423103	0.057301999792038795	0.056135820263643575	0.05501357857612832	0.05392216277398442	0.05288206176639716	0.05187944714441436	0.05091314864077586	0.04998006382298955	0.04907884472233431	0.04820836196551408	0.04735770827972376	0.04654509943446646	0.04575937166105981	0.04499864371044961	0.04426219737754707	0.04354889833515018	0.0428575751088071	0.04217978608142101	0.04153103843729143	0.040901937315381484	0.040291406664192585	0.03969880699803591	0.0391234334710761	0.03856472470147155	0.038022042956472366	0.03749463684307959	0.03698200528141841	0.03647707601994355	0.035992790423683786	0.035521687014966274	0.035063262475000356	0.03461711689640068	0.03418276583347101	0.033759749573392825	0.033347657890334025	0.032946319900512014	0.03255524574903514
-0.42663763982246206	-0.43682019249624815	-0.45107849068904826	-0.4654229966923269	-0.48485968714077754	-0.5088419129581512	-0.5378987832268971	-0.5742388874251325	-0.618946708074913	-0.6738803742994354	-0.7406114152567552	-0.8193703826467805	-0.90437957569783	-0.9740834752326294	-0.9994911660102379	-1.0	0.9997301479850602	0.9719174029574841	0.8815473533718904	0.7680887626226242	0.662888560741238	0.5751281617451289	0.5032556266480518	0.44505268827108196	0.3974347041422045	0.35773015488480847	0.32466712183309665	0.29667810586998117	0.27276621450484806	0.25214299596845174	0.2341932137899755	0.2185586984096972	0.20459025167395967	0.19229339430787099	0.18131258195720987	0.17146838199698666	0.16252970867165337	0.154454083635447	0.14707095560974387	0.14036557130293723	0.13417262154879248	0.1285212984843452	0.12324673390449696	0.11841343371891025	0.11388492446375521	0.10970313835515284	0.10580380904799877	0.10212751990293861	0.09814596583009932	0.09553445043969486	0.09249043620044278	0.08961817524834946	0.08693280626261737	0.08436838361889701	0.08197615471917222	0.07970030490647424	0.07754006617229385	0.07546984045622944	0.0735181432159447	0.07165822151849527	0.0698842428782027	0.06817555548874127	0.06655918449097657	0.06501239823713235	0.0635317443884766	0.06211296731785464	0.06073122496991243	0.059435428872947366	0.05818276614008912	0.05697886081448247	0.05582107174908901	0.05470685051845821	0.05362325669431951	0.052590536396722315	0.051595010142135814	0.05063570550581743	0.04970898827627888	0.04881408245269181	0.047949693979896985	0.04710500642477725	0.04629760071101927	0.045517782373428704	0.04476232898545669	0.0440309483343172	0.04332261403436923	0.04263605468643119	0.041962967394375945	0.04131868016263061	0.04069391101035134	0.0400875412179832	0.03949904564811553	0.03892762093312215	0.038372744342741676	0.037833780366599894	0.03730999350848996	0.03680087147791086	0.0362994220279196	0.03581847611333903	0.03535057040557289	0.03489529305106049	0.03445220001587433	0.03402078499654455	0.033600711014218076	0.033191430646819314	0.03279283847987002	0.03240443037251943
-0.4412856759291764	-0.4520273332602338	-0.4655908016869765	-0.48218413410682537	-0.5026705356395462	-0.41132305571196787	-0.5585431015793179	-0.5968037213320725	-0.6439419460916419	-0.701199023054249	-0.7702188038661062	-0.8498340078770914	-0.9306590068974328	-0.9872642946607902	-0.9999739138819077	1.0	0.9982041493510878	0.9551808855564953	0.8565086446656072	0.7443683443843094	0.6435224587328681	0.9999999999999832	0.4911014653016764	0.4353892067413212	0.38958268822137077	0.3513736157379805	0.3193945599278984	0.29224576079567255	0.268995575601307	0.24887487680320564	0.231366672758175	0.2160649196075083	0.2023828735671785	0.19036001317884335	0.179528295543641	0.16985195666489347	0.1610554209366175	0.15310110004676564	0.1458237293676896	0.13920894292586336	0.13309663166293978	0.12751575130147147	0.12230353882100319	0.11752707068749074	0.11304920904844472	0.10891319561947618	0.10505394834812976	0.10141529098327665	0.09803175711946656	0.09488539903643957	0.09187108657461938	0.08902576063318338	0.0863649940738793	0.08383037828812875	0.08145178267239102	0.07919543695803764	0.07705342731959217	0.07500049496087	0.07306480309527964	0.0712198953373359	0.069460168259038	0.06776437271518171	0.06616138924804307	0.06462658316230398	0.06315733374218473	0.0617493829959705	0.060378048679801295	0.05909211125979194	0.05784879628165268	0.05665381929225627	0.055504583868870784	0.054398550635518274	0.0533229113598177	0.05229770263349872	0.051309386354992145	0.05035699026701805	0.049436935672799255	0.04854843564342324	0.047690219200604324	0.04685158258163859	0.046050316198275175	0.045275617265823895	0.044525493550194056	0.04379928007545708	0.0430956224432343	0.04241417531774809	0.04174583899166603	0.041106103131630566	0.04048565576049442	0.03988351833437833	0.039299126835820285	0.03873167628354726	0.03818073351643932	0.03764545083773294	0.037125297439792475	0.03661971228290992	0.03612176222081616	0.035644151626352406	0.03517948730680328	0.03472737904792517	0.03428733563818659	0.03385890664231963	0.03344176227515195	0.03303529988928145	0.03263946501302874	0.03225375372170971
-0.45745378207453746	-0.46887703222974036	-0.4832303689033311	-0.5007897128213444	-0.5224271706842081	-0.5491726658340536	-0.5813952291828287	-0.6219109370484626	-0.6715781270428173	-0.7312776108609028	-0.8021784592161404	-0.8812556358816287	-0.9550324487747367	-0.9956030885644633	-0.9999999728898431	0.9999999517764668	0.9934902428273714	0.9338497738589674	0.8295328603742242	0.7199733992564283	0.6236941969847464	0.5440127749165067	0.47882871392213766	0.4255370592916953	0.38152563220448354	0.34485465541674626	0.3139775409349609	0.2876845772731705	0.2651062893867737	0.24553999108092167	0.2284511090239025	0.2134928616932141	0.20010549847513737	0.18832258805717317	0.17769364755995526	0.1681880204610919	0.15953838292094283	0.15170979952937802	0.1445422477867351	0.1380218360307541	0.13200543773526754	0.12648565239352086	0.12134960591789125	0.11662082061979036	0.11219553855478784	0.10810654142458699	0.10428952707692993	0.10068974172236309	0.09734129116099738	0.09422702458239754	0.09126002737674817	0.08842427270270643	0.08578866109010184	0.08327755806072301	0.08092032416254806	0.07868430068708702	0.07656104342743265	0.07452622084821743	0.07260647977684526	0.07077727968826157	0.06901927965803974	0.0673502400075343	0.0657726468097017	0.06423771744586103	0.06278005395280599	0.061383227598061335	0.06003114160352483	0.05874663908679492	0.057512741441890704	0.05632699234223541	0.05518641794263316	0.05408875486508709	0.053021102378226895	0.05200361153231096	0.05102263885647354	0.05007726116931461	0.04916396231638741	0.04828196119744441	0.04743003377475479	0.04659749145660712	0.0458024619199866	0.04503291200326325	0.04428821711379418	0.04356719066671537	0.042868558802118845	0.04219197858255176	0.04152842685510298	0.04089324278989209	0.04027717883255644	0.03967933165207974	0.03909907490669461	0.03853563386671926	0.03798857855689116	0.03745706856032232	0.03694057722428546	0.03643854800858296	0.035944120921220415	0.03546985506093331	0.03500845175608947	0.03455951166922964	0.03412253901804641	0.0336971198447789	0.03328289382961232	0.03287927456218382	0.03248620689096643	0.03210319120321558
-0.4755644127878786	-0.48757515024628517	-0.5028269711990014	-0.5214016600841964	-0.5444495355562707	-0.5729358230713092	-0.6073770391101226	-0.649830993028761	-0.7019074795450582	-0.7644133123168498	-0.8363597010725916	-0.9128170685931657	-0.9754336460326194	-0.9992333173925163	-1.0	0.9999633577392182	0.9835808269118164	0.9083364010677067	0.8010700467726333	0.6951336443464396	0.6037030647570216	0.5282160150781823	0.46633430706118095	0.4155176744369924	0.3734315516392126	0.33820479663747544	0.30843862388416793	0.2830145653951319	0.2610978479015161	0.2420979725954337	0.22545087712001274	0.21085172722679815	0.1977827348367587	0.18622740174566596	0.1758091714032711	0.16652801836400738	0.1579816096603797	0.1502831073374151	0.1432285519801408	0.1368062281199788	0.13087618569803855	0.12543248201623422	0.12036446173219573	0.11569495568169903	0.1113249211342206	0.10728430496462849	0.10351189353182999	0.0999517602444425	0.09665359255823969	0.09355897362820195	0.09057401848021811	0.08781243942579557	0.08517607857634553	0.08271782752095885	0.08038255959851505	0.07816714981243113	0.07606321978332735	0.07404646628419279	0.07214392319361727	0.07033045062231968	0.06860019436054803	0.06693334771860361	0.06535594103059361	0.06384592934113367	0.06240016934664049	0.061005697757630525	0.059673441381535935	0.05839913830005425	0.05717508509098146	0.055998475501015596	0.05486678634751187	0.05377755650811735	0.052718106436699115	0.051708389408515396	0.05073484653381269	0.04979658705012205	0.04889013083882313	0.0480147179147024	0.047168469638967085	0.0463427796487919	0.045553580357699366	0.044789718161120075	0.04405047630277516	0.043334393850327904	0.042641164502533656	0.04196949879290711	0.041310826791795166	0.04068018179285097	0.04006855332770489	0.03947500954275154	0.03889891280311672	0.03833958584865436	0.03779637249725688	0.03726865904976139	0.03675585454187642	0.036257396554292144	0.03576650870932971	0.035295611549428424	0.03483748240159587	0.03439172569290293	0.033957831716328636	0.033535439104849726	0.03312412574083928	0.03272337641755577	0.03233308522172919	0.03195277349543636
-0.4955619937214697	-0.5083131084538283	-0.5246398416565731	-0.5445259342780878	-0.5689999587724442	-0.5993271312582494	-0.635852625367032	-0.6808052706726478	-0.735413525225866	-0.8000809833855147	-0.8718992752575279	-0.9426010571415449	-0.9899877171359547	-0.9999721261424164	1.0	0.9991856679724609	0.9672237091238366	0.8796821015102788	0.7715997877542722	0.6701720309502965	0.5836819791319345	0.512391731519224	0.4537658571411237	0.40558830958038716	0.36523279789988183	0.33145206275735617	0.3028024116656861	0.2782479950408306	0.25705066144816807	0.2385783206416066	0.2223814586294418	0.20814711330109611	0.19544289981876192	0.1840825512178031	0.17387803164860693	0.1647339817845053	0.15638815813152152	0.14882339747904016	0.1418854044409882	0.13556398533374628	0.1297231997658978	0.12434502699326351	0.11935645220347363	0.11475255500497851	0.11043758585008925	0.10644773172112384	0.10272043342570077	0.09920171045643249	0.09592671606617979	0.0928798595604537	0.08992877777847073	0.08719448389575724	0.08461257691753486	0.08215108630434301	0.07983860908355278	0.07764438430080449	0.07555524943208973	0.07356217087729769	0.07167692770660247	0.06987963216730511	0.06816474311083194	0.06652574858693805	0.06494857857164332	0.063451391672367	0.062017772124662925	0.060634769889462536	0.059313647397897615	0.05804972434916054	0.0568355306172025	0.055668403852250754	0.05454567956074281	0.05346505503761475	0.052413990012035463	0.05141209168838729	0.05044607964135946	0.04951507773764088	0.048615512644660006	0.04774681177720649	0.046906932265495076	0.04608797896519135	0.045304237956639966	0.04454608146701238	0.04381235724732114	0.04310157912984727	0.042413479709472	0.04174676247344621	0.04109297192527117	0.04046694535968313	0.03985979312450661	0.03927058329580662	0.038698677324006156	0.038143410816404495	0.037604138936738404	0.03708024452496848	0.036571144877569746	0.03607628220876239	0.03558894787941494	0.03512143639215375	0.034666608189064314	0.03422404695429477	0.033793249810971815	0.03337389391043989	0.032965505331710526	0.03256761848298614	0.03218011224952713	0.03180251223032428
-0.517848613340617	-0.5314903462912454	-0.5489676327930302	-0.5702439909210055	-0.5963893935583133	-0.6287539259942652	-0.6675726537976079	-0.7150763622323789	-0.7720910779636219	-0.8380536655770088	-0.9075072908336407	-0.9682103764390927	-0.9976497039485822	-0.9999999964863039	0.9999999580291449	0.9951239407006689	0.9442134222169525	0.8478684018800392	0.7415692497024242	0.6452058750448773	0.5637694237263677	0.49661782558289047	0.4411994853309125	0.39533142568503726	0.3569724152733838	0.3246240935809564	0.29708023870572076	0.27341180065274473	0.2529051285931554	0.23499192785233336	0.21924997133277302	0.20538916007871044	0.19299426615872414	0.18189400749575269	0.1719067133559167	0.16294705010901492	0.15476121275669605	0.14733371117682592	0.14051478391900668	0.13429671384039127	0.1285474655203655	0.12324957729674405	0.11833385987165902	0.11379345940049977	0.10953607445822638	0.10559686207810147	0.10191669792382282	0.0984409502174178	0.09523865846763015	0.09219158643679391	0.08927326010729851	0.08656860241271515	0.08401394021550275	0.08157788310807074	0.07928880042921664	0.07711627361703238	0.07505216348227015	0.07306937606041927	0.07120586184447122	0.06942516076244935	0.06772587209845475	0.06610175614430605	0.06453807435031428	0.0630542098375974	0.061633012613243575	0.060261692970452016	0.05895188862693604	0.05769852252622652	0.05649436951645806	0.055336823502378646	0.05422322323939644	0.05315134012127984	0.05210872556143334	0.051114780959909664	0.05015719747732916	0.04923271336962065	0.04834010539460108	0.047478208976209586	0.04664481843665667	0.04583215359820335	0.04505443813800051	0.04430208198492918	0.04357353055611404	0.04286846685682222	0.04218554148762446	0.04152382033317747	0.04087493898488684	0.040253583044610894	0.039650923393936596	0.03906606487588017	0.03849838784305724	0.03794721148139425	0.03741190123609517	0.03689184718561976	0.03638647188230532	0.03589522328302497	0.03541145852114622	0.03494734697512883	0.03449582154501987	0.03405646912059908	0.03362880193127964	0.033212467773182236	0.03280690574902621	0.0324120134509638	0.03202730007771252	0.031652418897420265
-0.5427285581858246	-0.5574453959936309	-0.5759002862664414	-0.5989617124656157	-0.6270111344764827	-0.6613708678210148	-0.7027521712997263	-0.7527152271010564	-0.811599453959779	-0.8769608355355133	-0.9409831442327395	-0.9869125574533009	-0.9998421656950712	-1.0	0.9999313382103229	0.984489050458387	0.9162423468747469	0.8137307726189644	0.7113234221110408	0.6204788717115859	0.5440754889837282	0.4809740470399969	0.4286875662465294	0.3853853289091152	0.348675078776916	0.31776457071810454	0.2913040023397932	0.2685104489765786	0.24870018419441928	0.23134970448762945	0.2160637709478908	0.2025834961384998	0.19049821670370595	0.17966380036311794	0.16989793452300211	0.16112660415528932	0.15310273731734322	0.14581570730368074	0.1391190889017345	0.13300760779934265	0.12735187352640473	0.12213577152695923	0.11729412115964485	0.11281886733106529	0.10862139909656458	0.10473726005792108	0.101100862906606	0.0976687124547643	0.09450568833010566	0.09149469638470872	0.08861016588618167	0.0859355149372176	0.08340873722920489	0.08099851065289047	0.07873346137791076	0.07658317305504816	0.07453973810269948	0.07258045216489824	0.07072713644799523	0.06896718244939298	0.06728377361379337	0.06566178804117691	0.06412521969377477	0.06265465425218192	0.0612460353037571	0.05989566620239614	0.058588289473200675	0.05734565156970823	0.05615172793999608	0.05500386444590733	0.05389952395165964	0.052836357939306244	0.05180244107499251	0.05081662572765777	0.04986669026812868	0.048949600750527025	0.04806409573207811	0.047209013907769326	0.04638269795530642	0.04557549154207449	0.04480423019785802	0.044057705336115985	0.043334752495709956	0.0426350957642334	0.04195738676516779	0.04130075172258839	0.040656717273045706	0.04004009838654489	0.039441977748551724	0.03886150370920383	0.038298042738627865	0.037751009364426415	0.03721968263469259	0.0367034888003405	0.036201856176572754	0.03571424024754536	0.03523405833776975	0.03477336094908619	0.03432513939675363	0.03388900363078281	0.0334644821499934	0.0330511796312702	0.03264857067467803	0.032256574251041656	0.03187466066628568	0.03150263604036759
-0.5704065692137739	-0.5864273576348886	-0.6066218819872067	-0.631076887001827	-0.6610754265275176	-0.6977936406881023	-0.7412389453265426	-0.793588934219456	-0.8528629720139479	-0.9155178162874739	-0.9690082645618064	-0.9969612954271359	-0.9999998148774515	0.9999999999986999	0.9984454405385487	0.9652743790090634	0.8813096822257342	0.7790140247210452	0.6810011680275844	0.596125548453525	0.5246817390512852	0.4655155901039062	0.4162723462613582	0.37510898025073025	0.3403864750770053	0.31085442762669746	0.2855005324314041	0.26355938849058697	0.24445206823494436	0.2276609436656701	0.21283188438743295	0.1997329500695272	0.18796594685540619	0.17739537250512896	0.16791101703747646	0.15927607953969253	0.1514185688125077	0.14427321714390592	0.13770083812559958	0.13169740613222058	0.12613710343567497	0.12101873670834366	0.11623862560027329	0.11183012343505512	0.10769286363897534	0.10386243977359788	0.10027487375957427	0.09688768911060333	0.093763809645573	0.09078954057949673	0.08796681523505359	0.08529563191655022	0.08279734395601507	0.08041347043809596	0.07817263319151443	0.07604533003573939	0.0740231794155919	0.07208360639647962	0.07025242920345753	0.06850593218394298	0.06685289838125122	0.06523227449246835	0.06370987684590382	0.06225284313467709	0.06084758299826488	0.059518729478759566	0.05822295285378576	0.05699121063369826	0.05580763917916989	0.054669601472559164	0.05357466877702253	0.052520454563604685	0.05149518372741616	0.050517536734608307	0.049575417336802347	0.048665813558889257	0.04778748548963808	0.046939271736769	0.046119599084855176	0.0453187982607176	0.04455370013896004	0.04381263433480518	0.04309571734372827	0.042401507527616566	0.04172904731505461	0.04107748773364093	0.04043847082930714	0.03982653429090127	0.039232963662215625	0.03865688442038168	0.03809772831038605	0.03755482874848364	0.03702750574187458	0.03651519105182029	0.036017319012596326	0.03553334722523703	0.035056765542346865	0.03459949547387566	0.03415460019253621	0.03372168513142811	0.033300329761898624	0.03289006493631224	0.03249054385871201	0.03210131171427626	0.03172220608622034	0.0313529120701318
-0.6017634917450555	-0.6188853769976552	-0.6405337844806381	-0.6671794924569037	-0.6990696078496453	-0.7376448477460192	-0.7838235764151454	-0.8370093846422547	-0.8951585448777372	-0.9505311955709308	-0.9888067349845779	-0.9998174879155596	-1.0	0.9999918408939587	0.9914005992598476	0.9375774084211189	0.8446920789307125	0.7439392016711138	0.6514646278703561	0.5722940458234158	0.505678088920388	0.4503106609861015	0.4039994071884622	0.36510554977404996	0.332112716302995	0.30394942294334576	0.27966890659715593	0.2585861621972934	0.2401655056040119	0.22393572511286505	0.20956603487084427	0.1968476297845248	0.1853980419083197	0.17509321152384263	0.165787236671387	0.1574001544742358	0.1497089249726751	0.14270801085677437	0.1362623051887911	0.13036833639779163	0.12490490677030047	0.11987235118772747	0.11516977279150246	0.11082841738948511	0.10675261848331166	0.10297696225911626	0.09943951559772513	0.09611201755224234	0.09301361601888497	0.09007705472160533	0.0872615183749093	0.08461584185118841	0.08218019996907722	0.07982337578759498	0.07760738309226076	0.0755031222407793	0.07350242658437577	0.07158313752586626	0.06977061295065985	0.06804162950342602	0.06639081677742492	0.06480006460655832	0.06329219118852988	0.061848892824772315	0.06045658419112656	0.05914004255998228	0.05785604499826571	0.05663533740642516	0.0554622452432438	0.054334178930325154	0.053248725918816964	0.05220362162119735	0.051187154003536066	0.05021768732253589	0.04928346003580337	0.04838141317954872	0.04751034244615557	0.04666906464783348	0.04585606975053567	0.04506221035516559	0.04430282259371187	0.04356767566766906	0.04285645587228381	0.042167737416917754	0.04150062619398296	0.04085406414605918	0.04022011942906185	0.03961292116683215	0.03902394202058607	0.03845230121848403	0.037897438449890734	0.03735869355512742	0.03683539328486519	0.03632697762229797	0.035832878495241624	0.035352570770991694	0.034880725205086414	0.034425765861498765	0.033984211128235305	0.033554537897955095	0.033136320969517026	0.032729126396982056	0.03233246035753167	0.03194624038349932	0.031569946615642754	0.03120339784158288
-0.6367421577524556	-0.655210050716791	-0.6785258086291914	-0.7068524234470465	-0.741029145291689	-0.7819269213835885	-0.829024509541229	-0.8815921172819802	-0.934889678530002	-0.9780009112800816	-0.9980798799745242	-0.9999999069334516	1.0	0.9992327911545758	0.9747051368725467	0.9028779390667186	0.8059270005135484	0.709112582760452	0.6229140428117159	0.549093443776723	0.4871274026586977	0.4353981430790378	0.39190922534738015	0.35519041678710805	0.32389281989986207	0.29706157650057546	0.27384007131447813	0.25359387280072154	0.23584987350707814	0.22018328866058157	0.20627203816136194	0.19393405145911005	0.18280364814901284	0.17276867754148104	0.16368900541543296	0.1554996144347524	0.1479774741314758	0.14112234685052746	0.13480460267160096	0.12902185091041102	0.12365560790396804	0.1187117194695773	0.11408708007150839	0.10981476577773312	0.10580139688563585	0.10208157677177637	0.0985945009920774	0.09529826354631556	0.0922558449810045	0.08935698201523977	0.08657626914120405	0.08399750361805151	0.08155773067617486	0.07922842856650823	0.07703766860240058	0.07495666088345258	0.07297795194509417	0.07107929534259362	0.06928571270767868	0.06757454599508707	0.06593957836330902	0.06436548888730541	0.06287224029264987	0.06144302056768161	0.060073291495891475	0.058759724451655206	0.05748768082273236	0.05627811543527046	0.055115651121095295	0.05399767453896154	0.05292182844665298	0.05188585416059988	0.050878276857854655	0.04991716990456244	0.04899087953019304	0.04809647069538869	0.047232703908862896	0.04639834714679149	0.0455921758853418	0.044804902798657384	0.04405128211867824	0.04332249496567297	0.04261701613594247	0.04193381687584549	0.04127204103569698	0.04063061691115711	0.040001671910117734	0.03939925376903266	0.03881492540138191	0.03824774678984094	0.037697202189429915	0.03716263056055177	0.03664337040545787	0.036138864564636254	0.035648555197063635	0.03517192471244647	0.034702573888063526	0.03425219236075093	0.033813980576746956	0.03338756446840058	0.03297250467236205	0.03256837748833898	0.032174693762231504	0.03179138747013223	0.031417908975759835	0.031054071282302413
-0.6758847191553597	-0.6957943524705342	-0.7207798779758828	-0.7509078599572366	-0.7867939572634502	-0.8289708822980628	-0.8756770981656582	-0.9246457772628458	-0.9680103724517888	-0.9942811670358686	-0.9999560037587985	-1.0	0.999991817517612	0.9933370242492767	0.947334181702905	0.8633244259256676	0.7664888148580769	0.6749976781411801	0.5949596953230566	0.5266133461324695	0.46908202448884706	0.4208238479954973	0.380031611462453	0.3454060969441705	0.3156821936630298	0.29020862769100975	0.2680159535207252	0.24860116631765497	0.23152906323187955	0.21641406574797875	0.2029606757412223	0.19099797561773646	0.1801855071238832	0.17042184996954934	0.1615790313665327	0.15357893066752393	0.14622737949790426	0.13951916605710948	0.13333065146975245	0.1276605893870414	0.12239589791762909	0.11753828863216942	0.11299248977755642	0.10879024944171596	0.10484021451861952	0.10117696203429538	0.09774099492901149	0.09449238905645295	0.09149028301969513	0.08863268756274828	0.08588637440448757	0.08334044764249798	0.08093012289999825	0.07862898088553176	0.07646383546048371	0.07440645382282565	0.07244982180099346	0.07057228835826285	0.06879796870633903	0.06711995421809333	0.06548753620902467	0.06392875035669868	0.062448148814828464	0.06102549411213945	0.05967892067859194	0.058377942532426466	0.057117985121168814	0.05591970391711914	0.05476794377418991	0.05366018996673213	0.052594096857862524	0.051567170008725405	0.05056869577301566	0.049616004600285334	0.048697756694564096	0.04781103779760093	0.046954644829853315	0.04612737102277283	0.04532796887879002	0.04454729721816355	0.043799921764721535	0.0430771387199976	0.04237743952080588	0.0416998637178975	0.0410433839472361	0.04040712837033045	0.039783245590340265	0.0391856212865753	0.03860594703013605	0.03804324801046754	0.03749703682792673	0.036966656908477384	0.03645145352332248	0.035950876216500526	0.0354643727175331	0.03499142594621484	0.034525710389530076	0.034078789898488275	0.033643936464380714	0.03322079503150055	0.03280893333914845	0.03240787451572749	0.03201713617957523	0.03163671750680256	0.031266061769606474	0.030904984170460687
-0.7195521852486252	-0.740790618154855	-0.7672834892700232	-0.7988038569247623	-0.8357027317712158	-0.8772985908870704	-0.9208923047367495	-0.9615538936711068	-0.9899937980889152	-0.9995891199848945	-0.9999999999564452	0.9999999813722066	0.9990139503459172	0.9766211150740238	0.9110249259179684	0.8209951753116078	0.7272956625182836	0.6419321051212872	0.5680146631002978	0.5049132362318269	0.45158113125791133	0.40661849080701074	0.36840899907459224	0.335767774578469	0.3076972572165729	0.2834097406806615	0.2622120472324649	0.24361711889886026	0.22720580276661712	0.2126334941822119	0.19963241273330246	0.1880457290866591	0.17755147579737532	0.16805732420111144	0.1594447914189765	0.15164186549514325	0.14446046875442667	0.13790153315934592	0.13184250985142634	0.1262855128238758	0.12110437024814762	0.11635330639016761	0.11188730342676943	0.10693749385148453	0.10387005556963323	0.10026406013080418	0.096879876751646	0.09367881984095025	0.09071952654838963	0.0879007058284847	0.08519097043508263	0.08267790849341601	0.0802986134225946	0.07802520393059535	0.07588622645207344	0.07385294904225073	0.07191875639258714	0.07006232695222528	0.06830750164041416	0.06663272866378041	0.06503255628260886	0.06348982205356758	0.0620268587001576	0.06061389071212119	0.05928304741408811	0.05799481326897355	0.056747058267095196	0.055560192602910584	0.05441928955886282	0.05332181211758335	0.05226540395219106	0.051248156961136555	0.050258488547111436	0.04931429747162571	0.048404143636592144	0.047525184046920306	0.046676894587294016	0.045856674265851195	0.04506349244265531	0.04428903391904577	0.04354838494489729	0.042831650119909144	0.0421377379551334	0.041465780950775834	0.040814636785221375	0.040183644959532645	0.03956484235940022	0.03897204480495612	0.03839702555940262	0.03783886123765747	0.037296970543882514	0.03677079881478983	0.036259667247031266	0.03576303031720534	0.03528034446889021	0.03481109533978341	0.0343490249092377	0.03390557480646142	0.03347413380383644	0.03305421349827377	0.03264547461768588	0.03224750385374677	0.03185980072057417	0.03148229939778356	0.03111447308739061	0.030756135302984603
-0.7676217887045639	-0.7899643888195564	-0.8174452608842319	-0.8494016113772679	-0.8855510745487307	-0.923689157171713	-0.959960524492457	-0.9871130774377632	-0.9988772650698146	-0.9999993098370618	1.0	0.9999443880592059	0.9914045018536647	0.9474014802630163	0.8685258137791925	0.7776639752387238	0.6890515574544035	0.6101153946740516	0.5421556394803632	0.48403006871435567	0.4346667979799454	0.3928077333877105	0.3570354266382069	0.3263077983226613	0.2997568606272197	0.27667672901299817	0.25645585101075763	0.23865315204916634	0.22288927246467663	0.2088524991323699	0.19629842490569135	0.18508291188357331	0.174904655631932	0.16573671770411272	0.15729699811070746	0.1496899328928707	0.14268075486640697	0.13627032699008065	0.1303422049466145	0.12489925356618972	0.11981902763755242	0.11515824234008716	0.11077275157864892	0.10671284317654105	0.1028918288869327	0.09934371258938753	0.09601250339939303	0.09285902121341263	0.08994326296690519	0.08716336213272685	0.08449056828905625	0.08201108249881332	0.07966256790295048	0.07741824502409454	0.07530479584651288	0.07329628859712448	0.07138482651876685	0.06954980929440198	0.06781481919533466	0.06615843512188525	0.06457569576352624	0.06304904336933508	0.06160163536686486	0.06021503324507182	0.058883943122611436	0.05761046130693738	0.056375034095523545	0.0551996927449762	0.05406971203487414	0.05298264690026441	0.051936137675937834	0.0509280897987564	0.04994773710889511	0.04901209130956642	0.048110113969023954	0.0472389719872712	0.046398169989707375	0.045584543775077244	0.04479837995058749	0.044031059600034506	0.0432967237787227	0.042586066782523656	0.041898000979449505	0.041231668931331726	0.040585943240958634	0.039960176742555774	0.039346481262653686	0.03875853252575594	0.03818819269378917	0.03763455226984506	0.03709702422562421	0.03657505179294619	0.036068034091314094	0.035575325137899086	0.03509647256693459	0.03463096143053215	0.03417253458976617	0.033732526606910104	0.03330444006692011	0.03288784979033723	0.0324822979674579	0.032087420288143216	0.03170270877832602	0.0313281080189514	0.030963232042800777	0.030607412816131337
-0.8196264597886836	-0.8424101083077663	-0.8693986082721119	-0.9001785864608433	-0.9322859923870902	-0.9634244527129339	-0.9871281416069235	-0.9983707325183994	-0.9999955692182023	-1.0	0.9999991060487494	0.9974666391484134	0.9708782038350962	0.9073279408160245	0.8227178393257382	0.734670304431765	0.6526387723360866	0.579751293831364	0.5174949618431414	0.4639963534758171	0.4183468186955232	0.3794241517451022	0.34611787252854526	0.31704025348879145	0.291942956172155	0.2700315660598002	0.2507508848004249	0.23372107021826105	0.2185885605844792	0.20506927691931093	0.19296606355596252	0.18205253553831385	0.17224977202533068	0.16329178316431828	0.1551377879777295	0.14772767267316836	0.1408898889441308	0.13462835846909285	0.12883102026111581	0.12350322703878198	0.11854321850227478	0.11395430481787538	0.10964927194215031	0.10566203304157773	0.10190656864885243	0.09841672355916632	0.09515511178627253	0.09203351051661907	0.08916103628105529	0.08639364263508137	0.08374708544805688	0.08134022721882932	0.07902310036397452	0.07680746490314902	0.0747209610567235	0.07273676844219808	0.07084824723858213	0.06903485273136542	0.06733594808344034	0.06568209267292051	0.0641168827489	0.06260686297505087	0.06116461660264463	0.05979957036569616	0.05848740167811724	0.05722319346557128	0.056002025947042254	0.054838314353970734	0.05371936819712475	0.05264276515822584	0.05160624799761142	0.05060766818562305	0.04963650844745977	0.04871019405114607	0.04781573719671888	0.046953097110630934	0.04611910357557632	0.04531279351200297	0.04453307401243459	0.043772951913573194	0.04304497983165858	0.04234042229171536	0.04165831075431647	0.04099750467878031	0.04035728869602738	0.03973675941728402	0.03912818695791412	0.0385451176036786	0.03797947529576592	0.03743037214071516	0.03689722826027485	0.03637949323588003	0.035876621223596056	0.03538795333258992	0.03491281545666285	0.03445098846371161	0.033996235029896314	0.03355973489268021	0.03313504568036132	0.03272171813915287	0.03231934899699348	0.031927423631718806	0.0315458523628852	0.031174166762286584	0.030812111836201063	0.030459059531986413
-0.8731592791591469	-0.8952125589644848	-0.9200633837489625	-0.9462044625411251	-0.9706383446220622	-0.9893899577371066	-0.9984327569778936	-0.9999904115340958	-1.0	0.9999999992123124	0.9993101427355676	0.9844249513325977	0.9364827705541682	0.8610238432528414	0.7759186194586228	0.6929113195323631	0.6171024514223697	0.5509093754597878	0.49396664320430217	0.4448203439742552	0.4026324440758982	0.3664474677188066	0.33514484747926215	0.3079613201980384	0.2842670864470695	0.26346991328950525	0.24510782042193213	0.228832598701266	0.21431172724588018	0.20130241749077554	0.18963597713852726	0.17908727293650956	0.1695921165255897	0.16089826068218027	0.15297207834813922	0.14575713073904129	0.13909052827929969	0.1329778303536976	0.1273117015353408	0.12209911692530656	0.11724107833107668	0.11274291600949451	0.10851943988256073	0.10460460639661792	0.10091500852995121	0.09748455954076743	0.09425906312274952	0.09120321778858326	0.08837415871216298	0.08564644993488156	0.08307767728198022	0.08066546767920439	0.07837972969824046	0.07619363226257832	0.07413393497669904	0.07217469497479408	0.07030933478365307	0.06851775915040263	0.06682275115342304	0.0652039885860413	0.06365645636732965	0.062163357577026124	0.060736544872097765	0.05938947957489346	0.058087896564296616	0.05683589918652092	0.055626489480455066	0.05447617441650632	0.053368337939407075	0.05230234185019382	0.051275846050207095	0.05028679936821446	0.049324880961489695	0.04840723861599197	0.04752107900894504	0.04666635299970784	0.04583993926824048	0.045040983909534635	0.04426856998375582	0.04351476838007206	0.042793193647400855	0.042094778565155797	0.0414185777228348	0.040763450907528496	0.040128710492484634	0.039513430243029855	0.03891001134550187	0.038331828182723196	0.03777089985714282	0.037226445753284966	0.03669777944525298	0.03618411765817284	0.035685280212820386	0.0352005387114073	0.034729371824859225	0.03427127021439605	0.03382018563671334	0.03338717836312946	0.03296587551866149	0.032555832625118915	0.03215663793225965	0.03176782061782226	0.03138925360874876	0.031020486186696457	0.03066126628215754	0.030310964964517965
-0.9247092729241556	-0.9433509131624709	-0.9628314989078263	-0.9804827059010528	-0.9932305199406888	-0.9991030722833153	-0.9999938166915819	-1.0	0.9999999999351549	0.9998535665296713	0.9913176317749961	0.9556279754563042	0.8916524843060362	0.8116681336911155	0.7297865364739984	0.6530239290628596	0.5838699107080496	0.5236114468929726	0.4716312527021664	0.4264630571530542	0.3875426881186271	0.3539119384230212	0.3246515407004912	0.2991114605635247	0.2767388411105777	0.2570151772106493	0.2395345724987206	0.22398385207448931	0.21006535874968096	0.19756963825446625	0.18631605692640918	0.17612772720895153	0.16693091860037954	0.15850277881485988	0.15080199525285026	0.14378140203631373	0.137285016094622	0.13132025439803752	0.12578573099426713	0.1206983173004321	0.11593259266816627	0.11152506679173234	0.10738343937735598	0.10354159273394199	0.0999180351570801	0.09654681361202724	0.09337496780592676	0.09036832661692683	0.08758513932882005	0.08489678009103892	0.08236567896137025	0.07998780791855482	0.07773370608859972	0.07557707089268026	0.07354445915978479	0.0716105399436051	0.06976835422909548	0.06801589991448492	0.06632407930453396	0.06472432085522518	0.06319487663403962	0.06171840881702209	0.06030727416749548	0.05897506723493454	0.057687450391098696	0.05645136757730843	0.05525354080577768	0.05411195476608402	0.05301547187362901	0.051961376769257724	0.05094498790626619	0.049965566274237726	0.049012931432257746	0.0481040249771227	0.04722619278693662	0.046379435903830035	0.04556073151152449	0.044768380894457574	0.044003577868390154	0.04325656244598547	0.04254139818510131	0.04184917073111401	0.041178892247413904	0.04052946929113656	0.03990021662904915	0.03929022099161746	0.03869226097233319	0.03811893234221444	0.03756249249160061	0.03702250074750966	0.036498199113518835	0.035988948007813194	0.03549565614851872	0.03501347145134577	0.03454616002486605	0.034091790984432484	0.03364437933603984	0.033214872500173305	0.0327969599098857	0.03239019435729489	0.03199420344913653	0.03160847593343852	0.031232924455259683	0.030867077425888616	0.03051069872785663	0.030163164475394025
-0.9671598921523	-0.979416003327157	-0.9902062821663022	-0.9971172613895645	-0.9997219272671074	-0.9999993699778208	-1.0	0.9999999999591798	0.9998810210059196	0.9952713241727723	0.9672849209320705	0.9130534255056456	0.8405594196351099	0.7625467955662152	0.6854310328307963	0.6153178914953452	0.5525597198188271	0.49784055286489404	0.4504129080287458	0.40901301833224696	0.3730243054299476	0.34180839603503266	0.3144649268528731	0.29048481255969444	0.2693676494598173	0.25067360626112556	0.2340421835612579	0.2191893563111422	0.20585369141724424	0.19385448734043648	0.18301182265242774	0.17317734592511944	0.16433816861902606	0.1561083264826588	0.14863070803911385	0.14180288303262958	0.13547581830975758	0.12965876324616185	0.12425470100553512	0.11928189935959807	0.11461913500544886	0.1103022424573687	0.10624262593507154	0.10247391717746492	0.09891656184441991	0.09560471113100426	0.0924869406864622	0.08952967312019745	0.08679071200823826	0.08417700271372801	0.08165065891631756	0.0793075258172641	0.07708483931773348	0.07495817298732083	0.0729527435590014	0.0710442264003843	0.06922570137462222	0.06749514261861199	0.06582387794973539	0.0642425392867342	0.06273176282807083	0.06127234761854688	0.05988737988761794	0.05855987592671753	0.05728619430100601	0.05606339855980473	0.054878286917848206	0.05374999256659009	0.05266463525793861	0.0516188151581039	0.050612377975135306	0.04964403103494565	0.04870073922022768	0.04780059795258311	0.046931827168506794	0.04609230949711657	0.04528068072794888	0.0444963455166155	0.04373856534755914	0.042998370792265324	0.04228966837022225	0.041603698732438237	0.04093923514049129	0.040295975946127584	0.039672190887638015	0.03906714890389083	0.03847409792161316	0.037905736409550056	0.037354274766688504	0.03681886492218119	0.036298983622341775	0.035794002491969	0.03530341232874903	0.03482665151831908	0.03436319813575608	0.033912567848991826	0.03346883603350077	0.03304284970213779	0.032628311953104686	0.032224842558350515	0.03183204558943864	0.03144941910977498	0.031076864329053152	0.030714079051821132	0.030360294744427772	0.030015618877299283
-0.9926175836720864	-0.9971156954008784	-0.999415664822429	-0.9999764985665606	-0.9999999982534649	-1.0	0.9999999983174147	0.9998662781557093	0.995236620332015	0.9730375091591872	0.9268668444229137	0.8619181366451918	0.7880083811406738	0.7135480145475027	0.6434318380197241	0.5799437273234109	0.5232162362972	0.47337633581219707	0.43032596865600586	0.39236221432659846	0.3591315639670888	0.330129290628552	0.30460321252484945	0.2820859637763314	0.262170314843413	0.24445184507841883	0.22862985819677636	0.2144747059943892	0.20168766531805657	0.19016261973108145	0.17972865827272672	0.1702391261590293	0.1616925151560633	0.1537216910223432	0.14646105327987496	0.13982416391635938	0.13366470591918114	0.12799468450343565	0.12272086331239268	0.11783952006135821	0.11330165564899057	0.10907575817185204	0.10509790738956261	0.10140234581642374	0.09791137286307634	0.09465908351972513	0.09159547904859834	0.088687669338889	0.08599328357611373	0.08338812075392557	0.08093336233894351	0.0786244866797878	0.0764340005236975	0.07433724759596701	0.07235920656046943	0.07047614952518949	0.06868145344426227	0.06695604433147363	0.06532238636509674	0.06376024392560929	0.0622675813457195	0.06081459007922089	0.05945629368352824	0.05814379212920745	0.05688427006829177	0.05567483213336715	0.05450250252384886	0.05338618305598678	0.05231222045639776	0.05127811996878019	0.05028134182673759	0.0493213382501373	0.048388360876910265	0.047495912583655105	0.04663668836475433	0.045805306346816024	0.04500130061014455	0.04422433854839787	0.04347358948819954	0.042740241081391225	0.0420380166241825	0.04135875307836978	0.040699773689138456	0.040061899507275116	0.03944366059750248	0.03884427150468405	0.038256419664645706	0.037693087419063895	0.037146280334672335	0.03661545873200899	0.03610000840442252	0.03560084336715788	0.03511285099917937	0.03464008895555889	0.03418050395881953	0.03373361763856605	0.033293569734849524	0.03287108683807995	0.03245995296275002	0.03205977783185467	0.03167016508797174	0.031290653486198895	0.030921121159996547	0.030561233484734975	0.030210301835018303	0.029868372544670105
-0.9997500723610009	-0.9999830921967072	-0.9999999629227487	-1.0	1.0	0.9999997366855243	0.9997070980198102	0.9947072755855714	0.9744861408773123	0.9335366906343799	0.8754602468656468	0.8072432343425313	0.7362438369072586	0.6667952404541648	0.6041658005576053	0.5469297905357504	0.4957596061594453	0.45057052868271535	0.4113520460055305	0.376514485319251	0.34585894510203347	0.3189239436633704	0.2950402118838611	0.27391820254763094	0.2551282536699249	0.2383546018336459	0.2233147407006812	0.20978423481531508	0.1975558332741869	0.18651021923285518	0.1764693511640368	0.16736766421052623	0.1589990092773987	0.15133881576006436	0.14429586638220115	0.13784722980225758	0.1318540117296697	0.12632967569266002	0.12118521660547554	0.11644015201046992	0.1119817085870945	0.10784627295335848	0.10395046933202458	0.10032786196704083	0.09690412119352598	0.09372853418867981	0.09070132541347033	0.0878432906564796	0.08519347291252377	0.08258524538202702	0.0802136541893504	0.07793950195504748	0.07578131523538383	0.07371450849996572	0.07176408129158934	0.06990667695468711	0.0681538892523609	0.06643262743737881	0.06481979680872002	0.06327771622097007	0.061802508030896576	0.06036655426283295	0.059024627838958746	0.0577270811021821	0.05648178796635193	0.055285773100300764	0.05412631542395376	0.05302200597757271	0.05195940398917191	0.05093614844732736	0.04995058595638223	0.04899950697431264	0.04807558531662401	0.04719404620880557	0.046341416925164004	0.04551822232419273	0.04472067046950887	0.043951313917415226	0.04320889356720372	0.04248221953788833	0.04178649369333669	0.04111289332535782	0.040460478181760295	0.03982836134485758	0.03921566266599688	0.038621605128284074	0.0380389642117047	0.03748057215999494	0.03693852998139175	0.036412305661876566	0.035901292975317134	0.035404902305382645	0.03492256442416982	0.03445380674253879	0.0339980950142632	0.033554954888490605	0.03311858166404166	0.0326996246894584	0.032291817014272875	0.03189501339844029	0.031508611106409394	0.03113217602000234	0.03076567000466144	0.030408699706774633	0.030060613276283777	0.02972105027102143
-0.9999999998516789	-1.0	1.0	0.9999999991405467	0.9999828792358357	0.9990602851879776	0.9922866929411152	0.9721293869664758	0.9342497792829141	0.8817320383402145	0.8190509970328573	0.752642016719765	0.6868311552054978	0.6246283731679834	0.5676293995034465	0.5162389455734836	0.4701131579720172	0.42933932657260643	0.3934178931669624	0.36144616390126194	0.33313119981189904	0.308261836118867	0.2858300541097823	0.26598572917932967	0.24826492800792438	0.23238703084140347	0.2180929252102926	0.20518916388139694	0.1934891043711677	0.18289554184218357	0.17323873614879723	0.16447982395997768	0.15638120503298877	0.14896589061363777	0.14213686709069914	0.1358748489874928	0.13004591144045197	0.12466586977044085	0.11964956197573061	0.1150157275496671	0.11066036986476334	0.10661592096744096	0.1028011557378008	0.09925085561564234	0.09589404576480813	0.09276038488810219	0.08980529711385168	0.0869958316018577	0.08439169319533603	0.08187036084764499	0.07949203220409146	0.07725310117771876	0.07512685873588598	0.07309022474393856	0.07116770096892248	0.06933596166542959	0.0676070602569992	0.06590834793614031	0.06431640810876343	0.06279370960977	0.06133642684112906	0.059929058854828125	0.05859225887474832	0.05730989780548895	0.056078874031078224	0.054896367766828234	0.053749820787708236	0.05265757940652206	0.05160644265386677	0.050594068446150074	0.049618792605116604	0.04867849955598306	0.04776325849688492	0.04688958992476347	0.046045640811216995	0.04523145384284631	0.04444262753653978	0.043680501305856566	0.042943930529552234	0.04222434772813028	0.04153521526869874	0.04086743443794959	0.04022107078788687	0.03959504002224384	0.03898787907946554	0.038399179263291075	0.03782175928563096	0.03727028213214278	0.03673101976364623	0.036209428816719576	0.03570283363988076	0.035210737580270234	0.03473257195542508	0.03426782313828616	0.03381598853817131	0.03337659535834676	0.032943919431074664	0.03252846119432804	0.03212413107203257	0.03173056226334204	0.03134735874067162	0.030974043044438234	0.03061053337493806	0.030256502683298596	0.029911221947552913	0.029574431197680145
0.9999999999999998	0.9999999913819987	0.9999907941478543	0.9996478559651817	0.996882251265683	0.986910762805625	-0.9999743125910976	0.9291729675274439	0.8804047822059359	0.8232565527624911	0.7621409855825606	0.7002315741308514	0.6406122551588499	0.5848117463976564	0.5338261782043626	0.4877524334534801	0.44622372139125216	0.40924195990619533	0.37647127960661353	0.34712266622643023	0.32092749221579364	0.2977298038785453	0.2769078409853247	0.2582903725752894	0.24158808210462548	0.22655116825344773	0.21297048455966022	0.20066762106703545	0.18949836874508708	0.17932596025980574	0.17003975601361043	0.1615852799789847	0.15377978463804867	0.14660528454092736	0.13998732379167403	0.13390856113506536	0.12824202210678243	0.12300465076314421	0.11811530112226526	0.11359344518826199	0.10933914117053967	0.10538436328045689	0.10165089755920322	0.09817317277849548	0.09488472201972158	0.09180854073874783	0.08890765938131237	0.08617674098108893	0.08358680897377749	0.08110924633677649	0.07876928571770242	0.07656558609942028	0.07447173110374879	0.07246504831196453	0.0705703638927555	0.0687645248199718	0.0670412861141998	0.06538329442541721	0.0638121310738192	0.06230916767623328	0.06087058943458768	0.05948036101929101	0.05815972955521749	0.056892660892497476	0.05567595473507523	0.05450695170737857	0.05337334635008329	0.052293178064855846	0.05125332199937093	0.050252014283167626	0.04928695418277101	0.0483565125545684	0.047452236999472146	0.0465868351282639	0.045750611825339835	0.04494286767687816	0.04416289151150308	0.043408240256244436	0.042679342967908	0.04196666813220797	0.04128406634195007	0.0406229903727513	0.039982600741667394	0.039362039446660224	0.03876044039917028	0.038176880048899985	0.037604646336850046	0.03705618456862254	0.03652371575319224	0.03600672584893657	0.03550459206938724	0.03501690700528695	0.03454289245962695	0.034082156097944766	0.03363420149303	0.033198557898448014	0.03276957699148466	0.03235763260797578	0.03195670677462167	0.03156644557282497	0.03118643267641626	0.03081622134386928	0.030455722790099324	0.030104613459278524	0.02976177484726472	0.029428135249712006
0.9999227675117424	0.9994111336427374	0.9971946080861791	0.9907119703771072	0.9767413707260737	0.952479313515324	0.9176393743119783	0.8732238461294998	0.8202665534968548	0.7644227913781738	0.7074511508489192	0.6513092884564355	0.5978735235733122	0.5481521037370812	0.5026414611565146	0.46161352940769174	0.42391171229718727	0.390378448719051	0.3604705730936813	0.33351735158510787	0.3093129648057838	0.2877595325573476	0.26829729184387935	0.2508333360001233	0.23508594737523003	0.22085197596605616	0.20795422497163474	0.19622422946252033	0.1855501286430333	0.17579948418847235	0.16687534293729414	0.15879300094772317	0.1511967831858869	0.14425805253904417	0.13784902918715294	0.1319506171328813	0.1264441126234551	0.12134761987762568	0.11658371060054128	0.11217460182354574	0.10801879447933255	0.10415307595514704	0.10050058384799083	0.09709317118861148	0.09387103452725887	0.09085462356148674	0.08800798923168697	0.08532857008895219	0.08278274179690039	0.08034738683962196	0.07804583212850463	0.07587702231695194	0.07381559532445127	0.07183915613611444	0.0699722727128178	0.06821138641307095	0.06649305328644387	0.06485771294395387	0.06330756454529102	0.0618241054669959	0.06039225434852968	0.059030829375977915	0.057726451273268	0.05647457230176164	0.05527228664969202	0.05411692286496644	0.05299654601906234	0.051928588772762796	0.05090036691818534	0.049909965873944105	0.04895538599375663	0.04803459901358757	0.04713983115111962	0.04628338645208181	0.04545579028101646	0.04465679706091351	0.04388338129116413	0.04313677662742946	0.04241451365911276	0.0417087468047206	0.0410330910648902	0.04037837225899842	0.03974403171485288	0.03912924717952152	0.03853322042819948	0.03795523273848495	0.03738827635046941	0.03684466016436454	0.036316959037105245	0.03580456789257699	0.0353069016019756	0.034823033116775974	0.034353486883881366	0.03389674770625706	0.03345267748433706	0.03302080487894994	0.0325955304743103	0.032187106307689575	0.031789590000220865	0.03140262325814141	0.031025812261708214	0.030658708076485307	0.030301357568056842	0.02995292264484539	0.029613049658692457	0.029282158967167835
0.9942396134484239	0.9880830053114411	0.977023915581428	0.9591958502363728	0.9334712896373369	0.8992953584248006	0.8581735515378557	0.8111551163770848	0.7599162039909036	0.7079831200344661	0.6563585085812078	0.6062295401942444	0.5586942979348717	0.5144793472852103	0.47389171184417217	0.43688245091609096	0.4031215325310364	0.372686820285008	0.3453679437178234	0.3205917365264809	0.29821587411295875	0.27818289207214664	0.26000700729647386	0.2435986016340262	0.22876240093230826	0.21529706917276248	0.20304414090979805	0.19186988692559476	0.1816669695062295	0.17232283371031598	0.16374859825176707	0.1559075120933247	0.14863933819954345	0.1419327100232839	0.13572403295985747	0.13000275077425522	0.12465319065625685	0.11969625550609067	0.11501934522738093	0.11075708397044193	0.10670050652827522	0.10292340583544612	0.09935109956893427	0.09601859271068257	0.09286112544386865	0.08990337504240233	0.08711039027491989	0.08448101306808395	0.08197826948031622	0.07958419570802969	0.07732067137135645	0.07518779902021096	0.07315894773528493	0.07121297298280857	0.06937391847152952	0.06761949982369833	0.06594447692775714	0.06433182970397472	0.06280262340147878	0.06133915026579424	0.05992540525870533	0.05858141888466274	0.05729333998045369	0.05605674414398065	0.05486887475498743	0.05372712637079207	0.05261954023743241	0.051563807773479756	0.05054715226234708	0.04956764107345754	0.048623458944406124	0.04771372081509887	0.046827689229276236	0.04598020859481768	0.04516108305229561	0.04437035145816171	0.043605295708848586	0.042866035578453913	0.04215033700319517	0.041451620289281114	0.04078203707535752	0.040133574089219456	0.03950574885435561	0.03889675171208084	0.03830631881338024	0.03773369947647453	0.03717198386513492	0.036633337641068305	0.036110426513035566	0.03560214137832003	0.03510944564027254	0.03463025228583551	0.03416455238105446	0.03371183748196081	0.033271647361846735	0.03284352274230279	0.032421920698311485	0.03201700500222564	0.031622901250146156	0.0312391882551545	0.03086556094684459	0.03050157338052862	0.030147204790971206	0.029801687388986725	0.02946466011894989	0.02913653642632998
0.9668833200313555	0.9524408144007842	0.9326415946517835	0.9064477727260518	0.8744737262186059	0.836671729429291	0.7948329015800657	0.7496711439513808	0.702553476217453	0.6554283174829832	0.609437466658409	0.5649961874197215	0.5228996115432236	0.48366135507442504	0.44741523052873416	0.4142179621032437	0.38372501394876407	0.3560839167960191	0.3311052165916356	0.30832021915665536	0.28762017793015177	0.2689847926672616	0.25200208633061943	0.23660985146578226	0.22261447937267323	0.20987734408089606	0.1982426474308769	0.187576224236334	0.17784899441317079	0.16889870571069845	0.1606632529341848	0.15311234497728837	0.1461089594734053	0.13962475489103668	0.13361407290938696	0.12806708193007663	0.1228719695813456	0.11805209191682896	0.11350633386076259	0.10934375393422412	0.10538520995315732	0.10169525025928773	0.09820337423186166	0.09494233577081	0.09186877566471516	0.08895125953354248	0.08621213605633268	0.0836315384621498	0.08109783549491674	0.07882226320216383	0.07659701547630007	0.07449822092838906	0.0725018441833283	0.07058622060913554	0.06877505430548014	0.06704663828308614	0.06539558870907082	0.0638059311180419	0.06229684561498621	0.06085376477031245	0.05946974906443389	0.0581320412194237	0.0568601563566622	0.05563890020673968	0.05446547982496982	0.05333739752688395	0.05224290522780474	0.05119931558521916	0.05019414575174281	0.049225705844225066	0.04829197977844711	0.047391965801090306	0.046515569522997645	0.04567645065571154	0.044866713699554125	0.04408419362129551	0.0433264825825955	0.04259507864214668	0.04188707472656018	0.04119525273884257	0.040531755018905595	0.03988957537754777	0.03926735910918535	0.03866420583459466	0.038079767534537005	0.037512519339731265	0.036956048073024154	0.0364223705006357	0.03590425673860843	0.035401106584373156	0.03491235629143732	0.03443746658095855	0.033975918639886506	0.033527226762344334	0.03309090691937509	0.03266654791853127	0.032248635788470176	0.03184723332452336	0.03145653211024446	0.031076151342985157	0.030705715311147255	0.030344824456960975	0.02999348278613176	0.029650440744881237	0.029316650367083728	0.028991288181741764
0.9157242549933817	0.8956407781654883	0.8717767605437042	0.8426497307432447	0.8094294515372185	0.7714887643170338	0.7328531856325473	0.6915109278370793	0.6491914129621007	0.607353664514126	0.5666999890003528	0.5274670648483214	0.49024072666302965	0.45537455128423804	0.4230286132754676	0.39320069577156497	0.36564057810308354	0.34049925468030806	0.3176415775626687	0.29666795769666787	0.2775064622795941	0.2601705513719287	0.24430398765304034	0.22984335899145805	0.21665290833178424	0.20436905759259422	0.19355676748527437	0.18338887674543208	0.17409856956406183	0.16552547202868606	0.1576221555652984	0.15035397998214547	0.1436018787580385	0.13733763112314948	0.13152133010910966	0.12614430592069575	0.12110129059014837	0.1164161168392902	0.11201926390001203	0.10793559503687375	0.10407403647279168	0.10047103794838937	0.09705809902657671	0.09386795202771785	0.09084037540244613	0.08800045311315416	0.08531452677746013	0.08278267076012813	0.08034576782208841	0.07805983007770619	0.07587285907415776	0.0738095251390596	0.07184560412580028	0.06995977090968442	0.06819648513155631	0.06647390675556995	0.06484705283477567	0.06327998869902864	0.06179196027299298	0.0603685270152523	0.059002899715010874	0.05768275354777912	0.05642708442683915	0.055221082412048754	0.05406227186510981	0.05294783329457806	0.05186642692518793	0.05083506268268998	0.04984148334109956	0.048884015617974765	0.04796076241515051	0.047070689378692146	0.04620393330489788	0.04537372831924408	0.044572585272801446	0.04379753591042775	0.04304830108072894	0.042324460765702	0.0416237534251688	0.04093874191362386	0.04028229261338543	0.03964645377744116	0.03902984844442382	0.03843243862509946	0.03785320944981038	0.03729136453483001	0.03674022989165355	0.036211791882246845	0.03569847067898958	0.035199944202128214	0.034715653010860846	0.03424505162746887	0.03378766489920276	0.03334298667404391	0.03291056121980347	0.03248995610810138	0.03207574140968057	0.031677841474852975	0.03129052803189998	0.030913453835174808	0.030546211234121518	0.030188416311588997	0.02984006031586811	0.029499943421244262	0.02916899707380849	0.028846372467646444
0.8511494080693921	0.8300198043440632	0.8050542652340915	0.7764387362343315	0.744871623698493	0.7105926559294865	0.6748689335485284	0.6380965303307679	0.6006054430785984	0.5637603340693728	0.5280253367070815	0.4936816320706658	0.4604713937366108	0.42946607841595796	0.4005404471534893	0.373709757419404	0.34876664854108275	0.3258719652685756	0.30492155265595894	0.28559909187515103	0.26786435762785993	0.25172870133979475	0.2368741707611021	0.22330044696503476	0.2108685832749106	0.19945620374478049	0.188970668717676	0.17931199525847474	0.17041661959790477	0.1622097792636585	0.15462201504717507	0.14763382474863307	0.14112341489584307	0.13507350404475055	0.12944649848673548	0.12423600799076447	0.11934237971113901	0.11478938264123915	0.11051153990830151	0.10653373632677345	0.1027679376915419	0.09925073326159631	0.0959167088094454	0.09279613603136115	0.08983285711216177	0.0870511166037335	0.08441836594766408	0.08193489657519817	0.07958146398521332	0.07729831502914046	0.07514941266245895	0.07312091028564079	0.07118907876941961	0.06933430427790256	0.06757790493922201	0.06590150230560088	0.06429874141631109	0.06275426127276744	0.0612879434718864	0.05987173523370341	0.058536310803241946	0.05723368610428985	0.05599430830277506	0.05480377547398926	0.053659341501431077	0.05255860535951078	0.05149024517805269	0.050471081422017845	0.04948912027724181	0.04854267787975474	0.04763082845540921	0.046749845455613476	0.04589177084988768	0.045071376440196056	0.04427883440904547	0.043512061794709476	0.04277109235189019	0.04205423012848413	0.04136065427386582	0.04068265906326669	0.0400327915573416	0.03940326442830212	0.038793074550578475	0.03820152924357487	0.03762746537835213	0.037071032387366885	0.036525013803789856	0.036003287781634606	0.03549286770118712	0.034998982409374574	0.03451935557643726	0.034053062166470825	0.033599828763040844	0.03315916203633764	0.032730628403732955	0.03231376274540942	0.03190323290361433	0.03150884105620155	0.031124925876221555	0.030751143283710758	0.030387091366668853	0.030032515486804086	0.029686482690786543	0.02934982568461633	0.029021698429179798	0.02870223400956192
0.7832982652436508	0.7627856327603085	0.7395078682213357	0.7129159349786375	0.6843090862323887	0.6536612263903593	0.6220209171061629	0.5895727234423235	0.5567608873717612	0.5244654301116584	0.4930183127563862	0.4625027225854938	0.4333028971872135	0.4057082506053533	0.3797894852994185	0.3556066513089907	0.33299607219597965	0.31212896192626743	0.29290683640851395	0.27508794611317566	0.25877464883277373	0.24362415662296477	0.22972732372992619	0.21697725054229608	0.20525729955612912	0.19445962429132402	0.1845453427451899	0.17530138422212538	0.16680879944110058	0.1589514401984398	0.15173064929740557	0.14494688690442487	0.13867716298350183	0.13283375113548204	0.12739152605825058	0.12234412025311325	0.11759684544059985	0.1131737087827211	0.10901282839084885	0.10513887507097111	0.10146762168950313	0.0980352287226774	0.09477856961086642	0.09172767537236026	0.08882800994929012	0.08610382899274502	0.083524105737133	0.08108692691913784	0.0787419798437012	0.07653789936493478	0.07442691411125989	0.07243335249049049	0.07053367102202611	0.06870894491495691	0.06698048339596617	0.06532910926035634	0.06375082864395586	0.06222896885385367	0.06078366782917053	0.05938682416132504	0.0580701514610308	0.05678491678983662	0.05556192132624262	0.05438671067100307	0.053256784202622066	0.052169776305521956	0.05111443259720378	0.050107526986559084	0.04913731812832084	0.04820173925312249	0.04730033868328171	0.046428445082993056	0.045580814236768456	0.044769431213523746	0.04398548292562395	0.04322690100109314	0.04249379358105487	0.04178450754921053	0.041098101777451566	0.040426981754205546	0.039783691089968785	0.03916043427673488	0.03855630440877654	0.03797060184993944	0.03740252047194537	0.036851393022611055	0.03631038005674829	0.03579165090617068	0.03528796105585834	0.03479869304789227	0.034323302797611394	0.03386131848587541	0.03341240945653589	0.032975751893872994	0.03255108738435359	0.03213798059450739	0.03173113212945659	0.0313402456067685	0.030959725635839097	0.030589231167694398	0.03022836578372473	0.029876877236295583	0.02953384132662735	0.029200100473130722	0.02887479025010926	0.028558063191143002
0.71757680458935	0.6992652414238689	0.6779431825691999	0.6544243717241328	0.6291290300330592	0.6021718234103907	0.5744526886574353	0.5460645133407462	0.5173795701953756	0.4890353056172429	0.4613879870061758	0.4344288723225778	0.4085056252041249	0.3838823725089634	0.3606610140839299	0.33878538127508684	0.31825261711087915	0.29919673114710554	0.2815454556743892	0.2650997872039827	0.24985402115376987	0.23585339965096777	0.22284878072806963	0.21087058769180658	0.19981302224567843	0.18959627286307693	0.18013712639752696	0.17138211713143983	0.16326971362495052	0.15575181959573348	0.148764731109051	0.14230069585697064	0.13626762804244041	0.13062909294971758	0.1253631331110503	0.1204738878126446	0.11586918911961382	0.11157276716095388	0.10753382289159788	0.10375397508881488	0.10017566619607142	0.09682437374776728	0.09364501900270186	0.09066368175029396	0.08782711486194583	0.08515998886548207	0.08263154165210207	0.08024348209338963	0.07794309017135653	0.07577906994719154	0.07370610008846545	0.07174711082756281	0.06987912112682175	0.06810536678083826	0.06638339619511852	0.06475791302327248	0.06320331940279923	0.06170428724153842	0.06027989853056624	0.058914289816003926	0.05760444608547127	0.05633677125781073	0.055130051286227146	0.05397018976586883	0.05285473380871094	0.05178140269508169	0.050739147941367024	0.04974445926361468	0.048785849701409555	0.047862325397843714	0.046970340577925485	0.046108400572072286	0.04527032168004954	0.04446794874083955	0.04369259514616652	0.04294222703273504	0.04221695856776377	0.041515176417249784	0.04083315819940062	0.04017177993694028	0.039535063992206264	0.038918112526229974	0.03832002359140854	0.037740114902039344	0.03717762367820683	0.036631870888379776	0.03609639964752261	0.03558261316752974	0.03508366614601214	0.034598777538594805	0.034127873488302436	0.033670207957486716	0.033225283307106404	0.032792647056120866	0.03237186726332442	0.03196263327446148	0.03155946106661022	0.031172076543672576	0.030794955889349215	0.030427734986368155	0.03007003358757065	0.029721650658393474	0.02938159415225804	0.02905075149538652	0.028728264436965377	0.028414275454843475
0.6571850356915778	0.6407823602526181	0.6220826701269351	0.6017089768093681	0.5794386825448402	0.5560503578062556	0.5318673540490503	0.5070817352894461	0.48196367369160314	0.4569161952929164	0.43272870790227685	0.4088877572023201	0.3858541961187243	0.3638038751649676	0.3428870911941306	0.32313288328671685	0.3043561128540445	0.2870319312293182	0.27080386204275714	0.2556095252991087	0.24144952667677616	0.2284155914066122	0.2162237816367959	0.20496780977385592	0.194538267275622	0.18486985401570116	0.17586037222833023	0.16755221866668202	0.15981004352622974	0.1526112323683376	0.14587213042494585	0.1396949079554173	0.1338729848143186	0.1284330132740459	0.12334754899043233	0.11861318303957823	0.11414923381761352	0.10994509343802422	0.1060449603470124	0.1023740463232224	0.09888799548991843	0.09561935721869474	0.09251656781145831	0.08960415276466892	0.0868298383458958	0.08421912361819062	0.08174437149998594	0.07940132738251125	0.07714523668140552	0.07502166034465202	0.0729864285388406	0.07106170442594748	0.06922609439058074	0.0674609199446825	0.06578758829883839	0.06418789476579734	0.06265714418476809	0.061180481225411865	0.059764978177019076	0.05843098331437736	0.05713947074077468	0.055889309294402896	0.05469884138458274	0.05355431143149387	0.05245336398553417	0.051393598268940494	0.05036440917928182	0.04938196509517415	0.04843484720044312	0.04752242250864675	0.04663994914233508	0.04578890702126826	0.044960393083166836	0.04416704583809152	0.04340023305414241	0.042657647983683926	0.041940658597730475	0.041246454534036386	0.04057420169939711	0.0399170702519249	0.039286953039182976	0.038676284589456406	0.03808425391317609	0.03751014470352741	0.036953236121604366	0.03641285249855032	0.0358825913824685	0.03537377674408301	0.0348796130740166	0.03439957479759371	0.03393310188774408	0.03347952995955906	0.03303875029213321	0.03261027503081533	0.03219333916303188	0.03178770723218314	0.03138821747663802	0.031004338802129678	0.030630594101639947	0.03026665269735346	0.029912143969562547	0.02956649200805568	0.02922976372494246	0.028901829221112386	0.028582577615382326	0.02827097363199364
0.6029917609688189	0.5887942129267815	0.5725953967949555	0.55462635437338	0.5352597741345648	0.5148942445770978	0.49382662914500564	0.4721681320434787	0.4501395830433723	0.42829008980387495	0.40677620620203453	0.38560626488655575	0.3650787424567083	0.3453079674708396	0.3264498669793945	0.3085500390391301	0.29143979068208203	0.2755748372556803	0.26064204959660375	0.24658723222736129	0.23343255479106387	0.2212637910894614	0.20985081562946883	0.19927107807657002	0.189430080823166	0.1802776890427499	0.17175016665833825	0.16381378390512616	0.1564232911102243	0.14953144622026746	0.1430693744965228	0.1371298254365363	0.13152245812173588	0.12627411079307388	0.1213573644204796	0.11677838562195515	0.11244935628870227	0.10840075102155512	0.10457831026332193	0.10100755655453673	0.09761052765441897	0.09442329788948998	0.09139396075864879	0.08854721552854504	0.08587617483259649	0.08328110701977519	0.08085883712978573	0.07856191845181792	0.07635035338475014	0.07426682228425342	0.07226872450711605	0.07037820556569023	0.06857441019044039	0.06683886947690992	0.06519288889723274	0.06361873976480169	0.0621118295891021	0.0606576182955477	0.05926316855702983	0.057948509475564326	0.056675251786220605	0.055442599407435074	0.05426836311510574	0.053139120833858765	0.052052609828653194	0.05100648681805467	0.049990342141789545	0.0490200186171912	0.0480856620687218	0.04718311873288869	0.04631109957953856	0.04546999181946094	0.04465102745973139	0.04386667435588837	0.04310791920198679	0.04237407809568939	0.04166488951985163	0.04097818761770298	0.04031308691185512	0.039662890274901566	0.03903934167626512	0.03843495547786295	0.03784898938272814	0.03728068805736272	0.03672935784056409	0.036194337729641875	0.03566930604783479	0.03516545389584864	0.03467607546824146	0.03420063284556289	0.03373860934447138	0.03328951433246647	0.032852858734002	0.032428213801750295	0.03201515108226323	0.03161324332152946	0.031217414540111028	0.030837024033034392	0.030466668362548806	0.030105981817747506	0.029754806078042626	0.02941185938652402	0.029078339467841777	0.028753293702565626	0.028436855124307766	0.028127971611038152
0.5547846162486634	0.5424498492414729	0.5282962599036622	0.512796351658867	0.49622829067243135	0.47828957696234914	0.45981954406722064	0.44087303300539704	0.42151312971161775	0.40223373267505386	0.38318223693799386	0.3643647866054904	0.34615536339603437	0.3282249198998272	0.31134534207072423	0.29494522924562716	0.27941040496999636	0.26477301158193967	0.251020811228728	0.23801040538296386	0.22578368296748383	0.2144140798269826	0.20372223402321002	0.19377006796079851	0.18448345949682365	0.17581570846677147	0.16772172423994972	0.16016296111676948	0.15310722122806308	0.14651258909763368	0.14031241757105675	0.13460971757160048	0.12920726508331937	0.12414382466468565	0.11939349494299771	0.11495967836751954	0.11076819784678156	0.10683760365149685	0.10312130114489515	0.09964791202755005	0.09634125280590772	0.09323399599902082	0.09027784741103724	0.08749785559649852	0.08484647325641081	0.08234780627373076	0.08000159181213475	0.07772602054046247	0.07555708013996373	0.07351377331232747	0.07155290286202849	0.06969672084023729	0.06794609538114176	0.06621824600944588	0.06459965462641971	0.06305085312073454	0.06156788046738752	0.060135023087378836	0.05877434330224581	0.057467008319767955	0.05621209703524162	0.054996781902828584	0.05383873075729806	0.052724751316297204	0.05165262381218675	0.05062015734301729	0.049616997827648085	0.0486589676669872	0.0477361659647416	0.04684347895599213	0.04598292582294099	0.045151713758728396	0.044342283890878506	0.043566924602538644	0.04281727345169405	0.042091452655656496	0.04138974370718884	0.0407104069061216	0.040052566444532964	0.039409300088683506	0.038792310147848355	0.03819421427446208	0.03761428475940798	0.03705177711730316	0.03650601802143442	0.0359763537583988	0.03545654787227562	0.03495765291730278	0.03447305247697232	0.034002207181806014	0.03354462089531224	0.033099792186106716	0.03266727301360304	0.03224662153976223	0.03183742360144347	0.031439256518493205	0.031047077344149816	0.03067017241817507	0.030303190936903004	0.02994578167312544	0.029597314625906968	0.029257876673554267	0.028927335844285213	0.028605620177533903	0.02829153280260277	0.027985372205121418
0.5121566250286124	0.5014030972377608	0.4891652896003227	0.4756557391277663	0.4610503425510923	0.4456225133011478	0.42937069278534024	0.4127413134480798	0.3956879862896923	0.38223216402779997	0.3617119278670918	0.3449184680864167	0.3285928755767058	0.31244232457627275	0.29702255634432284	0.28223859379229327	0.2680332735433717	0.25458953167973514	0.24190261560557552	0.22985723133223573	0.2184832145969449	0.2078488561792523	0.19782508852554037	0.18846054978100293	0.17969791919828887	0.17148612046037476	0.1637990193664675	0.156598536166463	0.14986376231546475	0.14361442729677285	0.13763987962429167	0.1321288404096201	0.1269270106597336	0.12204376003102342	0.1174545779222262	0.11316456756752874	0.10910149777668732	0.1052911837449195	0.10168043327397279	0.0983009366072124	0.09508139439768297	0.09205277459437522	0.0891689862527372	0.08645414043383406	0.08386267306237938	0.08141904750587474	0.07912253892750776	0.07689369170918667	0.07476793283431706	0.0727639056665766	0.07083983142578484	0.06901738688775286	0.06727617744661198	0.06559936414532905	0.06400812911230934	0.06248452576080885	0.061025136164710676	0.05961463726867285	0.058274492154838	0.05698675713372841	0.05575012102713401	0.05455201127751486	0.053410080451789896	0.05231139599022464	0.05125354268652022	0.050234686070189535	0.04924447695950772	0.04829987940731165	0.04738735054599863	0.046496115084890294	0.045655476617977746	0.04483476827950367	0.04403427974247091	0.04326784386945171	0.042526257944373855	0.04180922533837371	0.04111533679930174	0.04044336125940979	0.03979266433202695	0.03915631914474299	0.03854586420540542	0.03795406213637619	0.03738016013798421	0.0368234409197185	0.03628324409688618	0.03575892556839852	0.035244329634278926	0.03475038979236277	0.03427055556074165	0.03380430400186092	0.03335114747584132	0.03291059280964439	0.03248220167889216	0.03206553185786581	0.031660175172176834	0.031265730023146115	0.030877221717626722	0.030503786168425362	0.030140162007411535	0.029786025636705283	0.029440713234779828	0.029104339986199285	0.028776774140599412	0.028457935970683836	0.028146642503263285	0.027843202902929257
0.4743208857465402	0.464981961448344	0.454346416423685	0.4425739230599053	0.4298098456133346	0.41617393209021064	0.4020420977995922	0.38739792627527897	0.37247332104928327	0.35718553408022086	0.3421035798569921	0.3270723942595459	0.31239657130375575	0.2978186371625177	0.2838280590521266	0.2703528488091625	0.2573455300754304	0.24498160813229522	0.23351601380564235	0.22208871772642466	0.21148499011460348	0.20155548789665756	0.19215161607053438	0.18333661602158047	0.1750638992076454	0.167283603369716	0.159981260074535	0.15312758529609566	0.14669567590041324	0.14065870488257923	0.13498639277096727	0.1296912512387471	0.12468180636154232	0.11997426634798113	0.11554150975504932	0.11139133907660596	0.10745515674119945	0.10375723406189227	0.10025337403316271	0.09696555171703919	0.09383146111819643	0.09088017323870902	0.08806727540079613	0.08541692980896609	0.08288476389749173	0.080495300185512	0.07824602449831207	0.07606522439042253	0.07398219127354608	0.07201719977214209	0.0701294926726329	0.06834051727651098	0.06663039991053629	0.06498274274765384	0.06341842831482836	0.061919957184972015	0.06048406217003952	0.059084094353207925	0.057776132585516185	0.056507771377690016	0.05528923485840525	0.05410836514239112	0.052982507577227875	0.05189896739246015	0.0508554765548343	0.049850137978422186	0.04887287305557878	0.0479403815074309	0.047038191885104136	0.046168595439052135	0.04532879615682645	0.0445179821092085	0.04372700006444792	0.04296951884003213	0.04223648175263891	0.04152760575016716	0.04084150439287763	0.040176983471283546	0.03953341700848297	0.0389039858158083	0.038300044881081616	0.03771452937638685	0.037146643642840906	0.0365957021348515	0.03606105857714376	0.0355420725467279	0.03503268567223427	0.034543686866838605	0.03406860555515122	0.03360694118281217	0.03315820599034582	0.03272191704764329	0.03229764355242325	0.031884950374337424	0.03148343714829803	0.031092705802015782	0.030707831531254143	0.030337876850151057	0.0299776142687412	0.029626735807241494	0.029284568114393783	0.028951251554452603	0.028626646464122413	0.028310683068001212	0.028002183302908535	0.027701445464620365
0.44077075895361334	0.43258373766291336	0.4233476929597926	0.4131670751457937	0.4018707464665548	0.38984616860092436	0.3774390357751559	0.3644744700151925	0.3511217314008313	0.3376422933640048	0.3241653158649542	0.3106746314540357	0.2974456934645671	0.28424847330332614	0.2715279846896503	0.2592233011357378	0.24729153707872	0.2359046043227711	0.22506607451013333	0.21478960647099943	0.20480842489385145	0.19553609253157417	0.18669217982800812	0.17839143432504082	0.17057542436958456	0.16316910169005217	0.15626958037871055	0.14974086521469215	0.14360035207093716	0.13782254865311422	0.13238443808798828	0.12729570223711864	0.12247506165561549	0.11793607785893685	0.11365522193536502	0.10964063191790557	0.10582801592671745	0.10224141793799604	0.09883749762316806	0.09564378953456562	0.09259265874189487	0.08971672302317302	0.08697356305991118	0.08438663152845442	0.08191296326904349	0.07957685638997607	0.0773760222087725	0.07524094554849485	0.07320017369209386	0.07127398061532136	0.06942248772076147	0.06768913468519772	0.06598708690475616	0.06436837104786627	0.06283077607474837	0.06135726375273234	0.05994469698279032	0.05856664796884459	0.05727916613601568	0.05603013145209131	0.05482957364293253	0.053665978250559535	0.05255613492251963	0.051487671773328296	0.0504584662086176	0.04946658220974298	0.04850359711104808	0.04758177539964971	0.046691133225611234	0.04583243143342471	0.04500298867044304	0.04420204954267147	0.04342049617851077	0.04267196965274546	0.04194701407140275	0.04124672314758494	0.040568296389828756	0.03991130879622928	0.03927485863069067	0.03865232338942988	0.03805490148897201	0.03747563044420738	0.036913760392859415	0.03636858460923264	0.0358394756608717	0.03532582152947625	0.034821633285907753	0.03433755920634835	0.03386722524932574	0.03341014254118219	0.03296580637374563	0.03253377069378247	0.03211361560239281	0.031704890223867084	0.031307210713017154	0.03092018518386022	0.030538947641783467	0.030172447030185755	0.029815545923924346	0.029467590677909383	0.029128886831491025	0.0287986250879364	0.02847742403303161	0.0281638698842462	0.027858156018884455	0.027560111427413717
0.4109190184101326	0.4037971276381713	0.39563095701452095	0.38661295889599073	0.37679303145198995	0.36624734620500987	0.355216688193646	0.34372468053396066	0.331826185107026	0.3197875411244048	0.30770562046315547	0.2955669323180139	0.28360806556016505	0.2716340519142002	0.26004490035273836	0.24873459922469768	0.23778925042609111	0.22729958022678107	0.21728720973816606	0.20763605360298393	0.1984250405546794	0.18974612137002722	0.181439787099965	0.17361908140472082	0.16623241366263286	0.15924953459547095	0.15265904909598477	0.14644027499213674	0.14057761633574015	0.1350485809683813	0.12983316061827688	0.12494526649648278	0.12030720296564487	0.11592935929251721	0.1117946071105232	0.10791303282935379	0.10422068651725704	0.10074276729063196	0.097437605064858	0.09433323767651394	0.09136366909946816	0.08856280781861493	0.08588811130890314	0.08336395585966948	0.08094767578939648	0.0786640925078882	0.07651129854535658	0.07444181308089899	0.07242217427018527	0.07053421451265608	0.06871845176102206	0.06699516917236302	0.06534647519641344	0.06375659920978537	0.06224532916656001	0.06079657463007325	0.059407272159997485	0.058063656601899216	0.05678375327195743	0.05555392231878977	0.05437156990932717	0.053224929094318134	0.05213102822987923	0.05107760162299026	0.050062590306984414	0.049084176022812266	0.04813402145826398	0.04722314919707504	0.046345065559446334	0.045497173195572733	0.044678100518820235	0.04388695852138942	0.043114866730895526	0.04237524872281914	0.0416588056679559	0.040966717121356744	0.04029593445280601	0.03964636309077864	0.03901701219135295	0.03840133710647008	0.0378104474253343	0.037237417522896894	0.03668153685820089	0.036142113682444035	0.035618523828596795	0.03511018242077075	0.03461118536800249	0.0341320251781813	0.03366642907593292	0.0332139110000696	0.03277397772609287	0.03234619899275126	0.0319301313635007	0.031525365010362925	0.031131509841227905	0.030748181030527327	0.030370578813096866	0.030007534052387173	0.029653964762177645	0.029309239471574735	0.028973543841671504	0.02864645904566084	0.02832820513905217	0.02801751491483983	0.027714571743320704	0.027419217857403238
0.3843001070816384	0.378017440346371	0.37091410550386944	0.36287113554577677	0.3542109715812957	0.34482071901132033	0.3350777417561304	0.3248481593172143	0.3142169287529506	0.30343027077055046	0.2926378245223738	0.281608780590133	0.2707761566302682	0.2598876454552261	0.24930275356924095	0.23898796113719833	0.22896150927592943	0.21920249643644552	0.20989947385337565	0.20092101341448984	0.1923174935312489	0.1841913762832929	0.17638604307675337	0.1690138123364865	0.1620281790396808	0.1554168255465463	0.1491489376246003	0.14322424521487384	0.13762618885555586	0.13233543203341377	0.12736583023225062	0.1226398751143957	0.11817506791252837	0.11395492196095339	0.10996224809008838	0.10620895629300031	0.10263371962358293	0.09926171179859848	0.09605316140944835	0.09303473715750014	0.09014775418655548	0.0874189706653093	0.08481157536825844	0.08234866768068828	0.07998920904232311	0.07775936904937139	0.07565201315733142	0.07358532809680358	0.07164861257104468	0.06979839026574138	0.06801782338261288	0.0663271461548652	0.06470866058119452	0.06314726670229918	0.06166224330298059	0.06023812702117979	0.05887186536101364	0.05755001807979156	0.05629043283267897	0.05507947449186474	0.05391494749470607	0.052785344635843355	0.05170727600027986	0.05066884355678532	0.049667965525795575	0.04870292358696672	0.047765571576319214	0.04686667624269008	0.04599998237082719	0.045162951482533596	0.04435416655184347	0.04357280601495962	0.042810129927957435	0.04207938102404958	0.04137185389479804	0.04068741117327793	0.04002438144473797	0.039382211657854264	0.03875993316983789	0.03815112430943523	0.03756675030896687	0.036999921410563914	0.036450002071382916	0.035916311034275734	0.0353982392569161	0.03489520492542188	0.03440136851393113	0.03392710957940073	0.033466237703900684	0.03301827227747533	0.032582727860751566	0.0321591845693246	0.03174720374405946	0.03134637866825419	0.030956346997708488	0.030576704658737967	0.03020271881123701	0.029843124672407254	0.029492431514252702	0.02915138138698649	0.028823613041229885	0.02849485606612037	0.028179455918807585	0.027871615215669034	0.027571437290131638	0.027278766641188664
0.3603570431321007	0.35484664259887005	0.34854639610083954	0.34148030996176926	0.33379334203381267	0.32550538384271216	0.31676725508754333	0.3076247043582089	0.29810083134078297	0.28838446348820806	0.2785838991963551	0.2686944262038362	0.258856337640708	0.24893164139467963	0.23924837511734304	0.22977697166326733	0.22048281480056592	0.21150836729995293	0.20287782915078767	0.1945253777935432	0.1864777599570978	0.1788581486567722	0.17152217968587458	0.1645690220578638	0.1579634253645285	0.15169524761081588	0.14573670118002352	0.14008543090868922	0.13474545170784072	0.1296825721164221	0.12488744808524815	0.12037606092388342	0.1160806521875339	0.11201170997287407	0.10815739802388602	0.10452888952821295	0.10106731419911014	0.09778849115658575	0.09468395697071415	0.09175163433261065	0.08894171298940162	0.0862864961658337	0.08374422055712284	0.08134277390080942	0.079037790701027	0.07685780340879621	0.07479819171797697	0.07277587836562914	0.07087946600611793	0.06906688448388953	0.06732098621919821	0.06566248128641912	0.06407390730126242	0.06254070336966046	0.06108178927360718	0.059682078377995294	0.05832581350552169	0.056984155368807264	0.05579888130825193	0.054606790457553504	0.05346000198278154	0.05234730293846892	0.05128507604740674	0.05026147332328419	0.04927466207166588	0.04832437857357025	0.047396954164081115	0.04651138506200092	0.045656029022193595	0.04482977868562191	0.04403126729446669	0.043259604270063826	0.042506338759767774	0.04178393485111809	0.041085362334269	0.04040887939436022	0.03975367076766718	0.03911885919409502	0.038503655526089885	0.03790164226474691	0.037323758963735014	0.03676313680953168	0.0362191679681473	0.03569120270397032	0.035178641868789017	0.034680881065676725	0.03419216522171895	0.03372282776486381	0.033266666627613836	0.03282323859053605	0.032392074683746656	0.03197275424423843	0.031564850776642984	0.03116796934059367	0.030781724327920944	0.030405758663045523	0.030035371410525792	0.02967922901457541	0.02933184636572337	0.028994027477768105	0.02866457189554055	0.028344019041914376	0.028031177497428193	0.02772617668857682	0.02742876164524536	0.027138425285079273
0.33886848799062563	0.333998402919361	0.3283919842326383	0.3221163276756795	0.31527247206732	0.307885216868593	0.30006922179228795	0.29186497164974257	0.2833069523549165	0.2745743598449852	0.2657029471374649	0.25671112381103883	0.24775929899609922	0.23869371168233625	0.22982291907762967	0.2211074959968308	0.2125317209375689	0.20422384331100776	0.19620168837623017	0.18841425940622397	0.18088938800354434	0.17374388150250694	0.1668400005280683	0.16028260892924537	0.1540332676571904	0.1480857664664884	0.14241856446048537	0.13704065849485675	0.13193492430052878	0.12708993752833356	0.12248819016110965	0.11815515610240704	0.11402418417739585	0.11010182288280657	0.10638103931835328	0.10287298629780033	0.0995219807153853	0.09635324254758737	0.09333073933186244	0.09048181729289737	0.08774887460241301	0.08516283758385484	0.08268704641862883	0.0803435230635137	0.07809382167964624	0.07596519891726018	0.07395028576476023	0.07197175906274568	0.0701150538869011	0.06833933234094354	0.06662793983927393	0.06500128894561624	0.06344260869032171	0.06193709402423895	0.06050403665091671	0.05912860542437003	0.0577940482550983	0.05652919559571033	0.05530933590668722	0.054135883344936526	0.05300686294143591	0.051910916389925885	0.05086436480266016	0.049855552616450534	0.04888275713652469	0.047945660568163476	0.04703089573388931	0.046157291342279236	0.045313242537484325	0.044497714081099725	0.04370941054037815	0.04294743851922376	0.042203522663649094	0.041490087984520765	0.04079981281243512	0.040131360811545766	0.03948381543514823	0.03885635074251089	0.038248178127262715	0.037652998716139585	0.03708153907790008	0.03652708663984578	0.03598907582985538	0.035466804925336846	0.03495973065755427	0.03446724795695112	0.033983677093510196	0.033519187483757804	0.03306773275456835	0.03262882143702419	0.032202031863499965	0.03178692223017299	0.031383083174761774	0.03099012669868854	0.03060767983901142	0.030235372986257992	0.02986858358791122	0.02951586350276527	0.029171792643866296	0.028837195167183985	0.02851084873313902	0.028193303432629286	0.027883382335361546	0.027581214718108524	0.027286544743719214	0.026999213022499
0.319435108199147	0.3151164081010546	0.3101131579770453	0.3045333225224904	0.2984223121203866	0.29179405677673526	0.2847917105494886	0.2774193908388446	0.26969416578255795	0.26179141991196037	0.2537634453408515	0.24558845935577633	0.23740943960228392	0.22911400847651917	0.22092118682698156	0.2129393484035782	0.20502735628721389	0.19731107988414917	0.189856221096963	0.18258234005092522	0.17553883473415982	0.1688318110932023	0.16233268075010035	0.15614254895640656	0.15022890311844328	0.1445812728054972	0.13919760611871612	0.13406993842765405	0.12919313539911387	0.12455296599435317	0.12012354613956427	0.11598297281738622	0.11200432559938193	0.10822300034816022	0.10463175638572199	0.1012417767503791	0.09799800594472975	0.09492683707430105	0.09199397286231713	0.08922632702806757	0.08656853506603851	0.08405119141510868	0.08163588527757064	0.07935420294215358	0.07715761283137264	0.07507647042857259	0.07310803113706926	0.07117289438372057	0.06935559900910444	0.06761640600037967	0.06593894406547313	0.06434382474388912	0.06281449908089028	0.06133662193454553	0.059929149167343626	0.05857768773274343	0.057279272764172176	0.05602194929047886	0.05482189949645512	0.05366705012225558	0.0525555533939876	0.05147634697522932	0.05044530786694695	0.04945119626936819	0.048493830134949165	0.04756696501926017	0.04666627858814314	0.04580447410544481	0.04497166059362621	0.04416684532332062	0.04338864045434424	0.04263635953405424	0.041901756291192	0.041197119569398755	0.04051531806017815	0.03985475713867215	0.039214861899224865	0.03859470387860351	0.037993548124982596	0.037405141998023764	0.036840120437444904	0.036291832846311066	0.03575973901814781	0.03524316569124213	0.034741538925272264	0.0342543112868178	0.03377586908870811	0.03331622851684269	0.03286945342228245	0.03243505295241567	0.032007691136504264	0.03160170155053878	0.031201913878955056	0.030812867934500512	0.030434203381156665	0.030065543276010055	0.029702352416874356	0.029352540375241997	0.029012268283662625	0.02868085750442961	0.028358101320166237	0.02804308484549361	0.027736075554757253	0.02743673114912622	0.027144800434715257	0.026860132790850266
0.30185348238136067	0.29799074281712923	0.293531581516734	0.28851020764219604	0.2830358489416437	0.2770765167874759	0.2707786881602587	0.26413051662883025	0.2571358377121454	0.24996738241321842	0.24267180091050566	0.23519266677752973	0.22773605366915944	0.22013529991210604	0.2126424120316503	0.20523476051861936	0.19790348798484583	0.19074799365710104	0.18380614254573363	0.17700700349788884	0.1704146004333348	0.164111503754134	0.15799243971057067	0.1521448230407693	0.14654758290826575	0.14118802002579117	0.13606542263567276	0.13117792998959574	0.12651902647603308	0.12207699913044154	0.11785400298322617	0.11385307758216438	0.11002303840668777	0.10638016185054949	0.10291340641340681	0.09963438415212773	0.09649493036733199	0.09351720085877734	0.09067372536110631	0.08798550507038547	0.08540117058411119	0.08295093657401101	0.08060002890250505	0.07837308488849487	0.07622936105987092	0.0741952007088847	0.07227115111908304	0.07038020979980461	0.06860194765727497	0.06689804623067586	0.06525434614062291	0.0636902671932607	0.06218997162155175	0.06073940556342695	0.05935728208741975	0.05802958131785007	0.05675340960956189	0.055517121149460204	0.05433668484995215	0.05320040659663144	0.05210619908458083	0.051043540263800216	0.05002788032719959	0.049048398884656425	0.0481049188766739	0.04719117592070048	0.04630301518079578	0.045452977486181254	0.044631349716637694	0.04383715131860892	0.04306904785856908	0.042326439001623424	0.041601093917055576	0.04090461081472839	0.04023173778034893	0.03957911879733661	0.03894683886709705	0.038333972727543006	0.03773979392380544	0.037158146752320806	0.03659950799107833	0.036059920891226255	0.03553118933348239	0.03502025742165549	0.03452408045759437	0.03404209293462559	0.03356875035393292	0.03311396283381463	0.03267183298548426	0.03224193835922013	0.03182383888474442	0.03141710555575714	0.031021353375344233	0.030636209896493127	0.030261311296394738	0.02989630526380301	0.029536672720758366	0.029190268733722515	0.028853424891384608	0.02852492306901469	0.02820539567652709	0.0278933728008888	0.027589265865578427	0.02729273498335648	0.027003343428325537	0.02672151585059761
0.2858407340651387	0.2824130674212264	0.2783698623820386	0.27387257335657705	0.26894140102676556	0.26357337068185693	0.2578830265881669	0.25180977476989613	0.24553095341664194	0.23901010709721615	0.23236139102132558	0.22554460546009966	0.21869612123492096	0.21178536001766185	0.20480456500806402	0.19790736157126324	0.19116346300455112	0.1845115081685242	0.1780330052675609	0.1716847185496167	0.16550831833630827	0.15958263071461817	0.1538128007129902	0.1482890141102866	0.14298595599094957	0.13789684275662015	0.13302358300603093	0.12836144336262326	0.12391136211090857	0.11965876338439367	0.11560886666536019	0.11176307654724447	0.10807938230806159	0.10456832444609954	0.10122219443468708	0.09805366524647827	0.09501441118807126	0.09213055432765739	0.08937063462021125	0.0867597881919502	0.08424654445452706	0.08186225651968508	0.07957264123239548	0.07740046941028328	0.07530998359764043	0.07332439546572446	0.07144386494456724	0.06959335918055261	0.06785199714674987	0.06620765519944768	0.06457348187798329	0.06304079180340914	0.06156897902849214	0.0601456273725511	0.058788568319797854	0.057471190630149514	0.056230219909305885	0.0550148152111956	0.053853796814118754	0.05273569585900571	0.05165876762089423	0.05061246212039752	0.04961232647310429	0.04864909178807773	0.047716080281528336	0.04681696419433252	0.045941278388155454	0.04510287814601539	0.044292357753617256	0.043508744780954976	0.04275127633620087	0.04201764290803197	0.04130151497356375	0.04061429323777345	0.03994905552460891	0.03930447720265505	0.038679784452673574	0.038074175421812975	0.037486922660325474	0.03691200864521709	0.03635976433970042	0.03582376712390852	0.03530342574292264	0.034798143506193424	0.034307387839910844	0.03383061403404143	0.03336235159938361	0.03291238885589351	0.03247491405842402	0.032049491715126416	0.031635712659752055	0.031233144819891916	0.030841418319106858	0.03046016045688293	0.03008900133184657	0.02972763878219563	0.029371563312624593	0.02902854630798167	0.028694975275475817	0.02837014844147471	0.02805321344217357	0.027744174564946843	0.02744295775098314	0.02714923234935704	0.026862490351200606	0.02658337330320724
0.27122199308399314	0.2680989360707918	0.264561966845872	0.26042572800992814	0.25599480788270135	0.25114035300215254	0.24598974958970193	0.24044011627145595	0.23476555363980897	0.22882384673754283	0.2227496624876285	0.21650721879017348	0.21022056735553232	0.20378680321125098	0.19741507603902356	0.19099292484700992	0.18477797553749875	0.17858330158596109	0.17260732343311538	0.1665958613232754	0.1608016900732712	0.1552274840249461	0.14978617760263624	0.14456438871671778	0.1395391613722407	0.13470649746778154	0.1300678527780437	0.12562206065952775	0.12136862856751028	0.11729737953691326	0.11341283626555156	0.10971805333874075	0.10617319225045496	0.10279194777002386	0.09955954449368273	0.09649728648655223	0.09355646851979207	0.09076209636951037	0.0880843513885743	0.08553230995402204	0.08310570876143505	0.08078529658858614	0.07855531128944364	0.07643799445104069	0.07440045762667673	0.0724595281505986	0.07062223494117047	0.06881315150144333	0.06710977710251326	0.06547630199400602	0.0638985841575468	0.06239557200092045	0.06095174740742256	0.059554902554448	0.05822275933770371	0.05691869055808988	0.05570960804978802	0.05451458290720864	0.053373188663728206	0.05227338345383558	0.05121356125011814	0.050183660634077074	0.04919869444350592	0.048249842058920286	0.047330502685571985	0.04644428476679823	0.04558103678043356	0.04475412896151289	0.04395481605065225	0.04318163472353225	0.04243415661055328	0.0417100467428602	0.04100308023527062	0.04032452990273644	0.039667541700705806	0.0390308517575342	0.03841371263123809	0.03781536620584215	0.03723500568009348	0.036666788639136964	0.036120894744175326	0.03559097585195552	0.035076494673221326	0.03457682987715043	0.03409147353976351	0.03361988685486306	0.033156689596517866	0.0327115328003753	0.03227868796786314	0.031857740415495946	0.03144824354799697	0.031049836858226213	0.030662118847290618	0.030284731045576854	0.02991732556902132	0.02955956528409418	0.02920652945547892	0.028867390497351236	0.028537088815927498	0.028215431074040925	0.027901562983699137	0.02759549711687219	0.02729716230811227	0.0270062297663801	0.02672254127822639	0.02644571560994694
0.2578345991075943	0.2550156571570178	0.2517761737930292	0.24810386164915083	0.24407380706846632	0.23966826151785162	0.23499371135072322	0.2300128722136941	0.22476781005691407	0.2193418192822965	0.213774718336033	0.20804664920735724	0.20226492280298078	0.19633204313128758	0.19044128620723022	0.18465316876256876	0.17871272591832268	0.17294179293437487	0.16729982018684153	0.16173002406523898	0.1562885258838161	0.15104260937915343	0.1459107715417007	0.14096802994179047	0.13620431667378294	0.131613171386606	0.12719683557584666	0.12300806455702085	0.11889046487576997	0.11497174829725852	0.11126517891077611	0.10771554601759295	0.10430409596239465	0.10104494714765128	0.09792550131213924	0.0949661045426493	0.09211999084582412	0.08941270922988381	0.08681583820153359	0.08435310633675384	0.08197834975013278	0.07972069551469244	0.07754878930287404	0.07548499124160134	0.07349695954418246	0.07160273589078885	0.06980794997533306	0.0680388301621054	0.06637241308165755	0.06477318539493236	0.06322755536617379	0.061754610994250114	0.060339305732622354	0.058968812989267705	0.057661034825191415	0.05640305428124922	0.05519231637811962	0.05401775950700024	0.05289542464186588	0.05181357604777482	0.05077078458958995	0.04975694880656687	0.04878894933797839	0.04785081247659791	0.04694673475694023	0.04607332820973263	0.045222230054762336	0.04440700357036595	0.043618617027396514	0.04285588891174356	0.04211819035357335	0.041403698026731654	0.040705852207960976	0.04003603201880164	0.039387144714525	0.03875830739112184	0.03814868139249914	0.03755752021581786	0.036984027712413464	0.03642249751566476	0.03588292462351448	0.03535906746033578	0.034850397658197044	0.03435633608921633	0.0338763559328487	0.03340994011329089	0.03295178083301025	0.03251141019266284	0.0320831758485603	0.0316666661203353	0.03126146914469348	0.030867182719119018	0.030483465570378107	0.030109934224655775	0.02974625421241443	0.029402857205528956	0.02904258609198722	0.028706812117101504	0.028379627918800457	0.02806126472731804	0.027750363981003764	0.027447347180525727	0.027151882718712998	0.026863738021791966	0.026582743694727247	0.026308538307976484
0.24553227395863067	0.2429821104295083	0.24004805483347574	0.2367199030408847	0.23305805279359554	0.22905217605286624	0.22478918027867642	0.22025002255109855	0.21545384422546612	0.2104857956723848	0.20538197913511647	0.20011434194347866	0.1949070931937395	0.18930292481332103	0.18385113788531562	0.17839956924092296	0.17295231389189078	0.167569215570901	0.16229343768870422	0.15707347466029414	0.15195568419737165	0.14701706976031378	0.14217004250425672	0.13749536996817505	0.13297748044766314	0.12861282167755175	0.12440809825319665	0.12036276137911689	0.1164751491774449	0.11272359450926123	0.10916517253124713	0.10575367560384376	0.1024718920509102	0.09933056084639492	0.09631981473150271	0.09345980652219447	0.09070572970270048	0.08808365614370707	0.08556395159137865	0.08317336859082193	0.08086526382650656	0.07866835455242155	0.0765534114925958	0.0745421434787307	0.07260306483078215	0.07075402327164469	0.069046323945446	0.06727093171537007	0.06566511860722973	0.06407550065704806	0.06256169226666614	0.06111818304205268	0.05973031187763928	0.058385973257424055	0.0571024977681734	0.055866598116629376	0.054677869320465707	0.0535235543964357	0.05242010055730399	0.05135609422405957	0.05033002974400708	0.04933228414329005	0.04837926784481066	0.04745534448053347	0.04656468390596391	0.045704031656334444	0.0448651386573591	0.044061379057190174	0.04328387806376621	0.04253154258997169	0.041803707996985524	0.04109863930804208	0.04040938552154868	0.039748481191384376	0.03910787629183425	0.038486838436562934	0.03788470511300484	0.037300693563693595	0.036734059506578425	0.03617915774868001	0.03564587267226574	0.03512805052276325	0.034625168129694205	0.034136681098668104	0.033662052889269295	0.03320078489855759	0.03274764124970579	0.03231203289803046	0.031888392561045274	0.031476305654377465	0.031075379981507185	0.030685221239313956	0.030305470317947992	0.029935779506064703	0.02957580982208306	0.02922524709705877	0.02887923772175487	0.028546971824314114	0.02822287588216197	0.027907656392571485	0.027599798834019078	0.02729973264767891	0.02700712644732538	0.026721493772325085	0.02644345236450525	0.026171852368268318
0.23420306899483886	0.23189322868432033	0.22921712524614785	0.22619447691383185	0.22285872368742995	0.21924610884307694	0.21531114422551725	0.21116357488309612	0.2067689334610655	0.20221008405319385	0.19751776768429524	0.19266694944503332	0.1877024119889981	0.18267582753565026	0.17761778655876365	0.17254755158890347	0.16747198918119569	0.1624566083468081	0.15750725793013767	0.1526138111114329	0.14780370108421573	0.14314662295927214	0.13856542190756502	0.1341394910428602	0.1298538072026314	0.12570550502717961	0.12169879382692782	0.1178379647635768	0.11412066493158064	0.11054479359394608	0.10711312798215805	0.10383473583352124	0.10067620107348858	0.09764627872250733	0.09474258593672999	0.0919785886952222	0.08931392378229222	0.08677354950595641	0.08433480509575972	0.08200812623617704	0.07976556638706883	0.0776288407646621	0.07556948296035824	0.07360961031269182	0.07171513277665185	0.06993269211080437	0.068182594361203	0.06651011155074249	0.06491523838931049	0.0633831706559221	0.06190085391735249	0.06048640072022041	0.05912593106779239	0.057807156239524815	0.05653412535263402	0.0553341693228886	0.05416653193740196	0.053032240938013904	0.051947508173785746	0.05090113318827379	0.049891724331672	0.048911866041675786	0.04796981777145278	0.04706183920925502	0.046184521044014236	0.04533650460807743	0.044509720525504094	0.04371738757017871	0.042950668133823505	0.0422086435205925	0.04149061894928716	0.040794889275031464	0.04011423654200849	0.039462242486151745	0.038829796752458824	0.03821654664219694	0.037621812354849966	0.03704488332029234	0.03648509224043227	0.03593680338625683	0.035409762607255896	0.03489794570727484	0.034400829730691355	0.0339178833521829	0.03344858174204539	0.032992439386792125	0.03254428300509034	0.0321134172523253	0.03169435117267098	0.03128667109560715	0.030889994843291444	0.030503936522417778	0.030128148900313654	0.02976227792262701	0.029406004486668365	0.029058493857590326	0.02871649875958779	0.0283875457364694	0.028067207804474567	0.02775461499727277	0.027449788187617365	0.027152658989241043	0.026862899457691325	0.02658002769836213	0.026304663435198453	0.02603566322505909
0.22373616722322492	0.22163327886040135	0.2191970556131065	0.21643903133218984	0.21339410618555008	0.2100916325934112	0.20649274781197305	0.20268965604219508	0.19865316972020974	0.1944615593555587	0.19013715924034422	0.18565948025291226	0.18473491482241425	0.17640954854139218	0.1717146567688446	0.16699814828465984	0.1622625825930036	0.1575723853145978	0.15293589326467724	0.1483406305277882	0.14381410465327998	0.13942087918008386	0.1350911971717957	0.13089879433176174	0.12683099751376556	0.12288527730183735	0.11906733081560177	0.1153815634873184	0.11182655760304853	0.10840047255512081	0.1051076964916229	0.10195802549156428	0.09891660074956404	0.09599618111644877	0.09319360330441986	0.09052235394024981	0.08794562607502429	0.08548313238213925	0.08311801196857134	0.0808594708208407	0.07867964215624608	0.0766014460640076	0.0745967009832019	0.07268655122066557	0.07083991807770718	0.06909936407131226	0.06738997186241895	0.06575565615613399	0.06419600255015465	0.06269669645392618	0.06124523837667354	0.05985942160810419	0.05852577766429377	0.05723233619882696	0.05598296251401587	0.05480580959356458	0.05365872186545958	0.052543926750069164	0.0514776972689394	0.050448779853915576	0.04945596333960148	0.04849168301264605	0.047564374547319516	0.046670376138499114	0.04580625987943545	0.0449707908530681	0.044156051602646545	0.04337496710404917	0.042619039254479796	0.041887232600279135	0.04117894926488794	0.040492522127226746	0.03982136282344583	0.03917725961896672	0.038552900263892326	0.037947364817105984	0.03736005125103616	0.036790190356903854	0.0362371556610498	0.03569543304126009	0.03517461589987029	0.03466877300401065	0.03417739404312193	0.03369996045067351	0.03323596104014838	0.03278491584226001	0.032341727357022565	0.03191558298449931	0.031501067963640085	0.031097771864946513	0.030705321190268257	0.03032334915355013	0.029951501492771718	0.02958943889881202	0.029236852110783022	0.02889288406277308	0.02855437366027025	0.028228741741528188	0.027911622727971055	0.027602146646276273	0.027300338543635255	0.02700613295477045	0.026719208037412207	0.02643934814041207	0.026166383233725676	0.025899974751027666
0.21404584438275367	0.21212428286753307	0.20989964328633287	0.2073758943824797	0.20459043463600526	0.2015756018533073	0.19826303427046477	0.19481941421422538	0.19105538800542834	0.18719197525930759	0.18320118385718734	0.17905228228696468	0.17480927805937546	0.17048688413125815	0.16611683743160854	0.16172366346530928	0.1573014812257773	0.15290709712282402	0.14856493594784997	0.14424575609741727	0.13998360483693478	0.13583557247111835	0.13174040836658454	0.12776690500693086	0.12390768910551231	0.12015028610407714	0.11651104491303917	0.11299143469899474	0.10959074035779062	0.10631029102858008	0.10314769058703102	0.10012034794616771	0.09719271702774764	0.09437773734759967	0.09167264582002763	0.08909105994776215	0.08659640039010091	0.08421263716261555	0.08191895147241102	0.07972624407024714	0.07760811399594493	0.07558713735413801	0.07363515344089223	0.07177380107076858	0.06997321261402291	0.0682810869294708	0.06660543576748419	0.06503328615037424	0.06348337140716731	0.0620160139122243	0.06059489304477397	0.05923733625229716	0.05793002802673322	0.056661476154426835	0.055449003197098994	0.05428036263737638	0.0531538992090764	0.05205867672510428	0.05101072424127677	0.049999194946882895	0.049022605836365855	0.04807188344118004	0.04716118258541831	0.046281001230288055	0.04542998114739762	0.044606941252973376	0.043804226015971	0.043034258450997384	0.04228899932115567	0.04156734502560699	0.04086872784124976	0.04019151329507024	0.03952927390029756	0.03889361057865752	0.03827723489905218	0.037679374011954835	0.03709941581562512	0.03653657141711832	0.03599027733510101	0.03545508070078437	0.03494045291762235	0.03444055173095881	0.03395487928600881	0.033482929690984355	0.03302420338893824	0.03257823133137591	0.032139985603335156	0.031718539393336055	0.03130855157215356	0.030909620746742843	0.03052137943013024	0.030143474360144123	0.029775546373675417	0.029417274618777755	0.02906833539691668	0.028727913547659745	0.02839285883296523	0.0280710621556917	0.02775663377491047	0.027450258864423236	0.027151456107204885	0.026860161696390585	0.02657606440609495	0.026298936606650964	0.02602862629525899	0.02576479480849896
0.2050709966451333	0.20331137089922532	0.20125164594185724	0.1989426455351525	0.196380708344152	0.19364012114719964	0.1905668529131156	0.18735225486184448	0.18393618441569293	0.18036203841372725	0.17666738068794804	0.17283746085577706	0.168893327275875	0.16487588218159885	0.16080782748528785	0.15670695126874273	0.15257318688680654	0.14845758051598854	0.14438134163500554	0.14032054062654384	0.13629960161404564	0.13238362679395324	0.12850575165510192	0.12474048975945223	0.12107403957772242	0.11753584587805214	0.11407416510183548	0.1106657709467461	0.10740920049049957	0.10426756293181211	0.10123254570356205	0.09832244067081752	0.0955042405934283	0.09279053065738492	0.09017956562049996	0.08768469505833083	0.08527171575666982	0.08296175182291601	0.0807373292279253	0.07860881248978001	0.07654980765488507	0.07458555975012858	0.07268483399479247	0.07087163602488865	0.06911601446598194	0.06745884368355644	0.0658286388009613	0.06426773419382927	0.06277684151879323	0.06134124419425335	0.05994997943432599	0.058620365432883896	0.05733894220088047	0.05609504982455346	0.05490556157096798	0.05375850930498924	0.052652414023015154	0.051576570684745186	0.05054671086242967	0.04955227541517215	0.04859399710032916	0.04765650331880466	0.04676026660746786	0.04589376201110764	0.045055736550899124	0.044245019468995006	0.04345404498733415	0.04269527857813195	0.04196059531014853	0.04124902826239002	0.040559996661168225	0.03989195808490755	0.03923842926376788	0.038611230219034086	0.038002827329414214	0.03741260619508084	0.03683993174401672	0.03628407423180894	0.03574736089423578	0.03521576744059902	0.034707293527186975	0.03421332011255354	0.033733315911914294	0.033266810799252866	0.03281332627368397	0.03237240065488783	0.031939068349097904	0.03152229977573306	0.03111681622535899	0.03072222987880502	0.0303381763870163	0.029964316223795272	0.029600291087804514	0.029245789469591228	0.028899957686677732	0.028563584882466388	0.028231987415662293	0.02791333585034172	0.02760224603147597	0.027298958219902695	0.027003144927112633	0.026714749478094643	0.02643319868368965	0.026159059863616135	0.025891395595392983	0.025630122304637192
0.19668082109468563	0.1950623659706183	0.1931927758544402	0.19107072233647784	0.18871697556116557	0.18616261889100266	0.18336110051291435	0.18039670249322018	0.17723452507561416	0.17393604696837248	0.17053068389310008	0.1669654911305388	0.16329493495230565	0.15955619295443987	0.15576410645479438	0.15193228700273267	0.14806371661099543	0.14421082271490676	0.14037523266648413	0.13655054861213087	0.13275993671559966	0.1291845638899659	0.12538699087229815	0.12181481230144275	0.11833019742314849	0.11492530723770585	0.11161526599708774	0.10840279566159715	0.10528635614441278	0.10227477782953616	0.09936146139867078	0.09656379571353024	0.09385045746359422	0.09123447161704333	0.0887142863896668	0.08630293143999589	0.08396697721638244	0.0817304327078404	0.07957363144308323	0.07750789853233873	0.07550682183039222	0.07359591645481918	0.07174639589487715	0.06998179422965502	0.06826833023547055	0.06665141339870911	0.06505974479131701	0.06353447656737539	0.06207692863250216	0.06067272593902789	0.059310571457372376	0.05800828638496778	0.05675253414294995	0.055519191603565006	0.05436614381218999	0.05324040872978195	0.052154137865709715	0.051097643030465864	0.050085780393002814	0.049108158075634865	0.04816365602733724	0.04724356516190316	0.04636166721604775	0.045508723347046566	0.04468355988116761	0.043885056734048127	0.04310576679494979	0.0423580635737864	0.041633863563705326	0.040932300060280334	0.0402528225353114	0.03959386424671979	0.038949106153798006	0.03833018759512595	0.03772970151835547	0.03714705196952577	0.03658163025283855	0.03603271871303914	0.03549977259286456	0.03497751607726425	0.03447515651758017	0.03398705638745313	0.03351269496795887	0.03305161301639151	0.03260334444454541	0.032167438111572896	0.03173899587207468	0.03132687966153662	0.030925874606061346	0.030535608141128986	0.03015572691583167	0.029785886399225404	0.02942574777195284	0.02907499532996771	0.02873278603620922	0.028399909394806525	0.02807189987175519	0.027756383759283965	0.02744846673294788	0.027148251352400718	0.02685541562750704	0.026569904970440615	0.026291417266533026	0.026019725033703298	0.025754690581113838	0.02549597134922004
0.18886033335302038	0.18738790468912064	0.18566736696201114	0.18371380859092018	0.1815431676451528	0.17918873196895468	0.17660515278954067	0.1738634268238891	0.1709363487563802	0.16788121811423748	0.16470425275581468	0.16140866008826954	0.1579940968501377	0.1545078737440388	0.1509681755359652	0.1473857861668681	0.1437606435542408	0.14013744035623074	0.1365370875263991	0.13293347676251763	0.12934169886477753	0.12585276114447153	0.12237659174673711	0.11898527100660918	0.11566990690702893	0.11242971756214659	0.10927136480561007	0.10620116779027919	0.10321788173607954	0.10033616245889768	0.09753348532777316	0.0948434993517511	0.09223109595343275	0.08970887912747513	0.08727606841318349	0.08494561092196957	0.08268528989224423	0.08051908214228179	0.07842798068755831	0.0764218594641074	0.07447783972256783	0.07262367924686387	0.07082064094220784	0.06910080899091485	0.0674302378711819	0.06585261054210324	0.06429876101348017	0.0628085993207115	0.061383713639288344	0.06001002854997463	0.05867674712437872	0.05740136269725033	0.05617086062855672	0.05496139591391325	0.053830143839522074	0.05272608807106375	0.051659624712328045	0.05062202848077295	0.04962783550470064	0.04866916245276703	0.047738197823606957	0.046833181993511136	0.04596546389894315	0.045125922706439545	0.044313513932859476	0.04352714551256487	0.0427594265263985	0.04202263724462221	0.04130886799047515	0.040617721298052065	0.0399471968756956	0.03929697047901644	0.03866120883076619	0.03805052365082141	0.03745787252362178	0.03688275402474622	0.03632451403472992	0.035782524665234496	0.035256203213601935	0.03474034290646659	0.034244060715192606	0.03376179841156864	0.03329304594507817	0.03283735590129919	0.032394274344853626	0.03196335705673198	0.03153977752299625	0.031132285291691625	0.030735737118112623	0.030349767251963974	0.02997403789302048	0.02960819171146588	0.02925192077884778	0.028904899329137115	0.028566292268656535	0.028236905768613024	0.02791283930436854	0.027600062594618766	0.027295302483256706	0.026998144651029263	0.026708272158840446	0.02642563811128264	0.026149927818689897	0.025880938175562092	0.025618519076428228	0.02536234192879065
0.18157476012836096	0.18021352558575504	0.1786265333696072	0.17682368814049204	0.17481984234027328	0.17264293660429308	0.17025563253948883	0.16771531183059316	0.16500628513103036	0.16216419636374635	0.15921567665105021	0.15614786597846944	0.1529661691778703	0.14971423110552712	0.1464045279061884	0.14305012835392308	0.13965080673102603	0.1362467926865565	0.1328570519937501	0.12945958520206377	0.12607991805131458	0.12275579793229913	0.11947034026239732	0.1162509304413371	0.1130960957555062	0.11000874652715234	0.10699440988111605	0.10405933177912195	0.10120271110955474	0.09843445087645769	0.095747949743005	0.09316106909565805	0.09064516990056842	0.08821350366321615	0.08586492059000488	0.0836124855627462	0.08142164198295034	0.07932746931058877	0.07729879419670299	0.07535216221808264	0.07346343203162353	0.07165674881543717	0.06990553214729506	0.06823025022862265	0.06660184674878836	0.06506284811406653	0.06354569558803765	0.06209005723716773	0.060696860913240884	0.0593535062383019	0.05804884455440265	0.056799673074924936	0.055594038502067546	0.05442196789035438	0.05329894225569924	0.05221561811236081	0.05116870112857909	0.050149747581461346	0.04917300522382873	0.048228544533714585	0.047315472859673864	0.046425450198063024	0.04557166377120919	0.04474541766117687	0.04394562417656408	0.04317114013450277	0.042415041630251026	0.04168908411129824	0.0409856266876581	0.040304306824393975	0.03964316449715148	0.039002309765407805	0.038374768608477605	0.037772239012516105	0.03718739261453524	0.03661977122110134	0.0360686530028407	0.03553351801495672	0.0350137608452585	0.0345042650641061	0.03401401506399662	0.0335375624446448	0.03307438459952647	0.032624053908335005	0.032186127508114365	0.03176016929867741	0.03134142731146467	0.03093853267229521	0.03054641450272522	0.030164741738565634	0.02979313144864057	0.029431267393332586	0.02907882167960691	0.02873496323591664	0.02840049015714324	0.028074573849650838	0.027753911699189348	0.027444378705808004	0.027142759858606244	0.02684864252952669	0.02656172038411562	0.02628167250296818	0.026009002683575227	0.025742699226847802	0.02548288583606062	0.025229238587031976
0.1747498260942107	0.17349104933680362	0.17202903900156585	0.17038859601556622	0.16850684665571855	0.16648989971261022	0.1642787860516993	0.16192183086063006	0.15940648579054764	0.15676423499793304	0.1540233571328311	0.15115936571576943	0.1481935837135077	0.14515414569512006	0.14205713854482577	0.13891336429282397	0.13572798919873724	0.132520813492153	0.1293266806383609	0.1261220420715599	0.12292933175345909	0.11978890089474514	0.11665679542295751	0.11360391231684683	0.11060241356341884	0.10765882633527123	0.10478103521343676	0.10197492661528339	0.09923906360210467	0.09658393148125526	0.09400253829071875	0.09151561529650691	0.08909269951926821	0.08674790248570312	0.08448054614958006	0.08230399454231732	0.08018418147103767	0.07815425803731176	0.07618821315597299	0.07429816300342919	0.0724634268709025	0.07070651145756437	0.06900232320239813	0.06736878917263511	0.06578315166187984	0.0642818450484172	0.06280095947682389	0.06137895005503358	0.060017136099378816	0.05870324542269191	0.05742644774575482	0.05620328561536392	0.05502211248812411	0.0538732551750528	0.05277254081248515	0.051709060989895646	0.050681456202096256	0.04968088943399831	0.04872393879663616	0.04779319714194081	0.046895566698721254	0.046020277489529526	0.045180347212077594	0.044367254250133235	0.04357998279159637	0.04281733283579191	0.0420726372107042	0.04135740239608219	0.04066417263532137	0.0399925946779263	0.03934074413185812	0.03870822994469011	0.03808980356666226	0.03749535788501432	0.03691827094876942	0.03635806062816223	0.03581404065784504	0.03528571153104004	0.03477247708880654	0.034269302660097575	0.03378505375620221	0.03331435141498177	0.032856728854796464	0.03241172138161822	0.03197891859645825	0.03155789198614754	0.0311439577137393	0.03074563076105023	0.030357919889708335	0.029980491378460383	0.029612991483182142	0.02925508212482071	0.028906457162191857	0.028566288765129445	0.028235385449887667	0.027912917908572712	0.027595501379095742	0.027289338920445758	0.026990845053277653	0.026699671371345674	0.026415765734887544	0.026138565934541332	0.02586864024108077	0.02560501552751146	0.025347795459895784	0.02509666563771489
0.1683480363806558	0.16718382851844843	0.1658286185787251	0.16428713031538425	0.1625685630231114	0.16075929580576673	0.15864494193766004	0.15645356110776332	0.154116124759511	0.15165638069611756	0.14910174076507882	0.14642797765620866	0.1436582749913694	0.14081404320286617	0.1378835556424525	0.13496604499338966	0.13196412476837158	0.12895042699871131	0.12594066182704494	0.12291363395124995	0.11989141542701301	0.11691844891107826	0.11395242448742852	0.11103925000181217	0.1081861160617989	0.10537931527363566	0.10262955733241833	0.09994612344744506	0.0973253993758909	0.09477843026279152	0.09229864898874225	0.0899065298642314	0.08757291308994679	0.08531168823295003	0.0831223642468948	0.08101963071104748	0.07896678479539725	0.07700115689089386	0.07509456071292482	0.07326011774130625	0.07147763845909022	0.0697691550850677	0.06811076866131578	0.06651897334392745	0.06497422826069138	0.0635568795710523	0.06206416622682126	0.06067528657666721	0.0593442704731596	0.058059060806754416	0.056809868700643855	0.055612374137039726	0.05444117438901675	0.05332914959144113	0.052249800520645845	0.051206742755715726	0.050197918076817664	0.0492155721409557	0.04827294281446869	0.04736090310135543	0.046478499464170764	0.04561779115307454	0.04479155338722299	0.04399146360329059	0.04321642577412029	0.04246562635252977	0.041732212367982593	0.04102763518873759	0.040344539705445194	0.03968261898323278	0.03904000191188575	0.03841628520362769	0.037806344343223795	0.03721993259970076	0.036650530826208484	0.03609767833340161	0.03556070077062065	0.03503912609147041	0.03453237022535355	0.03403546206424972	0.033557184228154124	0.033092198285316364	0.03264008773134555	0.03220037481282582	0.03177266312851654	0.03135653521597354	0.03094737618573977	0.03055359315946683	0.030170272295818635	0.029797060963909775	0.029433637296478302	0.029079648663762794	0.028734826538329865	0.02839833872790486	0.02807098502974947	0.027752640290747196	0.02743789095654362	0.027134949552201075	0.026839564254932925	0.026551402522503285	0.026270414165013144	0.025996307152523244	0.025728857881605546	0.02546789276191479	0.02521325367712811	0.024964629242732028
0.16233558184516297	0.16127605581921742	0.15999960042374128	0.15856878649515935	0.15697436438665868	0.15526801604486537	0.15332563637927885	0.15129054088466778	0.14910998800236375	0.1468176120546256	0.14443425744223135	0.14193649391704388	0.13934314622708227	0.13668019124753103	0.1339305425373004	0.1311913714801105	0.1283673873105706	0.12552813090212683	0.1226886551197818	0.11982778749507272	0.11696776996671485	0.11414880334985161	0.1113324438874987	0.10856689280786307	0.10584436367916851	0.1032073562716113	0.1005397105804439	0.0979720288557625	0.09546095838999737	0.0930172833408572	0.09063454343067415	0.08833310045692662	0.08608516707176997	0.08390433125587228	0.08179155466934222	0.07975692847525279	0.07777126127660816	0.0758669392481982	0.07401822912231881	0.0722378801020098	0.0705064011846309	0.06884488219486216	0.06723100236621556	0.06568143087058427	0.06417509011812343	0.06277174881615497	0.06133581086314084	0.059979174053379734	0.05867833252672837	0.05742149246551229	0.056199190217994834	0.05502678488133825	0.05387928936102591	0.05278971648380196	0.05173139798236623	0.050708188176974	0.04971813985842053	0.04875649834856367	0.047827836173436604	0.046931755491312246	0.04606437045756791	0.04521801640356943	0.044405321629780926	0.04361808535833221	0.04285527895650951	0.042116107443043276	0.04139385957517256	0.04069980089423173	0.04002675499658013	0.039374402602096	0.03874105906323692	0.03812594119918372	0.03752442008143715	0.03694598920251786	0.03638419894217287	0.035838627554208316	0.035308649025221656	0.03479378451371579	0.034293457899369585	0.03380278128279229	0.03333042433702454	0.032871122806178564	0.03242447802772179	0.031990022034067096	0.03156736867887641	0.031156110580515935	0.030751697100183786	0.030362433786540504	0.029983473650202194	0.029614468461242955	0.029255066055402963	0.0289050051712105	0.028563404699700617	0.02823112029053168	0.02790729491103494	0.02759236661429297	0.027280965070244433	0.02698121684982784	0.026688923163073464	0.026403743614589758	0.026125676758279114	0.025854369968696035	0.025589654476535564	0.02533133488977676	0.025079262201284522	0.02483309062852872
0.15667749968710734	0.1556760075540298	0.15450814328757367	0.15317935460202325	0.15169623490453973	0.1500801733737903	0.14830000894132725	0.14640300342289098	0.14436884808605147	0.14222905168594382	0.14000061263756974	0.13766500679276555	0.13523693756121785	0.13273860573229293	0.13018373382394074	0.12758196714257497	0.12492073704483643	0.12224539477030383	0.11956499616360396	0.11685849172380214	0.11414845908847045	0.11147553687590371	0.10879986128098314	0.10616863723875052	0.10357345194985045	0.10101902860500499	0.09850949703314495	0.0960510550895374	0.09364429722547071	0.09129892964756997	0.08900810952097146	0.08679468509732478	0.0846290179412177	0.08252672506782917	0.08048415143631117	0.07851834256361018	0.07659664474962051	0.07475187646409895	0.07295875165557256	0.07123119402505482	0.06954893521266199	0.06793353360761825	0.06636301907122494	0.06485393901838483	0.06338576233503378	0.061992572945594356	0.06061556413193621	0.05929068881974564	0.058019361973744146	0.05679034936399574	0.055594439257735564	0.05444667478132477	0.05333640907696366	0.052254983061675746	0.051217335194594246	0.05021372443923506	0.04924216393172938	0.04829532647752601	0.04738595568361037	0.046505617926680655	0.04565312833054441	0.04482098523202715	0.04402168007322519	0.043247171035428245	0.04249641144351464	0.041768786042821096	0.04105758608760917	0.04037395406954044	0.039710848896320976	0.039067972501354103	0.03844326358180902	0.03783722428248111	0.037244070230002584	0.036673526627449396	0.03611929110666948	0.035580955054418814	0.03505791455700219	0.03454970211927686	0.034055756450848955	0.03357126583852456	0.03310478501416345	0.03265112990592317	0.032209913174126026	0.0317806784790939	0.03136304627204302	0.030956630274609587	0.030556930987234065	0.030172160597288788	0.029797522967928456	0.02943267541115844	0.029077316732926146	0.02873112846613635	0.028393295963356407	0.02806464216253596	0.02774432652207452	0.027432794148803414	0.027124719579117863	0.02682814672830919	0.02653892761686063	0.026256741395963398	0.025981277400764308	0.025713040702547225	0.025451034620294372	0.02519534639236495	0.024945826476466072	0.02470213233340185
0.1513465382960407	0.1504145117853391	0.14932886133391354	0.14809298986271635	0.1467111691549821	0.14518897727527919	0.1435368941966146	0.14177378561550524	0.13987313623087555	0.1378746066196257	0.1357876929116716	0.13359944097613086	0.13132300605128192	0.12897570481510467	0.1265760472055339	0.12412713512534683	0.12161966476629754	0.11909456337367055	0.1165611874692409	0.11400277133186687	0.11143272579581569	0.10889523622202195	0.10635129817955481	0.1038463425566357	0.10137363903194152	0.09893406071749354	0.09653476145626315	0.09418152700568569	0.09186613570692714	0.08962250231431064	0.08742164083884335	0.085290484424981	0.08320379898748634	0.08117461837872161	0.07920316217141857	0.07730265758455963	0.07544268786224274	0.07365560676824084	0.07191684645422221	0.07023986462321825	0.06860540347173988	0.06703494465470874	0.06550853520106473	0.06403718766488059	0.0626062862873142	0.061232617691689716	0.05990368286408099	0.05860986079040292	0.057367402065463265	0.05616574226216208	0.05499556518407251	0.05387210150729525	0.052784860349753646	0.05172501763692568	0.05070773914313971	0.04972338058442006	0.04877310784242008	0.047840614004078214	0.04694752386195053	0.0460826524479598	0.04524482239427374	0.04442675095129931	0.04364064561709099	0.04287870873064295	0.0421399383406287	0.04142370204544171	0.04072343344416414	0.040050130202560826	0.03939685324936594	0.03876323122036848	0.038147903458719525	0.03755015695968813	0.03696527366914858	0.03640255582758128	0.03585584648856994	0.03532466702658685	0.03480852509065173	0.03430689606316793	0.03381928202911161	0.03334093072022661	0.03288028262131594	0.03243223312293944	0.03199639739040059	0.03157235633175251	0.031159715157500434	0.030758091324483334	0.03036309348079961	0.029982790485461926	0.029612438640572097	0.029251738523427554	0.028900366422892582	0.02855805992210664	0.028223955745450547	0.027898915879601877	0.027582638246649884	0.027273920601728653	0.026969160752037872	0.02667574497309817	0.026389583107894063	0.026110359256217196	0.025838029294951114	0.025572310645168135	0.025313002565706535	0.025059931438263558	0.024812950531829706	0.02457172299160879
0.14631530821351743	0.1454473743594842	0.1444476312764108	0.14328210765161578	0.1419945110929594	0.14057258312165039	0.13903145856702318	0.13738390244623383	0.13560591668799485	0.13373177842091075	0.1317787098607747	0.12972670699229413	0.1275892230682298	0.12538369206473365	0.12312542844545882	0.1208191386314369	0.11845356404617932	0.11606858470547923	0.11367290329082633	0.11124793799464323	0.10881273998112748	0.10640278741107888	0.10398360709012676	0.10159945028013367	0.09923929595465956	0.09690969194952834	0.09461518043816294	0.09235914507557733	0.09014164946623987	0.08798688327998083	0.08587108683690331	0.08381971199492229	0.08180896171157605	0.07985112641244953	0.0779480027050847	0.07610966186285922	0.07430941526342355	0.07257804511704082	0.07089194050414066	0.06926424218025763	0.06767628298824077	0.06614935338750375	0.06466402600859775	0.06323117636308967	0.061852479415589294	0.060497020999145515	0.05920005409177732	0.05793656880297429	0.05672250163082786	0.05554759888197798	0.05440276450720013	0.053302950381937685	0.05223831584961448	0.05119923039535963	0.05020262226978427	0.049236927106131194	0.04830495551932385	0.04738951467416792	0.04651248588337953	0.04566295270877516	0.04483956495439574	0.04403535814385255	0.043262353468962886	0.042512798066472055	0.04178586210459903	0.04108085265303884	0.04039138474081797	0.0397283180553702	0.03908478364090016	0.03846045577431797	0.037854011701960136	0.037264750531454886	0.03668807283838559	0.036133114103147984	0.03559383905206419	0.03506978045770442	0.034560464543787	0.03406537511921115	0.03358404986422206	0.03311179222031117	0.03265693085921381	0.032214445534313116	0.03178396038191064	0.0313650589166306	0.030957383106696018	0.03056055189725031	0.0301701893210405	0.029794310978339844	0.029428229555604275	0.029071649739362996	0.028724253559554554	0.028385219435168255	0.02805539039164723	0.02773392984169012	0.027421132334094142	0.027115624393330495	0.026814294320500618	0.026524017205713832	0.026240894708510654	0.025964616396498615	0.025695138624259168	0.02543218776892019	0.02517556260291627	0.024925094031186396	0.02468059905530156	0.02444186353543261
0.14156136179728804	0.140751391050075	0.13981790413662706	0.1387154649234992	0.1375275176610289	0.1361985175164641	0.13476344660910225	0.13321263120591414	0.13155244437691097	0.12979281536476953	0.12796083163103156	0.1260355651855683	0.12402514185393523	0.1219510982423638	0.11982400324561644	0.11764746151248083	0.11541574667661955	0.1131614005539804	0.11089373397104321	0.10859600189311287	0.10628704070602586	0.10399520438537825	0.10169383916712389	0.09942022107700345	0.09716978163861595	0.0949432552419957	0.09274871460997014	0.09058749922029513	0.08846965493895613	0.08639123342169179	0.0843567409580639	0.08238187513207904	0.0804437397134902	0.0785548585706005	0.07671658898278519	0.07493802669111252	0.07319644504654425	0.07151896839123725	0.0698836628558555	0.06830374433742714	0.0667611397780475	0.06527658870953522	0.0638313155733126	0.06243577366876505	0.06109228096088571	0.05977039702956464	0.058504744285349235	0.05727093887913945	0.056084770315949876	0.054935976797629654	0.05381603729804358	0.052725538477423776	0.05169697415400254	0.05067962800538553	0.04970429622375382	0.048754983427421725	0.047837658596462364	0.046942111647236634	0.04608102308585789	0.04524644464600808	0.04443730020723518	0.04364679923646755	0.042886688066939536	0.04214944053360519	0.04143418232999806	0.04074031950875372	0.04006155805917222	0.03940856250207825	0.03877512201606005	0.0381596809080784	0.037561893966106395	0.03698104964746245	0.036412489821880195	0.03586522435502846	0.0353333166048897	0.03481630473630116	0.034313767033339514	0.03382516848877316	0.0333500648368059	0.03288386215933611	0.03243474246684257	0.03199777941782402	0.031572605210078854	0.031158819473271492	0.030756056734520268	0.03036396573829219	0.02997824222231804	0.02960674389422596	0.029244904256909225	0.028892397682488528	0.02854896875222747	0.02821375017690114	0.02788760955000562	0.02756971287196355	0.027260509014734632	0.026958189248630932	0.02666012590404234	0.026372968672225862	0.02609286759752043	0.025819251329067865	0.025552881384789547	0.025292676161844697	0.02503871855659801	0.02479083773603868	0.024548852673845836	0.024312548686078937
0.1370618808040825	0.13630619679022724	0.1354329439885077	0.13441511729524566	0.1332911079562465	0.13204645380512686	0.13069968588102146	0.12920142428039808	0.1276893572970185	0.12604331908763572	0.12432034304741693	0.12250980369373321	0.12061994022998342	0.11866685513775972	0.11666097920612233	0.11461675537726147	0.11249840848350323	0.11036648221719855	0.10821818054172097	0.10603947643081432	0.10384635890882679	0.10169079887312632	0.09947739820717355	0.0973137462956693	0.09516202674469944	0.09303456479745531	0.090933729762561	0.08886277781759269	0.0868308988190749	0.0848343799459306	0.08287766457444372	0.08091317915301664	0.07910817024360196	0.07728518253657739	0.07550923885737754	0.07378926245040081	0.07210346548722493	0.07047811069681367	0.06889216709158794	0.06735856148929911	0.06585999753708288	0.06441656868425623	0.06300850421728077	0.06165117396747054	0.060341853882296945	0.05905288794132993	0.0578177602034743	0.056612998066713244	0.05545400296430212	0.05433090353132425	0.053235385160902975	0.05218178584519873	0.05116082359291507	0.05016417432464014	0.04920594448912255	0.04828072312128779	0.047377333458488095	0.04649824961535064	0.045652910567418575	0.04483316266174456	0.04403816116360057	0.04326117016371836	0.04251378879886977	0.04178865655026296	0.04108493940041285	0.04040207700040196	0.039733890622563835	0.03909088461779306	0.03846697703236417	0.03786064710986466	0.03727114653614794	0.03669906162278944	0.036138542264590484	0.0355988920312817	0.03507425903075377	0.03456427607946235	0.03406843719961707	0.03358628385590673	0.033117367166840134	0.032657151735499365	0.03221373055140597	0.031782249562235715	0.03136234295938501	0.030953621265179893	0.030555750497408347	0.030168370820380416	0.02978723094545922	0.029420114516238795	0.029062471360812324	0.028714028325596996	0.0283745267475629	0.028043093677763642	0.02772061691915536	0.02740682832949264	0.02710048375302095	0.02680147782242688	0.0265066608394309	0.02622260459612294	0.02594550669772018	0.02567480540096208	0.025411250871892898	0.02515378014417944	0.02490247488941726	0.02465723090249663	0.024417679686947663	0.024183800793111006
0.1328103889148825	0.1320913944976747	0.1312752651098134	0.13032196963094206	0.12926889276870174	0.12810227482921582	0.12684291286635602	0.1254794917836067	0.12401432132182175	0.12246274937318583	0.12084755796397544	0.1191440369503808	0.11736420750291869	0.11552356710133017	0.1136282502618863	0.11169297955640779	0.10969628738557465	0.10767809285672617	0.10564241585000515	0.1035747363508486	0.10149111989649429	0.09941909185295746	0.09733213982725278	0.09526858967140991	0.09324929859502697	0.09117974228076092	0.08916860177421283	0.08718354378845625	0.08523372287836103	0.0833162050114128	0.08143302033115021	0.07960198753741753	0.077800591488125	0.07604145666225366	0.07432568324845291	0.0726631563726636	0.0710302285277936	0.06945531616537634	0.06791717620897268	0.0664285665126941	0.06497267452605815	0.06356913898242536	0.06219799700287713	0.060877327611716846	0.0596012418794534	0.05834435842902268	0.057139119090144026	0.05596272431863981	0.05483033205437734	0.053732383941272346	0.05266074000261816	0.051629689195877106	0.050629992019500025	0.04965362482717159	0.04871444994714644	0.04780398579856062	0.046920981338192475	0.04605821269330886	0.04522832850877315	0.04442321229120382	0.043642119890184045	0.04287850005526736	0.042143648151576306	0.041430481942937275	0.04073817281937141	0.040066169163181356	0.03940843524549488	0.03877531141736655	0.03816083162615074	0.037562958894322006	0.036982645613092766	0.036418804979962895	0.03586623422314731	0.03533414420020518	0.034816747071536376	0.03431369619213289	0.03382450623310178	0.03334873507540781	0.03288594193661158	0.03243167526434531	0.03199390670048181	0.03156786113543845	0.03115318498536495	0.030749496340339102	0.030356481890154767	0.02997378761934434	0.029597194819519383	0.029234381535073982	0.028880914049663756	0.028536528102386854	0.028200347139675095	0.027873257258846595	0.02755441911905786	0.027244151938285194	0.026941199716907296	0.026645495537443113	0.026353904295594192	0.026072929620408407	0.025798813790424036	0.025531274669249125	0.025270256658990315	0.025015504097809473	0.024766835064292735	0.024524100997750486	0.0242870785326158	0.02405561254945067
0.12875378824804595	0.12809218465261954	0.1273256372300423	0.126433695882942	0.12544538651640147	0.12435086513831764	0.12316736895950062	0.12188660831824134	0.12051041759365584	0.11905274290569576	0.11753106008420808	0.11595709754640798	0.1142481884024845	0.11251223750354446	0.11072037081462839	0.10889180998351296	0.10700244735514809	0.10509073423966056	0.10315996381666441	0.101196894627727	0.09921596464981709	0.09724390011172294	0.09525463792122897	0.09328418246748904	0.09132317842596868	0.08937775647065449	0.08745121349476007	0.08554951396726095	0.08367614742109038	0.08183204934598516	0.08002135087796296	0.07825822374561162	0.07652134322111738	0.07482329624756354	0.07316544889042512	0.07155740305092713	0.06997644860752783	0.06845059527749581	0.06695843743697166	0.0655136966694295	0.06409897754679376	0.06273429006009404	0.061400092129235154	0.06013877694297893	0.058870677678169656	0.05764485122390677	0.056468772761257315	0.05532012636521058	0.05421381373926406	0.05314050021857582	0.05209220339380513	0.05108324984264426	0.05010445675678969	0.049147990094680856	0.048231428108844523	0.04733493253628425	0.046468457867377494	0.045622117284646484	0.044807307711983706	0.044016595051983194	0.04324921594592851	0.042498691169758615	0.04177628710633194	0.04107493606121028	0.0403938865667492	0.03973263083182252	0.03908521407671809	0.03846185067082057	0.03785669610633722	0.03726816488559712	0.03669597748845714	0.036140312018524356	0.03559570792431155	0.03507099343576512	0.03456076360638586	0.03406457942689021	0.033581991753183195	0.033112527069041824	0.032655817197621596	0.032207444640715226	0.03177526796780797	0.031354628303968575	0.030945140193675957	0.030546450820401604	0.03015824869991726	0.029780184871672135	0.029408093766259663	0.029049601862335732	0.028700286093400876	0.02835991170650273	0.028027596599279888	0.027704246034839775	0.02738901651542667	0.02708225368691058	0.026782537048621893	0.026490247582108634	0.02620186092659499	0.025923957282614082	0.025652802506972425	0.025388129083731524	0.02512989759797053	0.024877851487838564	0.024631802884382818	0.024391611951475517	0.024157057187582282	0.023927987663269798
0.12490501989507695	0.12429193313082935	0.1236043536790932	0.12273543895018454	0.12180710976378993	0.12077960641875704	0.11967474767958655	0.11846313272899274	0.11719317875146917	0.11579750347496309	0.1143610331134489	0.11284824834729096	0.11126458498610267	0.10962434952046504	0.10793130635787418	0.10620060745645568	0.10441199781490879	0.10259912934085008	0.10076731002506147	0.098901970371835	0.09701790551540827	0.0951396672536569	0.0932421899555159	0.09136178947297409	0.0894880042865226	0.08762648763692522	0.08578147740786816	0.08395602557116685	0.08215847216753504	0.08038561553754511	0.07864367596969289	0.07694445765599225	0.07526950735612674	0.07363106532553185	0.07202815777809671	0.07047253373803913	0.06894191288587768	0.06746323281745113	0.06601585628074377	0.06461330791328526	0.06323884581897479	0.06191200563530169	0.06061450035074673	0.05936122716921544	0.05819785320637525	0.056954309330620616	0.0558067203987881	0.05468511887467874	0.05360428603264625	0.052555182592775716	0.05151557168088088	0.05054253333438969	0.04958421455469625	0.04864734476213302	0.04774566827484205	0.0468700158684759	0.04602019641179325	0.04518971267087815	0.04438983278558746	0.043613325197536676	0.042859500337355194	0.042121899430568106	0.04141172864549551	0.040722047646861256	0.040052111166914046	0.039401443363889954	0.0387642492368092	0.03815054265018988	0.03755460595105229	0.036974900763742664	0.03641116387041382	0.035863564168502206	0.03532676639593009	0.034809453961310764	0.0343063199337035	0.033816931953161114	0.033340885885112484	0.03287769597103448	0.03242700037675994	0.03198446290337193	0.03155785337662273	0.031142561990709902	0.03073821505647889	0.0303444842410181	0.029961054738439824	0.029587592852302003	0.029219985953149702	0.02886573868952004	0.0285205721834767	0.028184178250290393	0.027855704295613643	0.0275360679141569	0.027225014502496883	0.02692129460913065	0.026624779191686886	0.02633573989208517	0.026050536008834703	0.025775674504620497	0.025507118924957065	0.025245650359696926	0.024990190483693404	0.02474082588324418	0.02449738170525146	0.02425971844841666	0.024027616640053935	0.023800932757926583
0.12126083001303264	0.1206777356430296	0.12000278521707984	0.11921492928131691	0.11834218800731519	0.11737665518858033	0.11632958082821114	0.115195501669334	0.11397490190522866	0.11268366729393409	0.1113282801452687	0.10990097447341875	0.10840626111036578	0.10685497736322297	0.10525185931155653	0.1036137513826694	0.10191963846292017	0.1001995986117573	0.09845985977131415	0.09668640142767682	0.09489306626837099	0.09310341991777281	0.09129330545987877	0.08949714647933624	0.08770773841098366	0.08592449310377724	0.08415662172816259	0.08240526214878126	0.0806787108268118	0.07897410359020796	0.0772973412082146	0.07566029551764229	0.07404420112342744	0.07246249505420031	0.07091329574608284	0.06940834795912919	0.06792605420581263	0.06649319118663036	0.06508936919150773	0.06372750293241645	0.0623921412353872	0.06110202559361789	0.059839400898314965	0.058618972621405675	0.0574383033193416	0.056272719361868326	0.05515294902348558	0.054057876927060815	0.05300196195827977	0.05197646535955304	0.05097374276044025	0.05000754654964861	0.04906863509179975	0.048155373333181255	0.04726789325246854	0.046409344085327583	0.045576136282168354	0.04476112245052456	0.043975939076938995	0.04321339255772245	0.04247286844832218	0.0417480976630008	0.04104999730830604	0.04037175039882517	0.039712861392557586	0.039072668233732746	0.038445547173704804	0.03784140447938132	0.037254701359788846	0.03668358556697548	0.036128210440076254	0.03558858723764636	0.035059527106116664	0.034549543081365895	0.03405343183464836	0.03357079765483992	0.033101196717268695	0.03264423019503723	0.03219950450938401	0.03176274102026949	0.03134166164409538	0.030931682084060084	0.030532429369849044	0.030143629070864483	0.029764948383035773	0.029396019420133396	0.029032828837639496	0.028682853299916003	0.02834177941110086	0.028008744161615366	0.027684674925496134	0.027368729180737385	0.027061241203547897	0.026760966979056798	0.026467787839287712	0.026181975241094828	0.025899942763091613	0.02562809349724112	0.025362819499202566	0.02510383656888051	0.024851127369652566	0.024604430807727368	0.02436353316953427	0.024128429054002084	0.02389875975177582	0.023674443351704957
0.11778475266348602	0.11723688124993178	0.11660207769531787	0.11586048128841793	0.11503979706941822	0.1141293353764446	0.1131431850715338	0.11207466011148547	0.1109236646110198	0.10970519015535879	0.1084257592198667	0.10707757872221359	0.10566337136460276	0.10419590421139475	0.10267925917796142	0.10112652472081642	0.09951972116917289	0.0978867357287287	0.09623339078440495	0.0945464647564665	0.09283839955054887	0.09113261707855431	0.08940602506598076	0.08768909879771615	0.08597627407873998	0.08427015909264596	0.08257535058477243	0.08089433595434227	0.07923598105129658	0.07759647772230219	0.07598249315081454	0.07440449709237759	0.07284580881576092	0.07131774854756341	0.06982053737559663	0.06836449295477331	0.06692903498880223	0.06554022719759875	0.06417855972826969	0.06285633995947386	0.06155883849814468	0.06030584444704435	0.05907543080761468	0.05788719835723432	0.05673664481039303	0.05560006478700555	0.05450743794913483	0.05343834706671178	0.05240673279776083	0.05140434870494293	0.05042369845786426	0.04947824760314202	0.04855949883818532	0.047660743978148734	0.046794613942067846	0.04595322188546605	0.04513601616281408	0.04433636647911654	0.04356564148019929	0.042816895226668046	0.042089475375890605	0.04137730394441602	0.04069111544513913	0.040024208542435415	0.03937615574531628	0.038746304608082115	0.03812914610719464	0.03753443276127384	0.03695659977010896	0.03639424778882338	0.0358471371956844	0.03531542624194726	0.03479400239857187	0.03429124989384227	0.03380209371659256	0.0333261534700323	0.03286296034866992	0.03241214812780727	0.031973319489559046	0.031542321458192545	0.031126710547317558	0.03072197353812879	0.030327785310390532	0.029943855626989594	0.029569874025437533	0.029205472022195207	0.028846693878773026	0.028500926382678773	0.02816391392804751	0.027834797816988707	0.027514515854363483	0.027202223870563647	0.026898286498130912	0.026601424328215103	0.02631156731135524	0.026028968397327473	0.025750067338316886	0.02548121815777753	0.025218854488384866	0.024962691571727556	0.02471271570726919	0.024468669744425083	0.02423034518139768	0.023997735879412358	0.023770484834344508	0.02354853039642422
0.11447304580248865	0.11395628378682196	0.11335922632513672	0.11266089248205584	0.11188877957306595	0.11102909845664916	0.11009955058034791	0.10909169723872841	0.10800461351424862	0.1068540752451469	0.10564514243271121	0.10436952428278509	0.10303177272034492	0.10164255612686103	0.10021177514896355	0.09873334760242773	0.09720817960502853	0.09565663008640253	0.09408457176885593	0.0924786929792064	0.09085160341381607	0.08922448632226024	0.0875759232519257	0.0859354406314889	0.08429547253057165	0.08266068475426999	0.08103638063871635	0.07942463985983803	0.07782909266625601	0.07625113680053705	0.07469780864385787	0.07317661812597555	0.07167272974799453	0.07019720133928703	0.06874926519104302	0.06734067587927108	0.0659507364277905	0.06460423911938222	0.06328316996159919	0.06199941364514584	0.060738764563053126	0.05951853815269113	0.05832290088591463	0.05716575679096255	0.056044646535251555	0.05493626399286308	0.05387016820669495	0.05282638465471715	0.051818682292485325	0.05083880332613156	0.0498797431757716	0.0489545386637967	0.04805945040379252	0.047175021904883985	0.04632611764050331	0.04550160573714193	0.044700016963847296	0.04391542989753691	0.04315895917444222	0.04242378451439005	0.04170928764378413	0.041009533258902275	0.040335009163334136	0.03967937281530702	0.03904200548018445	0.03842236079256219	0.037815038730783596	0.03722965187230612	0.03666031765889254	0.036106898630811034	0.035567957566190585	0.03504406530395726	0.03453019961845344	0.034034616915838645	0.03355237417206215	0.03308302367365509	0.032626176249965944	0.03218146018213144	0.031748497624659915	0.03132319430671436	0.030912983511092833	0.030513457607179773	0.03012428557095297	0.02974522268902361	0.02937586938196715	0.029015920747611383	0.028661556713365306	0.028319960842368482	0.02798698234056104	0.027661754858873507	0.027345235447881693	0.02703716744231098	0.02673614806995511	0.026442684184400458	0.02615612173402785	0.025876704965501863	0.02560092258526506	0.0253347900869851	0.025075580527493868	0.024822218870877613	0.024574958110956047	0.024333545742917014	0.02409777776679769	0.023867647456733587	0.023642809310425034	0.023423184305775707
0.11131451180992569	0.11081972704908631	0.11026160532630079	0.10960636311016717	0.10887669527377268	0.10806746906049737	0.10719404823268572	0.106237570743969	0.10521049183643218	0.1041226207806517	0.10297921067894637	0.10177196789582099	0.1005054170130539	0.09916968639438557	0.09782625316928728	0.09645756333426961	0.0949875814306108	0.09350531624724405	0.09200957128137777	0.09048013891466897	0.08892862980249168	0.08737632119462985	0.0858010544813594	0.08426344699181999	0.08266300910154235	0.0810974491448288	0.0795387043600177	0.07799077433511914	0.07646463624010705	0.07493953398265703	0.07344271435176007	0.07197608134127681	0.07052549972986945	0.06909948731342218	0.06769967949323576	0.06633610858606515	0.06499009180854744	0.0636845499523719	0.06240307772745038	0.061156639958085006	0.05993149531776279	0.05874510704741258	0.05758141028544011	0.056454506616369055	0.05534966345144845	0.05428127945508294	0.053241050621853206	0.05222200452685167	0.051237522114444496	0.05026503581518273	0.04934177843349065	0.04843667814807585	0.04755631969844299	0.04669423889096936	0.04586270898135772	0.04505424539872043	0.044268107493189365	0.043498366310219534	0.04275589924270498	0.042034098287127813	0.041332334221146225	0.0406448057118239	0.039981843127006374	0.03933725040038878	0.03871044679908064	0.038100872676401706	0.037503262428561446	0.03692706561475617	0.036366943338440885	0.03582117124510931	0.03529068017369593	0.03477452447849535	0.0342716545199179	0.033779654674647754	0.033304220940287586	0.032841406756892455	0.032390846177117294	0.031952175845749914	0.031525031467826266	0.031105349217287085	0.030700503294053973	0.030306149391812812	0.029921948816233432	0.029547683846244607	0.029182934211100284	0.028827434788121206	0.02847742244771727	0.02813997264847546	0.027810989472542378	0.0274896217497205	0.027176834518356563	0.026872376017052425	0.0265748516512548	0.026284608703806032	0.026001455599224153	0.025725198383064696	0.025452511985481503	0.025189615099976904	0.024933001081138974	0.024682426464257064	0.02443785812529607	0.024199019915123618	0.02396583381150388	0.023738160181970214	0.023515724545783958	0.02329842207334105
0.10829961997586764	0.10783281368738744	0.10730287602976465	0.10668802586920824	0.10599866602005344	0.10523412969535836	0.10440454543768347	0.1035050659885284	0.1025333955879535	0.10150396008913057	0.10042189476116359	0.09927855746183034	0.09807782526679895	0.09681067305272434	0.0955358679797117	0.09420957945260103	0.09283233515475234	0.09142937613221422	0.09000516644532496	0.08854811265211802	0.0870677382241852	0.08558581087803196	0.0840802382223979	0.08258017812838674	0.08107730814741619	0.07957578135162469	0.07807851172351372	0.07659362537836367	0.07511902265594729	0.0736588660369955	0.0722162626938337	0.07080249124684983	0.0694024346552758	0.06802448180764972	0.0666706172187576	0.06535081135397577	0.0640468462203884	0.06278134452066897	0.06153811369484628	0.060327705128074914	0.05913721919851112	0.057983374272979296	0.05685089563015252	0.05575359025572354	0.054676823838583744	0.053635024087503536	0.05262006074087715	0.05162512883313417	0.05066324543483372	0.04971269211521909	0.0488101265542263	0.04792450907047492	0.04706271516568851	0.046218290054398835	0.045403717096403326	0.044611239900094156	0.043840313817795934	0.04308511283184181	0.04235656912566287	0.04164788712599255	0.040958644557214215	0.04028315445740929	0.03963158875669435	0.03899791430288887	0.03838148247576041	0.03778187260596702	0.037193836164494724	0.036626856986087385	0.03607527494164622	0.035537851639960254	0.03501534081174689	0.03450681413913139	0.03400781754689679	0.03352636499408562	0.03305767743806091	0.03260133616334156	0.032156996144355444	0.03172430395793059	0.031302901582530906	0.030888807478194887	0.03048927774975481	0.03010004235050623	0.02972082261553994	0.02935125250263853	0.02899104632514609	0.028640010452838698	0.02829429473072441	0.02796095825208928	0.02763532794505886	0.027318401731835515	0.027009312648468644	0.026708442935447413	0.026414530054329706	0.026127485621566554	0.02584757290434118	0.02557445368424337	0.02530484871322735	0.025044884144231568	0.02479111944188978	0.02454330821378475	0.024301418845478387	0.02406518039547433	0.023834515752906488	0.023609292390278556	0.02338922964932601	0.023174234183767364
0.10541891686235665	0.10498576441305146	0.10447738916895492	0.10389782392397001	0.10324494868054822	0.1025221215447415	0.10173817806812709	0.10088558698395164	0.09996669393309067	0.09899203397684339	0.0979665143107611	0.09688283784381647	0.09574379203932372	0.09455876212665673	0.09333131175519437	0.09207010211338229	0.09075992465162892	0.0894239724927263	0.08806810513272541	0.08667929298846147	0.08526477212863572	0.08385049627776923	0.08241105403592569	0.08097534350401733	0.0795356907951233	0.07809585040939304	0.07665867228139558	0.07523201014454048	0.07381448198356927	0.07240871672834868	0.07101797385733818	0.06965408769243121	0.06830258093229497	0.06697121784864647	0.06566209877891391	0.06438477275199614	0.06312128013030452	0.06189453347013041	0.060687892510892814	0.0595117465871709	0.058355628206074366	0.05723357340906429	0.05613135110368884	0.05506271758564657	0.05401337716681813	0.05299749287794069	0.052007169533577466	0.05103558265880408	0.05009622442127142	0.04918130972069608	0.04828454040561824	0.04741805728064842	0.046574275404996514	0.045747566186567556	0.04494945495024445	0.0441726766337011	0.04341669453946702	0.04267582963258018	0.04196074187434884	0.041265055054223225	0.040588157436891384	0.0399245687718216	0.0392842164300494	0.03866127204062653	0.03805513503654598	0.03746529726969067	0.03688673430313183	0.03632898782746499	0.035785744554120105	0.03525654049541579	0.03474191334698534	0.034240944274800504	0.0337492560236573	0.033274757487119846	0.03281274198298402	0.03236280881994086	0.031924626232748825	0.031497853087303546	0.031082143066244645	0.030673577350032316	0.030279314670750124	0.029895152373848773	0.02952081948700206	0.029155956870055223	0.028800287898896968	0.028453624501532104	0.02811219171203898	0.027782925720325088	0.02746123446094189	0.027148104696018603	0.026843289631688475	0.02654537268583352	0.026254892182379082	0.025971172450695308	0.025694477440726764	0.02542446604973047	0.025157914605697714	0.02490086971555903	0.024649920590867024	0.02440487035940648	0.02416563845616608	0.023931986507733472	0.023703826297300574	0.023481038344159533	0.023263357294813044	0.023050627907809144
0.10266401089770529	0.10225492650979329	0.10398121051332913	0.10122616650651907	0.10060833681161185	0.09992443658054619	0.0991816734875675	0.0983747559810611	0.10133177956572668	0.0965804195405862	0.09560769900658889	0.09459222122366925	0.09349826540592444	0.0923729489892866	0.09120684576310135	0.09000706381642688	0.08876010776415842	0.08748843581143775	0.08619545497302682	0.0848706667143469	0.08351985880426804	0.08216810923732686	0.08079142830636923	0.07941678454663283	0.07803894094042682	0.07665623123576389	0.07527572995393524	0.07390148535867491	0.07254060380551323	0.07118701544477696	0.06984715686695227	0.06853147155494262	0.06722658450772212	0.06593991893711693	0.06467334434520453	0.06343737238739529	0.06221322796136637	0.061023430366354214	0.0598526065686403	0.05871014181086304	0.05758647416131462	0.05649600047100628	0.05542263411752085	0.05439430589500457	0.053359272655572325	0.052368292856623776	0.051402072311685566	0.05045375821529342	0.04953616558602202	0.04864196288985386	0.04776498732579703	0.04691737378522663	0.0460916116551739	0.045282216499602464	0.04449979566041279	0.0437384169781139	0.04299714291263211	0.04227041389230544	0.04156863869093618	0.04088566745312276	0.040220922529238694	0.03956901060748952	0.03893976671774544	0.03832739051872227	0.037731382524010953	0.03715121939050885	0.03658198641382446	0.036033089459624176	0.03549832677100463	0.03497726061034295	0.03447042447523216	0.03397694422867976	0.03349248416160213	0.03302484095617206	0.03256941296404418	0.03212583317523649	0.03169374465379098	0.03127283181366597	0.030862756710620155	0.030459668925456526	0.030070620023898733	0.0296915299331806	0.029321992587668967	0.028961747123826254	0.028610625385736457	0.028268303118968538	0.0302276934861289	0.027605873485082907	0.027288088902002607	0.026978723434953812	0.02667756226743019	0.026383169260439123	0.02609608762835061	0.025815675636562674	0.025542172910360286	0.025275252445919053	0.02501146020094523	0.024757584048731945	0.02450945805382993	0.02426711875781538	0.024030490597379186	0.02379944080736548	0.023573767913766173	0.02335339394263999	0.023138029579952313	0.022927605190328305
0.10002798344296676	0.09964049586672631	0.0991853781485708	0.09866844999115106	0.09807191549987639	0.09743444170774068	0.09673037493380322	0.09596545039511745	0.09513620990849359	0.09426353510969938	0.09334047020461125	0.09237634284389908	0.09133746009293187	0.09026772598049518	0.08915868578014571	0.08801684042590162	0.08682925394731215	0.08561733945943079	0.08438414857266321	0.08312475238912871	0.08182923274805558	0.08053972278934701	0.07919964230029544	0.07790270694163379	0.07658010793213497	0.07525504225007834	0.07392929832819616	0.07261108191082662	0.07129841835836125	0.06999454729617785	0.06870296142810374	0.06743368619969899	0.06617389462643297	0.06492971863424202	0.06370452045948309	0.06250831562826163	0.06132172546969594	0.06016773394554241	0.05903140644354353	0.05792202762567246	0.0568298352277273	0.05576927107505624	0.054724595633959774	0.053723065591615805	0.05271401333893374	0.05174804136380059	0.050805263080907076	0.04987940403005688	0.04898330550707848	0.048109268892245184	0.04725167630744583	0.0464222562457134	0.04561404664515701	0.04482133049789231	0.04405479816346537	0.04330857699233239	0.04258170060901033	0.041868792011983	0.041180176213138873	0.04050973154155359	0.03985695658495222	0.03921654958066692	0.03859821821891592	0.03799627047375593	0.037410237279517145	0.03683962064786922	0.036279601783719855	0.035739438592834856	0.035213051125098996	0.03470002591331694	0.03420088053682576	0.03371478373143648	0.033237476454406015	0.03277662577923477	0.032327715564821946	0.03189041677534999	0.03146435858958397	0.031049248630981206	0.030644756522441745	0.030247091176807094	0.029863216203780758	0.029489097944116603	0.029124294148033143	0.02876872832035645	0.028422063542259155	0.028084044258755044	0.02775103846768436	0.027429819818837575	0.027115902609966713	0.02681027724445732	0.026512733753196203	0.02622183685087988	0.025937990378774815	0.025660997733478224	0.025390662946945537	0.02512680970713142	0.024866295460493	0.02461502558604626	0.024369688177404345	0.024130057318637113	0.023896050536182187	0.023667545702506437	0.023444401591646076	0.02322636635823978	0.023013329792491412	0.022805168067321035
0.09750327603913198	0.09713586545493637	0.09670482478683957	0.09622500622197172	0.09566000612902315	0.09504526276295365	0.09437682394003949	0.09365255778635481	0.09286843038822212	0.09203644325185034	0.09116125309745232	0.0902433314553762	0.0892566799917676	0.08823859743138132	0.08718348323026355	0.08609583418286502	0.08496420120646057	0.08380846406037366	0.08263173120299704	0.08142420042982784	0.08019082620887472	0.07895485588519581	0.07769500356731233	0.07643160987986906	0.07516316324558457	0.07389124951470234	0.07261729288352534	0.07134980106733525	0.07008539871191051	0.0688303553367112	0.06758491095954794	0.06636084477586711	0.0651427426567855	0.06394006447841274	0.06275493380156988	0.06159648118693818	0.060446659891052176	0.05932753375203561	0.058224630880803416	0.057147103097461495	0.05608699225378842	0.05505388480163874	0.05403660613122758	0.053061230486678886	0.052078257545835935	0.05113660562725939	0.05021657793756355	0.04931270586126738	0.04842252131878091	0.0475828525754392	0.04674424142261966	0.04593276396988328	0.04514171067025068	0.044365406767826784	0.04361445837419698	0.042883093624557354	0.042170375126267104	0.041471092074825855	0.040795383319881355	0.04013724724703077	0.03949624265615912	0.03886712201691584	0.03825958839583935	0.03766791767216104	0.03709171691302815	0.036530504413978315	0.03597958555966056	0.03544803116084182	0.034929917484851906	0.03442483429887729	0.03393329113772595	0.03345448944811065	0.03298424763346087	0.032530132384672325	0.03208767490849749	0.031656566283403534	0.031236475565121092	0.03082710392513633	0.030428138094418248	0.03003583631137247	0.02965714009216187	0.029287884569969655	0.02892783646961725	0.028576852447358025	0.028234607213794855	0.027900854369748204	0.02757200871957155	0.027254140900177064	0.026944673212901556	0.026643377998004272	0.02634880971369807	0.026061373726056963	0.02578088223317958	0.025507136284554588	0.02523994517197815	0.024979148603474395	0.024721610746079373	0.024473196881581935	0.024230627788704717	0.02399368248138892	0.023762281246619364	0.02353630335094546	0.023315612058706598	0.023099955296606977	0.022889232865418295	0.022683318399356524
0.09508993360767753	0.09473445573699651	0.0943258344421605	0.0938591172300621	0.09334751434102122	0.09275140960017357	0.09211721606297157	0.09142951997560658	0.09068504433153841	0.08989441002726564	0.08908182759199748	0.08819015512276689	0.08725100979833049	0.08628203426370536	0.08527730442666047	0.08424022221600894	0.08316179641140416	0.08205915739185221	0.08093556802762195	0.07978163674729591	0.07860232346910159	0.0774196077074133	0.07623902789563625	0.07500194380467229	0.07378498929518908	0.0725635620744825	0.07133909197485745	0.07012053796431324	0.06890265732315781	0.06769327632384058	0.06649183156590234	0.06531065322495841	0.0641338038748018	0.06297100145456667	0.061824460909940274	0.060702052642388454	0.059587880922622606	0.05850248241403788	0.05743191947955679	0.056385181273730774	0.05537702917587917	0.05434918302403859	0.053359543133201	0.052409993151841486	0.051451889067990905	0.05053322318596095	0.04963555539506716	0.0487530905734771	0.047897448634037394	0.0470628551554926	0.04624282200076955	0.04544892977916571	0.044674750054459915	0.04391420897589218	0.04317877259494996	0.04246196621010042	0.04176322207345341	0.041077254144192166	0.04041423410301792	0.039768211572001874	0.0391387926718154	0.03852083925493513	0.03792390246868408	0.03734233827546656	0.03677581099245506	0.03622389969544022	0.035682080823972076	0.03515889677879901	0.034648950886806494	0.034151695842004705	0.03366767218563338	0.03319607274998427	0.03273280636043228	0.03228531259653756	0.03184925973376821	0.031424288224649426	0.031010106505456252	0.030606407189072933	0.030212907458878432	0.02982592732988636	0.029452290930891724	0.02908785314206112	0.028732573219982835	0.028386126982545667	0.028048260990497714	0.027718734459455597	0.027394013646169755	0.02708008064666525	0.026774417773042777	0.026476802987449328	0.026185783156401483	0.0259019487156989	0.025624629868477352	0.025354105045450326	0.025090032582839126	0.02483198673551131	0.024577686043536672	0.024332104943002676	0.024092279061918066	0.023857967086549237	0.023629189514827734	0.023405720639351934	0.023187460910784705	0.02297416717583191	0.022765740630926387	0.022562061324025547
0.09275994594670982	0.09243117376065065	0.09204270293288162	0.09159942358251942	0.09110102260070187	0.0905478394810607	0.08994617409700278	0.08929213364427317	0.08858478345460138	0.08783460839888287	0.08703985254297053	0.08621146277113058	0.08531722647135888	0.0843966552867269	0.08343703893227014	0.08244889525286793	0.08141939330145424	0.08036675368434829	0.07929345157688053	0.07819015050768414	0.07706221629287087	0.0759296051143176	0.07477183009615886	0.07361230085927006	0.07244412163409829	0.0712706430922248	0.07009372072845027	0.0689212004431204	0.06774836699459463	0.06658271380698015	0.06542373561146679	0.06428338915384135	0.06314590043026178	0.062021775445089626	0.06091249389222683	0.05982487433981952	0.058745369582292914	0.05769453012054082	0.05665291660343299	0.0556353152768889	0.05463225249292856	0.053656758658745037	0.05269332854274826	0.051767926427848165	0.05083413896907589	0.04993826306751708	0.049062392210007126	0.04820039196308514	0.04736523207655866	0.04654924659224111	0.045747366340051304	0.044970686517405795	0.04421294197969332	0.043468207882507506	0.04274772918501553	0.042045218353436435	0.041360015350551914	0.040687305500914296	0.040036739276443606	0.03940263727016239	0.0387846033272258	0.038177635445404444	0.03759112599554474	0.037019549161242664	0.03646256353373357	0.035919809548943055	0.03538668310127687	0.0348720422668239	0.03437013798470784	0.033880617237044545	0.03340400960741233	0.032939530158015116	0.03248316099371497	0.03204223250125866	0.03161249056413517	0.031193588881042494	0.030785253507839536	0.03038716381076137	0.0299990820686972	0.02961735122334436	0.029248732855375985	0.028889126043751594	0.028538507133347515	0.028196556805961445	0.027863022851618693	0.02753768421120284	0.027217057150654717	0.026907024767808603	0.02660512787264382	0.02631116696813174	0.026023673052944483	0.02574323810838164	0.025469230765467324	0.02520190229239127	0.024940928404731735	0.024686148155732276	0.02443451212776016	0.02419174344900676	0.023954644472942693	0.02372297986140566	0.02349676868382106	0.023275790327489866	0.0230599248269265	0.022849000425304074	0.02264285489429498	0.022441400316400493
0.09053128422979329	0.09021856733786032	0.08984876509202538	0.0894289858783856	0.0889557279650526	0.08842957327362785	0.08785732082336575	0.087233766490171	0.0865620392320761	0.08584923027172559	0.08509331452887982	0.08430391112919691	0.08345164916556473	0.08257426165562114	0.08165966999862809	0.08071696467017636	0.07973419762990613	0.07872870830034068	0.07770286773210783	0.07664763779284615	0.07556802453989811	0.07448290103356119	0.07337332943151775	0.07226121264931862	0.07113910667540545	0.07001179242748404	0.06888156992819919	0.06775151819120459	0.06662168175343815	0.0654978810988455	0.06437967365852124	0.06327846911042631	0.06217922229537539	0.06109232677453942	0.06001823892939244	0.05896468305874932	0.057918159073958114	0.056898708209753304	0.055887512790760964	0.05489960938103466	0.05392435287074697	0.05297463465393894	0.05203686632236165	0.05113541160837427	0.050225259938508036	0.04935163220421746	0.048496921706042515	0.04765570153736107	0.04683949760316104	0.04604197727675619	0.04525785344677939	0.04449801842489016	0.043756348467601514	0.04302709349174269	0.04232132026844221	0.04163286531657918	0.04096103299531194	0.04030121867185551	0.0396628987774919	0.03904050862167123	0.03843369532287006	0.03783754110370816	0.037261271697222174	0.036699517067045266	0.03615195310731256	0.0356182090061459	0.03509380914137226	0.03458743814850179	0.034093158562487284	0.033611604122707445	0.03314231858619949	0.03268487136617576	0.03223531854664463	0.03180087592397893	0.03137737241159259	0.030964468914973873	0.030561909868932337	0.030169382982136627	0.029786645860636715	0.029410206477662425	0.029046397364990494	0.02869164649138471	0.028345643093241297	0.028008139186959425	0.02767891511224585	0.02735772005640684	0.027040505247848748	0.02673497577740947	0.02643744309986318	0.026146468090687613	0.02586247553548068	0.02558542836190088	0.0253146942620515	0.025050529354683135	0.024792619902555893	0.024540812760113852	0.02429209239118619	0.024052114534630884	0.02381766089614729	0.023588689096339287	0.023365025002863707	0.02314652420839793	0.02293307707119158	0.02272445806959296	0.022520585898563115	0.02232134263850062
0.08839122931510697	0.08809318330943057	0.08775112223489938	0.08734257167354455	0.08689255285215512	0.0863922758436176	0.08584760708299048	0.08525610496203993	0.08461501216147946	0.08393623242278607	0.08321627768149742	0.08246354215467162	0.08165149298296749	0.0808148958212782	0.07996338782839645	0.07904231494677681	0.07810365015365728	0.07714301264462795	0.07616169525537696	0.07515201979976721	0.07412072516051628	0.07307866544835155	0.07201429400678719	0.07094653779835228	0.06986950706602946	0.06878589561194973	0.06769841558830623	0.06661014043153546	0.06552182723950696	0.06443806459837995	0.06336001988489141	0.06229492171638149	0.061233248276304976	0.060181481441630706	0.05914166208042383	0.05812096003142879	0.05710627672976138	0.05611718281600673	0.055135344104309335	0.054175526057490694	0.053227372319699456	0.052303387778305795	0.05139043206432085	0.05051228051559608	0.049625189190793915	0.048773165363482064	0.0479391134340035	0.04710313773958862	0.04632048489957075	0.045541006861380226	0.044774249939415145	0.044030977005086916	0.04330500233496023	0.04259092953141254	0.04189951236140295	0.04122477733239729	0.04056613799035764	0.03991899798286219	0.03929271724592409	0.03868183093598126	0.03808604083436316	0.03750051738054199	0.0369343449127901	0.03638227613114687	0.035843977909104124	0.035319129242184756	0.034803323333124574	0.03430512517303598	0.03381868450855883	0.03334465999797505	0.03288260531196278	0.032432100638649874	0.031989276151358395	0.03156124724758108	0.031143910522533937	0.030736946661324784	0.030340089276059815	0.029953069358477205	0.029575634155628916	0.029204321310214627	0.028845431514215727	0.02849541177073664	0.02815397848955892	0.027820897575209325	0.02749592356773232	0.02717883825033831	0.026865635230507813	0.026563931668303516	0.026270112390940986	0.02598271810985321	0.025702198897723287	0.02542835186207966	0.025161011513318902	0.024899989447804777	0.02464513239863442	0.024396266283822306	0.024150437705866425	0.02391322924056445	0.023681428894742586	0.02345509643240863	0.023233960656073874	0.023017885987425053	0.02280685707617903	0.022600550662763643	0.0223989184789561	0.022201862004664633
0.08633217971174485	0.08604969848716552	0.08571650950671132	0.0853361287392672	0.08490688583208532	0.08443133195907496	0.0839123498548495	0.08336387826401238	0.08273855505067267	0.08209211319219568	0.08140526788639642	0.08068851067137557	0.07991351362538361	0.0791154108005086	0.07828346748666476	0.07742240129881062	0.07652535543967398	0.07560685909768718	0.07466839003346351	0.07370280096314868	0.07271079390299778	0.07171434887782252	0.07069323860699274	0.06966841927047517	0.06863334258520369	0.06759166065695812	0.06654503754036599	0.06542672999778196	0.0644474586752125	0.06340268078656246	0.062362117286132945	0.061333096069028537	0.06030687366172731	0.059289204173011485	0.058282115256304175	0.05729348862608364	0.05630946432663143	0.05534984423335784	0.05439633211965853	0.05348573878955833	0.0525411904641765	0.05164281005558472	0.050753926876810414	0.04989844001045635	0.049033841294897865	0.048202805288022635	0.047388919755948465	0.04658701525151478	0.045808045041729396	0.045046291447459606	0.04429601926589349	0.04356925349186489	0.04285882797902046	0.042159624788709715	0.04148235477871008	0.040820977925753975	0.04017532623096958	0.039540629647943235	0.038926172691437146	0.03832659772545046	0.037741635290679774	0.03716658013097903	0.03661035822645454	0.036067814236880436	0.03553865151315689	0.035022700083237254	0.03451522912018745	0.03402508243917694	0.033546381966584785	0.033079788114071064	0.03262486903689551	0.03218121338334322	0.03174503076337061	0.031323351080296	0.03091210681666321	0.030511007266345744	0.030119795109971436	0.029738212244738684	0.029366103812395326	0.028999725696641856	0.028645768661342497	0.028300438545329987	0.02796352219203336	0.02763480870846047	0.02731405634730384	0.027001042354504567	0.02669181212828301	0.026393906659743543	0.026103761599192938	0.025819918610484608	0.0255428345605396	0.025272312163991728	0.025008184445077446	0.024750284117226896	0.02449817639905843	0.02425250557231177	0.0240095464227692	0.02377507984220882	0.02354594721075795	0.023322194815745524	0.02310358988023732	0.02288997337720868	0.02268127047552447	0.022477260881836436	0.022277875326884966	0.022082966709057492
0.08435251725437426	0.08408377239779669	0.08376617468224805	0.08340454101150936	0.08299554450607509	0.08254206579213483	0.08204853569753139	0.08151200550333097	0.08092962664891215	0.0803131452232252	0.07965887969016809	0.07896590517880496	0.07823410316602554	0.07747257118294855	0.07667785794012358	0.07585490724539123	0.07499716652496115	0.07411845687534509	0.07321740835648027	0.07229527975755189	0.0713445043072292	0.07038902169564745	0.06940837744055607	0.0684245575209029	0.0674292158443361	0.06642760043522565	0.06542036457836199	0.06441079543006806	0.06339953980168385	0.06239104340500822	0.06138576347728797	0.06039264012772228	0.0593998423905818	0.05841504170885542	0.05743978054581321	0.05648173759381611	0.055527224790319255	0.054596046208150305	0.05367017998097346	0.05276199946832597	0.051867383698124186	0.050992679665165394	0.05012724282773866	0.04928386390819821	0.04845103634827417	0.047640499506882795	0.0468462598527418	0.04606326580971002	0.04530231322984405	0.04455778613447342	0.0438245995678762	0.04311334399782896	0.04241794320623223	0.04173318289244445	0.04106969306976981	0.04042155118766049	0.03978857110002507	0.03916611341486058	0.03856325770193385	0.0379748003134658	0.03740050143625673	0.03683574263559975	0.03628929534576788	0.035756142658201935	0.03523597199911418	0.034728507235234456	0.03422987536550123	0.03374731762049018	0.033276252046626854	0.032816989340585	0.032369113983867576	0.031932224057934486	0.03150261376764682	0.031087188761522156	0.03068196534159192	0.030286661749345557	0.029901030771361962	0.02952482680230327	0.0291578992114248	0.02879655083795222	0.028447414579786678	0.028106732476200727	0.027774292944406802	0.02744989486448029	0.027133310870330853	0.02682433510677143	0.026519040158279456	0.026225534095601764	0.02593839112250568	0.025658069392792995	0.0253845341948104	0.025117158770188518	0.02485622679523049	0.024601424920022038	0.02435257341811442	0.02410953343863981	0.023869419899986453	0.023637684366652752	0.023411195707720767	0.023190018508714782	0.022973868475332136	0.022762686204289565	0.022556319826024563	0.022354593647701926	0.02215742993759255	0.021964673588096374
0.08244707802968806	0.08219083077767243	0.08188815889399076	0.08154439600161358	0.0811549489917029	0.08072189004387942	0.08025066044544969	0.07974072071484181	0.07918429904356869	0.07859648458018766	0.07797192834971847	0.07731030986501555	0.0766120690525039	0.07588299256047223	0.07512333431523244	0.07433728631431134	0.07351684391762761	0.0726755442399399	0.0718152112432813	0.07092924626230819	0.07001756810803195	0.069099669271977	0.06815983433429997	0.06721405776171471	0.06625773563462396	0.06529209269970176	0.06432360474672248	0.06335232963606752	0.06237568300023367	0.061402451261968784	0.060431648980250566	0.059472096864643595	0.05851169264017521	0.057558907778909936	0.056613873552924826	0.05568546297096976	0.054759685923498565	0.05385591105979339	0.052956681933408446	0.05207728093625904	0.05120407649017589	0.050352907712472104	0.0495102288510069	0.048688549910015234	0.04787672657917007	0.04708614899056811	0.04631106461016821	0.045546558667495365	0.04480316112430574	0.044075454957157596	0.043358585261250825	0.042662670532748054	0.04198201928052898	0.04131154672804798	0.0406615107200931	0.04002640473709699	0.03940587330698173	0.038795411931665774	0.03820394733903473	0.03762644319327522	0.037062565416306724	0.036507982529203425	0.035971158480958186	0.035447235459548906	0.03493592446387925	0.03443694481945985	0.03394655735108002	0.03347182906253252	0.033008297515906906	0.03255626937423031	0.03211534217033353	0.03168511833212812	0.03126200886084	0.03085276325725639	0.03045348861661914	0.030063916888465058	0.0296838091647636	0.02931301948934943	0.02895100680236534	0.028594742921056317	0.028250366710481662	0.027914277508414492	0.027586279516901246	0.02726615235419482	0.026953701571319294	0.026648074085621382	0.026347321679810527	0.026057552494207065	0.025774007536783577	0.025497172901520256	0.025227006752994257	0.02496290315439063	0.02470513494482841	0.024453396795743917	0.024207521986577173	0.02396735146485469	0.023730065817101884	0.023501006660037387	0.02327717968131351	0.02305852975871471	0.02284483383791384	0.02263605767045149	0.022432026938156952	0.022232585995276933	0.022037597873924047	0.021846978631668137

